Exact NLO Matching and Analyticity in $b\to s\ell\ell$

Exclusive rare decays mediated by $b\to s\ell\ell$ transitions receive contributions from four-quark operators that cannot be naively expressed in terms of local form factors. Instead, one needs to calculate a matrix element of a bilocal operator. In certain kinematic regions, this bilocal operator obeys some type of Operator Product Expansion, with coefficients that can be calculated in perturbation theory. We review the formalism and, focusing on the dominant SM operators ${\cal O}_{1,2}$, we perform an improved calculation of the NLO matching for the leading dimension-three operators. This calculation is performed completely analytically in the two relevant mass scales (charm-quark mass $m_c$ and dilepton squared mass $q^2$), and we pay particular attention to the analytic continuation in the complex $q^2$ plane. This allows for the first time to study the analytic structure of the non-local form factors at NLO, and to calculate the OPE coefficients far below $q^2=0$, say $q^2 \lesssim -10\,{\rm GeV}^2$. We also provide explicitly the contributions proportional to different charge factors, which obey separate dispersion relations.

==> anc/FFNLO.m <==
(* ::Package:: *)

<<functionsNLO.m;
<<GPL.m;


F27alower=F27alower/.{xc->xa,xd->xb,xe->xa,yd->yc,ye->yc};
F29alower=F29alower/.{xc->xa,xd->xb,xe->xa,yd->yc,ye->yc};
F27aupper=F27aupper/.{xc->xa,xd->xb,xe->xa,yd->yc,ye->yc};
F29aupper=F29aupper/.{xc->xa,xd->xb,xe->xa,yd->yc,ye->yc};
F27b=F27b/.{xc->xa,xd->xb,xe->xa,yd->yc,ye->yc};
F29b=F29b/.{xc->xa,xd->xb,xe->xa,yd->yc,ye->yc};
F27c=F27c/.{xc->xa,xd->xb,xe->xa,yd->yc,ye->yc};
F29c=F29c/.{xc->xa,xd->xb,xe->xa,yd->yc,ye->yc};
F27d=F27d/.{xc->xa,xd->xb,xe->xa,yd->yc,ye->yc};
F29d=F29d/.{xc->xa,xd->xb,xe->xa,yd->yc,ye->yc};
F27e=F27e/.{xc->xa,xd->xb,xe->xa,yd->yc,ye->yc};
F29e=F29e/.{xc->xa,xd->xb,xe->xa,yd->yc,ye->yc};
F270=F270/.{xc->xa,xd->xb,xe->xa,yd->yc,ye->yc};
F290=F290/.{xc->xa,xd->xb,xe->xa,yd->yc,ye->yc};

listGPL=Cases[a27l*F27alower+a29l*F29alower+a27u*F27aupper+a29u*F29aupper+b27*F27b+b29*F29b+c27*F27c+c29*F29c+d27*F27d+d29*F29d+e27*F27e+e29*F29e+l27*F270+l29*F290+ct17*F17ct+ct19*F19ct+ct27*F27ct+ct29*F29ct,G[_,_],Infinity]//Union;


FFNLO[ss_?NumberQ,zz_?NumberQ,mmub_?NumberQ]:=Block[{Xa,Xb,Ya,Yb,Yc,Tb,Vb,tabGPL,reslist,F27ren,F29ren,F17ren,F19ren,F27renQc,F27renQsb,F29renQc,F29renQsb,F17renQc,F17renQsb,F19renQc,F19renQsb},

Xa=1/Sqrt[1-4*zz];
Xb=Sqrt[4*zz]-Sqrt[4*zz-1];
Ya=1/Sqrt[1-4*zz/(1-ss)];
Yb=1/Sqrt[1-4/ss];
Yc=1/Sqrt[1-4*zz/ss];
Tb=((2 (-2 Xb^2+2 Xb^2 Yb+Sqrt[2] Xb^2 (1+Yb) Sqrt[(2 Xb^4-Xb^2 Yb+2 Xb^4 Yb-Xb^6 Yb+Xb^2 Yb^2+4 Xb^4 Yb^2+Xb^6 Yb^2)/(Xb^4*(1+Yb)^2)]))/(-1+6 Xb^2-Xb^4+Yb+2 Xb^2 Yb+Xb^4 Yb));
Vb=(2 (-2 Xb^2-2 Xb^2 Yb+Sqrt[2] Xb^2 (1-Yb) Sqrt[(2 Xb^4+Xb^2 Yb-2 Xb^4 Yb+Xb^6 Yb+Xb^2 Yb^2+4 Xb^4 Yb^2+Xb^6 Yb^2)/(Xb^4*(1-Yb)^2)]))/(1-6 Xb^2+Xb^4+Yb+2 Xb^2 Yb+Xb^4 Yb);

tabGPL=ParallelMap[((#->N[#/.{xa->Xa,xb->Xb,ya->Ya,yb->Yb,yc->Yc,tb->Tb,vb->Vb}/.G->GPL]))&,listGPL];

reslist={
If[Im[ss]>0,F27aupper,F27alower],F27b,F27c,F27d,F27e,F27ctQc,F27ctQs+F27ctQb,
If[Im[ss]>0,F29aupper,F29alower],F29b,F29c,F29d,F29e,F29ctQc,F29ctQs+F29ctQb,
F17ctQc,F17ctQs+F17ctQb,
F19ctQc,F19ctQs+F19ctQb
}/.tabGPL/.{xa->Xa,xb->Xb,ya->Ya,yb->Yb,yc->Yc,tb->Tb,vb->Vb,z->zz,s->ss,mub->mmub};

F27ren=Total[reslist[[1;;7]]];
F29ren=Total[reslist[[8;;14]]];
F17ren=-1/6 Total[reslist[[1;;4]]]+4/3 reslist[[5]]+Total[reslist[[15;;16]]];
F19ren=-1/6 Total[reslist[[8;;11]]]+4/3 reslist[[12]]+Total[reslist[[17;;18]]];
F27renQc=Total[reslist[[{3,4,5,6}]]];
F27renQsb=Total[reslist[[{1,2,7}]]];
F29renQc=Total[reslist[[{10,11,12,13}]]];
F29renQsb=Total[reslist[[{8,9,14}]]];
F17renQc=-1/6 Total[reslist[[{3,4}]]]+4/3 reslist[[5]]+reslist[[15]];
F17renQsb=-1/6 Total[reslist[[{1,2}]]]+reslist[[16]];
F19renQc=-1/6 Total[reslist[[{10,11}]]]+4/3 reslist[[12]]+reslist[[17]];
F19renQsb=-1/6 Total[reslist[[{8,9}]]]+reslist[[18]];

{s->ss,z->zz,mub->mmub,F27->F27ren,F29->F29ren,F17->F17ren,F19->F19ren,F27Qc->F27renQc,F27Qsb->F27renQsb,F29Qc->F29renQc,F29Qsb->F29renQsb,F17Qc->F17renQc,F17Qsb->F17renQsb,F19Qc->F19renQc,F19Qsb->F19renQsb}

];


FFapplied[ss_?NumberQ,zz_?NumberQ,mmub_?NumberQ,FF_]:=Block[{Xa,Xb,Ya,Yb,Yc,Tb,Vb,listGPLx,tabGPL},
Xa=1/Sqrt[1-4*zz];
Xb=Sqrt[4*zz]-Sqrt[4*zz-1];
Ya=1/Sqrt[1-4*zz/(1-ss)];
Yb=1/Sqrt[1-4/ss];
Yc=1/Sqrt[1-4*zz/ss];
Tb=((2 (-2 Xb^2+2 Xb^2 Yb+Sqrt[2] Xb^2 (1+Yb) Sqrt[(2 Xb^4-Xb^2 Yb+2 Xb^4 Yb-Xb^6 Yb+Xb^2 Yb^2+4 Xb^4 Yb^2+Xb^6 Yb^2)/(Xb^4*(1+Yb)^2)]))/(-1+6 Xb^2-Xb^4+Yb+2 Xb^2 Yb+Xb^4 Yb));
Vb=(2 (-2 Xb^2-2 Xb^2 Yb+Sqrt[2] Xb^2 (1-Yb) Sqrt[(2 Xb^4+Xb^2 Yb-2 Xb^4 Yb+Xb^6 Yb+Xb^2 Yb^2+4 Xb^4 Yb^2+Xb^6 Yb^2)/(Xb^4*(1-Yb)^2)]))/(1-6 Xb^2+Xb^4+Yb+2 Xb^2 Yb+Xb^4 Yb);

listGPLx=Cases[FF,G[_,_],Infinity]//Union;

tabGPL=ParallelMap[((#->N[#/.{xa->Xa,xb->Xb,ya->Ya,yb->Yb,yc->Yc,tb->Tb,vb->Vb}/.G->GPL]))&,listGPLx];

FF/.tabGPL/.{xa->Xa,xb->Xb,ya->Ya,yb->Yb,yc->Yc,tb->Tb,vb->Vb,z->zz,s->ss,mub->mmub}
];


==> anc/GPL.m <==
(* ::Package:: *)

form=ToString[NumberForm[N[#,25],{25,25},NumberFormat->(Row[{#1,"e",#3}]&),ExponentFunction->(#&)]]&;

GPLcpp[weights_,argument_?NumericQ]:=Block[{gplx},
gplx=ToExpression[ReadList[StringJoin["!./GPLs.out",{" ",Re[#]//form," ",Im[#]//form}&/@weights," ",Re[argument]//form," ",Im[argument]//form],String]//StringReplace["E"->"*10^"]];
Which[Length[gplx]==0,GPLcpp[weights,argument],Length[gplx]>0,gplx[[1]]]
];

GPL=Which[(* Recursive in number of trailing zeroes *)
Total[#1//Abs]==0, (* case of all zeroes *)
Log[#2]^Length[#1]/(Length[#1]!),
Total[#1//Abs]>0 && #1[[-1]]!=0,  (* case of no trailing zeroes *)
GPLcpp[#1,#2],
Total[#1//Abs]>0 && #1[[-1]]==0, (* case of N trailing zeroes *)
Block[{nT,yy},
yy=#2;
nT=D[(#1//.{0->zero,{aa___,zero,zero}->{aa,2 zero},{aa___,zero,nz_ zero}->{aa,(nz+1) zero}})[[-1]],zero];(* number of traling zeroes *)
(Log[yy] GPL[Delete[#1,-1],yy]-Total[GPL[#,yy]&/@Table[Insert[Delete[#1,-1],0,pos],{pos,1,Length[#1]-nT}]])/nT]
]&;



toGPL=ReplaceAll[H->(Times@@(Which[#==0,1,#!=0,-Sign[#]]&/@(#1/.w[0]->0/.w[_]->1))G[#1/.w[aa_]->aa,#2]&)];

gpl=ReplaceAll[G->GPL];


subsHPL=toGPL[ReplaceRepeated[#,{
HPL[{a___,w1plus,b___},x_]->HPL[{a,w[1],b},x]+HPL[{a,-w[1],b},x],HPL[{a___,w1minus,b___},x_]->HPL[{a,w[1],b},x]-HPL[{a,-w[1],b},x],
HPL[{a___,w2plus,b___},y_]->HPL[{a,w[x],b},y]+HPL[{a,-w[x],b},y],HPL[{a___,w2minus,b___},y_]->HPL[{a,w[x],b},y]-HPL[{a,-w[x],b},y],
HPL[{a___,w3plus,b___},y_]->HPL[{a,w[(x^2+1)/2],b},y]+HPL[{a,-w[(x^2+1)/2],b},y],HPL[{a___,w3minus,b___},y_]->HPL[{a,w[(x^2+1)/2],b},y]-HPL[{a,-w[(x^2+1)/2],b},y],
HPL[{a___,w4plus,b___},y_]->HPL[{a,w[1+Sqrt[1-x^2]],b},y]+HPL[{a,-w[1+Sqrt[1-x^2]],b},y],HPL[{a___,w4minus,b___},y_]->HPL[{a,w[1+Sqrt[1-x^2]],b},y]-HPL[{a,-w[1+Sqrt[1-x^2]],b},y],
HPL[{a___,w5plus,b___},y_]->HPL[{a,w[1-Sqrt[1-x^2]],b},y]+HPL[{a,-w[1-Sqrt[1-x^2]],b},y],HPL[{a___,w5minus,b___},y_]->HPL[{a,w[1-Sqrt[1-x^2]],b},y]-HPL[{a,-w[1-Sqrt[1-x^2]],b},y]
}]/.{HPL->H}]&;


==> anc/GPLs.cpp <==

#include <iostream>
using namespace std;
#include <ginac/ginac.h>
using namespace GiNaC;


int main(int argc, char* argv[]){	

// Check that the number of inputs is even
	if (argc % 2 == 0) {
		// Tell the user how to run the program
		cerr << "Must have even number of inputs" << endl;
	return -1;
	}

// Check that the number of inputs is less than 10
	if (argc > 11) {
		// Tell the user that only HPLs up to weight 4 are evaluated
		cerr << "HPLs of weight > 4 are not supported" << endl;
	return -1;
	}

//Weight = 0
if (argc == 0*2+2+1) {
	cout << 1 << endl;
	};

	
//Weight = 1
if (argc == 1*2+2+1) {
	ex x1;
	ex x0;
    x1 = atof(argv[1]) + atof(argv[2])*I;
	x0 = atof(argv[3]) + atof(argv[4])*I;
	if (x1!=0 && x0!=0) {cout << G(lst(x1/x0),1).evalf() << endl;}
	else {cout << G(lst(x1),x0).evalf() << endl;};
	
	};

//Weight = 2
if (argc == 2*2+2+1) {
	ex x1;
	ex x2;
	ex x0;
    x1 = atof(argv[1]) + atof(argv[2])*I;
	x2 = atof(argv[3]) + atof(argv[4])*I;
	x0 = atof(argv[5]) + atof(argv[6])*I;
	if (x2!=0 && x0!=0) {cout << G(lst(x1/x0,x2/x0),1).evalf() << endl;}
	else {cout << G(lst(x1,x2),x0).evalf() << endl;};
	};

//Weight = 3
if (argc == 3*2+2+1) {
	ex x1;
	ex x2;
 	ex x3;
	ex x0;
    x1 = atof(argv[1]) + atof(argv[2])*I;
	x2 = atof(argv[3]) + atof(argv[4])*I;
	x3 = atof(argv[5]) + atof(argv[6])*I;
	x0 = atof(argv[7]) + atof(argv[8])*I;
	if (x3!=0 && x0!=0) {cout << G(lst(x1/x0,x2/x0,x3/x0),1).evalf() << endl;}
	else {cout << G(lst(x1,x2,x3),x0).evalf() << endl;};
	};

//Weight = 4
if (argc == 4*2+2+1) {
	ex x1;
	ex x2;
 	ex x3;
 	ex x4;
	ex x0;
    x1 = atof(argv[1]) + atof(argv[2])*I;
	x2 = atof(argv[3]) + atof(argv[4])*I;
	x3 = atof(argv[5]) + atof(argv[6])*I;
	x4 = atof(argv[7]) + atof(argv[8])*I;
	x0 = atof(argv[9]) + atof(argv[10])*I;
	if (x4!=0 && x0!=0) {cout << G(lst(x1/x0,x2/x0,x3/x0,x4/x0),1).evalf() << endl;}
	else {cout << endl << G(lst(x1,x2,x3,x4),x0).evalf() << endl;};
	};


return 0;

}







==> anc/functionsNLO.m <==
(* ::Package:: *)

(* LO functions *)

F170 = 0;

F190 = 4/3 ((2*(-6*yc + 10*yc^3 + (6*I)*Pi*yc^3 - 6*yc^3*G[{-1}, xc] + 
       3*G[{-1}, yc] - 9*yc^2*G[{-1}, yc] + 12*yc^3*G[{0}, xc] - 
       6*yc^3*G[{1}, xc] - 3*G[{1}, yc] + 9*yc^2*G[{1}, yc] + 
       12*yc^3*Log[2] + 12*yc^3*Log[mub]))/(27*yc^3));

F270 = 0;

F290 = ((2*(-6*yc + 10*yc^3 + (6*I)*Pi*yc^3 - 6*yc^3*G[{-1}, xc] + 
       3*G[{-1}, yc] - 9*yc^2*G[{-1}, yc] + 12*yc^3*G[{0}, xc] - 
       6*yc^3*G[{1}, xc] - 3*G[{1}, yc] + 9*yc^2*G[{1}, yc] + 
       12*yc^3*Log[2] + 12*yc^3*Log[mub]))/(27*yc^3));


(* Counterterms *)

F17ct = F17ctQs + F17ctQc + F17ctQb;
F27ct = F27ctQs + F27ctQc + F27ctQb;
F19ct = F19ctQs + F19ctQc + F19ctQb;
F29ct = F29ctQs + F29ctQc + F29ctQb;

F17ctQs = 0;

F17ctQc = 0;

F17ctQb = -8/81 + (4*G[{-1}, yb])/(81*yb) - (4*G[{1}, yb])/(81*yb) - (8*Log[mub])/81;

F27ctQs = 0;

F27ctQc = 0;

F27ctQb = 16/27 - (8*G[{-1}, yb])/(27*yb) + (8*G[{1}, yb])/(27*yb) + (16*Log[mub])/27;

F19ctQs = -104/2187 + (2*Pi^2)/729 - (32*Log[mub])/729 - (16*Log[mub]^2)/243 + (16*Log[-s])/729 + (16*Log[mub]*Log[-s])/243 - (4*Log[-s]^2)/243;

F19ctQc = 1792/81 + ((256*I)/27)*Pi - (20*Pi^2)/81 - 512/(27*yc^2) - (((208*I)/27)*Pi)/yc^2 - (256*G[{-1}, xa])/27 - 
 ((16*I)/27)*Pi*G[{-1}, xa] + (208*G[{-1}, xa])/(27*yc^2) + (256*G[{-1}, yc])/(27*yc^3) + (((104*I)/27)*Pi*G[{-1}, yc])/yc^3 - 
 (112*G[{-1}, yc])/(9*yc) - ((8*I)*Pi*G[{-1}, yc])/yc + (32*yc*G[{-1}, yc])/27 + ((32*I)/9)*Pi*yc*G[{-1}, yc] - 
 (104*G[{-1}, xa]*G[{-1}, yc])/(27*yc^3) + (8*G[{-1}, xa]*G[{-1}, yc])/yc - (32*yc*G[{-1}, xa]*G[{-1}, yc])/9 + 
 (512*G[{0}, xa])/27 + ((32*I)/27)*Pi*G[{0}, xa] - (416*G[{0}, xa])/(27*yc^2) + (208*G[{-1}, yc]*G[{0}, xa])/(27*yc^3) - 
 (16*G[{-1}, yc]*G[{0}, xa])/yc + (64*yc*G[{-1}, yc]*G[{0}, xa])/9 - (256*G[{1}, xa])/27 - ((16*I)/27)*Pi*G[{1}, xa] + 
 (208*G[{1}, xa])/(27*yc^2) - (104*G[{-1}, yc]*G[{1}, xa])/(27*yc^3) + (8*G[{-1}, yc]*G[{1}, xa])/yc - 
 (32*yc*G[{-1}, yc]*G[{1}, xa])/9 - (256*G[{1}, yc])/(27*yc^3) - (((104*I)/27)*Pi*G[{1}, yc])/yc^3 + (112*G[{1}, yc])/(9*yc) + 
 ((8*I)*Pi*G[{1}, yc])/yc - (32*yc*G[{1}, yc])/27 - ((32*I)/9)*Pi*yc*G[{1}, yc] + (104*G[{-1}, xa]*G[{1}, yc])/(27*yc^3) - 
 (8*G[{-1}, xa]*G[{1}, yc])/yc + (32*yc*G[{-1}, xa]*G[{1}, yc])/9 - (208*G[{0}, xa]*G[{1}, yc])/(27*yc^3) + 
 (16*G[{0}, xa]*G[{1}, yc])/yc - (64*yc*G[{0}, xa]*G[{1}, yc])/9 + (104*G[{1}, xa]*G[{1}, yc])/(27*yc^3) - 
 (8*G[{1}, xa]*G[{1}, yc])/yc + (32*yc*G[{1}, xa]*G[{1}, yc])/9 + (16*G[{-1, -1}, xa])/27 + (104*G[{-1, -1}, yc])/(27*yc^3) - 
 (8*G[{-1, -1}, yc])/yc + (32*yc*G[{-1, -1}, yc])/9 - (32*G[{-1, 0}, xa])/27 + (16*G[{-1, 1}, xa])/27 - 
 (104*G[{-1, 1}, yc])/(27*yc^3) + (8*G[{-1, 1}, yc])/yc - (32*yc*G[{-1, 1}, yc])/9 - (32*G[{0, -1}, xa])/27 + 
 (64*G[{0, 0}, xa])/27 - (32*G[{0, 1}, xa])/27 + (16*G[{1, -1}, xa])/27 + (104*G[{1, -1}, yc])/(27*yc^3) - 
 (8*G[{1, -1}, yc])/yc + (32*yc*G[{1, -1}, yc])/9 - (32*G[{1, 0}, xa])/27 + (16*G[{1, 1}, xa])/27 - 
 (104*G[{1, 1}, yc])/(27*yc^3) + (8*G[{1, 1}, yc])/yc - (32*yc*G[{1, 1}, yc])/9 + (512*Log[2])/27 + ((32*I)/27)*Pi*Log[2] - 
 (416*Log[2])/(27*yc^2) - (32*G[{-1}, xa]*Log[2])/27 + (208*G[{-1}, yc]*Log[2])/(27*yc^3) - (16*G[{-1}, yc]*Log[2])/yc + 
 (64*yc*G[{-1}, yc]*Log[2])/9 + (64*G[{0}, xa]*Log[2])/27 - (32*G[{1}, xa]*Log[2])/27 - (208*G[{1}, yc]*Log[2])/(27*yc^3) + 
 (16*G[{1}, yc]*Log[2])/yc - (64*yc*G[{1}, yc]*Log[2])/9 + (32*Log[2]^2)/27 + (896*Log[mub])/27 + ((32*I)/27)*Pi*Log[mub] - 
 (800*Log[mub])/(27*yc^2) - (32*G[{-1}, xa]*Log[mub])/27 + (400*G[{-1}, yc]*Log[mub])/(27*yc^3) - 
 (272*G[{-1}, yc]*Log[mub])/(9*yc) + (128*yc*G[{-1}, yc]*Log[mub])/9 + (64*G[{0}, xa]*Log[mub])/27 - 
 (32*G[{1}, xa]*Log[mub])/27 - (400*G[{1}, yc]*Log[mub])/(27*yc^3) + (272*G[{1}, yc]*Log[mub])/(9*yc) - 
 (128*yc*G[{1}, yc]*Log[mub])/9 + (64*Log[2]*Log[mub])/27 + (32*Log[mub]^2)/27 - (64*Log[z])/9 + (64*Log[z])/(9*yc^2) - 
 (32*G[{-1}, yc]*Log[z])/(9*yc^3) + (64*G[{-1}, yc]*Log[z])/(9*yc) - (32*yc*G[{-1}, yc]*Log[z])/9 + 
 (32*G[{1}, yc]*Log[z])/(9*yc^3) - (64*G[{1}, yc]*Log[z])/(9*yc) + (32*yc*G[{1}, yc]*Log[z])/9;

F19ctQb = -224/2187 - (2*Pi^2)/729 + 40/(729*yb^2) - (20*G[{-1}, yb])/(729*yb^3) + (4*G[{-1}, yb])/(81*yb) + (20*G[{1}, yb])/(729*yb^3) - 
 (4*G[{1}, yb])/(81*yb) - (4*G[{-1, -1}, yb])/(243*yb^3) + (4*G[{-1, -1}, yb])/(81*yb) + (4*G[{-1, 1}, yb])/(243*yb^3) - 
 (4*G[{-1, 1}, yb])/(81*yb) - (4*G[{1, -1}, yb])/(243*yb^3) + (4*G[{1, -1}, yb])/(81*yb) + (4*G[{1, 1}, yb])/(243*yb^3) - 
 (4*G[{1, 1}, yb])/(81*yb) - (80*Log[mub])/729 + (16*Log[mub])/(243*yb^2) - (8*G[{-1}, yb]*Log[mub])/(243*yb^3) + 
 (8*G[{-1}, yb]*Log[mub])/(81*yb) + (8*G[{1}, yb]*Log[mub])/(243*yb^3) - (8*G[{1}, yb]*Log[mub])/(81*yb) - (16*Log[mub]^2)/243;
 
 
 
F29ctQs = 208/729 - (4*Pi^2)/243 + (64*Log[mub])/243 + (32*Log[mub]^2)/81 - (32*Log[-s])/243 - (32*Log[mub]*Log[-s])/81 + (8*Log[-s]^2)/81;

F29ctQc = 208/27 + ((16*I)/9)*Pi + (40*Pi^2)/27 - 80/(9*yc^2) - (((16*I)/9)*Pi)/yc^2 - (16*G[{-1}, xa])/9 + ((32*I)/9)*Pi*G[{-1}, xa] + 
 (16*G[{-1}, xa])/(9*yc^2) + (40*G[{-1}, yc])/(9*yc^3) + (((8*I)/9)*Pi*G[{-1}, yc])/yc^3 - (16*G[{-1}, yc])/(3*yc) + 
 (8*yc*G[{-1}, yc])/9 + ((8*I)/3)*Pi*yc*G[{-1}, yc] - (8*G[{-1}, xa]*G[{-1}, yc])/(9*yc^3) - (8*yc*G[{-1}, xa]*G[{-1}, yc])/3 + 
 (32*G[{0}, xa])/9 - ((64*I)/9)*Pi*G[{0}, xa] - (32*G[{0}, xa])/(9*yc^2) + (16*G[{-1}, yc]*G[{0}, xa])/(9*yc^3) + 
 (16*yc*G[{-1}, yc]*G[{0}, xa])/3 - (16*G[{1}, xa])/9 + ((32*I)/9)*Pi*G[{1}, xa] + (16*G[{1}, xa])/(9*yc^2) - 
 (8*G[{-1}, yc]*G[{1}, xa])/(9*yc^3) - (8*yc*G[{-1}, yc]*G[{1}, xa])/3 - (40*G[{1}, yc])/(9*yc^3) - 
 (((8*I)/9)*Pi*G[{1}, yc])/yc^3 + (16*G[{1}, yc])/(3*yc) - (8*yc*G[{1}, yc])/9 - ((8*I)/3)*Pi*yc*G[{1}, yc] + 
 (8*G[{-1}, xa]*G[{1}, yc])/(9*yc^3) + (8*yc*G[{-1}, xa]*G[{1}, yc])/3 - (16*G[{0}, xa]*G[{1}, yc])/(9*yc^3) - 
 (16*yc*G[{0}, xa]*G[{1}, yc])/3 + (8*G[{1}, xa]*G[{1}, yc])/(9*yc^3) + (8*yc*G[{1}, xa]*G[{1}, yc])/3 - (32*G[{-1, -1}, xa])/9 + 
 (8*G[{-1, -1}, yc])/(9*yc^3) + (8*yc*G[{-1, -1}, yc])/3 + (64*G[{-1, 0}, xa])/9 - (32*G[{-1, 1}, xa])/9 - 
 (8*G[{-1, 1}, yc])/(9*yc^3) - (8*yc*G[{-1, 1}, yc])/3 + (64*G[{0, -1}, xa])/9 - (128*G[{0, 0}, xa])/9 + (64*G[{0, 1}, xa])/9 - 
 (32*G[{1, -1}, xa])/9 + (8*G[{1, -1}, yc])/(9*yc^3) + (8*yc*G[{1, -1}, yc])/3 + (64*G[{1, 0}, xa])/9 - (32*G[{1, 1}, xa])/9 - 
 (8*G[{1, 1}, yc])/(9*yc^3) - (8*yc*G[{1, 1}, yc])/3 + (32*Log[2])/9 - ((64*I)/9)*Pi*Log[2] - (32*Log[2])/(9*yc^2) + 
 (64*G[{-1}, xa]*Log[2])/9 + (16*G[{-1}, yc]*Log[2])/(9*yc^3) + (16*yc*G[{-1}, yc]*Log[2])/3 - (128*G[{0}, xa]*Log[2])/9 + 
 (64*G[{1}, xa]*Log[2])/9 - (16*G[{1}, yc]*Log[2])/(9*yc^3) - (16*yc*G[{1}, yc]*Log[2])/3 - (64*Log[2]^2)/9 + (128*Log[mub])/9 - 
 ((64*I)/9)*Pi*Log[mub] - (128*Log[mub])/(9*yc^2) + (64*G[{-1}, xa]*Log[mub])/9 + (64*G[{-1}, yc]*Log[mub])/(9*yc^3) - 
 (32*G[{-1}, yc]*Log[mub])/(3*yc) + (32*yc*G[{-1}, yc]*Log[mub])/3 - (128*G[{0}, xa]*Log[mub])/9 + (64*G[{1}, xa]*Log[mub])/9 - 
 (64*G[{1}, yc]*Log[mub])/(9*yc^3) + (32*G[{1}, yc]*Log[mub])/(3*yc) - (32*yc*G[{1}, yc]*Log[mub])/3 - (128*Log[2]*Log[mub])/9 - 
 (64*Log[mub]^2)/9 - (16*Log[z])/3 + (16*Log[z])/(3*yc^2) - (8*G[{-1}, yc]*Log[z])/(3*yc^3) + (16*G[{-1}, yc]*Log[z])/(3*yc) - 
 (8*yc*G[{-1}, yc]*Log[z])/3 + (8*G[{1}, yc]*Log[z])/(3*yc^3) - (16*G[{1}, yc]*Log[z])/(3*yc) + (8*yc*G[{1}, yc]*Log[z])/3;

F29ctQb = 448/729 + (4*Pi^2)/243 - 80/(243*yb^2) + (40*G[{-1}, yb])/(243*yb^3) - (8*G[{-1}, yb])/(27*yb) - (40*G[{1}, yb])/(243*yb^3) + 
 (8*G[{1}, yb])/(27*yb) + (8*G[{-1, -1}, yb])/(81*yb^3) - (8*G[{-1, -1}, yb])/(27*yb) - (8*G[{-1, 1}, yb])/(81*yb^3) + 
 (8*G[{-1, 1}, yb])/(27*yb) + (8*G[{1, -1}, yb])/(81*yb^3) - (8*G[{1, -1}, yb])/(27*yb) - (8*G[{1, 1}, yb])/(81*yb^3) + 
 (8*G[{1, 1}, yb])/(27*yb) + (160*Log[mub])/243 - (32*Log[mub])/(81*yb^2) + (16*G[{-1}, yb]*Log[mub])/(81*yb^3) - 
 (16*G[{-1}, yb]*Log[mub])/(27*yb) - (16*G[{1}, yb]*Log[mub])/(81*yb^3) + (16*G[{1}, yb]*Log[mub])/(27*yb) + (32*Log[mub]^2)/81;




(* NLO functions *)

F27alower = (-((-1 + ya)*(1 + ya)*(3*ya^4 - 3*xa*ya^4 + 
         xa^2*(9*ya^2 - 106*ya^4) + xa^3*(9*ya^2 - 38*ya^4) + 
         2*xa^4*(-9 + 72*ya^2 + 4*ya^4))*G[{-1}, xa])/
      (81*(-1 + xa)*xa^3*ya^6) + (4*(-1 + ya)*(1 + ya)*
       (9*ya^2 - 72*ya^4 + xa^2*(-9 + 72*ya^2 + 4*ya^4))*G[{0}, xa])/
      (81*(-1 + xa^2)*ya^6) - ((-1 + ya)*(1 + ya)*(3*ya^4 + 3*xa*ya^4 + 
        xa^3*ya^2*(-9 + 38*ya^2) + xa^2*(9*ya^2 - 106*ya^4) + 
        2*xa^4*(-9 + 72*ya^2 + 4*ya^4))*G[{1}, xa])/
      (81*xa^3*(1 + xa)*ya^6) + (2*(xa - ya)*(xa + ya)*
       (9 - 81*ya^2 + 68*ya^4)*(G[{-xa}, ya] + G[{xa}, ya]))/
      (81*(-1 + xa^2)*ya^6) + ((-1 + ya)*(1 + ya)*
       (ya^4 + xa^2*ya^2*(3 + 7*ya^2) + xa^4*(-6 - 15*ya^2 + 10*ya^4))*
       (-G[{-1, -1}, xa] + G[{-1, 1}, xa] + G[{1, -1}, xa] - 
        G[{1, 1}, xa]))/(54*xa^4*ya^6) + 
     (2*(xa - ya)*(-1 + ya)*(1 + ya)*(xa + ya)*(-1 + 3*ya^2)*
       (G[{-1}, xa]*G[{-1}, ya] - 2*G[{-1}, ya]*G[{0}, xa] + 
        G[{-1}, ya]*G[{1}, xa] - G[{-1}, xa]*G[{1}, ya] + 
        2*G[{0}, xa]*G[{1}, ya] - G[{1}, xa]*G[{1}, ya] + 
        G[{-1}, xa]*G[{-xa}, ya] - G[{1}, xa]*G[{-xa}, ya] - 
        G[{-1}, xa]*G[{xa}, ya] + G[{1}, xa]*G[{xa}, ya] - 
        G[{-1, -xa}, ya] - G[{-1, xa}, ya] + G[{1, -xa}, ya] + 
        G[{1, xa}, ya]))/(9*(-1 + xa^2)*ya^7) + 
     ((xa - ya)*(xa + ya)*(-1 + ya^2)^2*(1 + 3*ya^2)*
       (-(G[{-1}, ya]*G[{-1, -1}, xa]) - G[{1}, ya]*G[{-1, -1}, xa] + 
        G[{-xa}, ya]*G[{-1, -1}, xa] + G[{xa}, ya]*G[{-1, -1}, xa] - 
        G[{-1}, xa]*G[{-1, -1}, ya] + 2*G[{0}, xa]*G[{-1, -1}, ya] - 
        G[{1}, xa]*G[{-1, -1}, ya] + G[{-1}, ya]*G[{-1, 1}, xa] + 
        G[{1}, ya]*G[{-1, 1}, xa] - G[{-xa}, ya]*G[{-1, 1}, xa] - 
        G[{xa}, ya]*G[{-1, 1}, xa] + G[{-1}, xa]*G[{-1, 1}, ya] - 
        2*G[{0}, xa]*G[{-1, 1}, ya] + G[{1}, xa]*G[{-1, 1}, ya] - 
        G[{-1}, xa]*G[{-1, -xa}, ya] + G[{1}, xa]*G[{-1, -xa}, ya] + 
        G[{-1}, xa]*G[{-1, xa}, ya] - G[{1}, xa]*G[{-1, xa}, ya] + 
        G[{-1}, ya]*G[{1, -1}, xa] + G[{1}, ya]*G[{1, -1}, xa] - 
        G[{-xa}, ya]*G[{1, -1}, xa] - G[{xa}, ya]*G[{1, -1}, xa] + 
        G[{-1}, xa]*G[{1, -1}, ya] - 2*G[{0}, xa]*G[{1, -1}, ya] + 
        G[{1}, xa]*G[{1, -1}, ya] - G[{-1}, ya]*G[{1, 1}, xa] - 
        G[{1}, ya]*G[{1, 1}, xa] + G[{-xa}, ya]*G[{1, 1}, xa] + 
        G[{xa}, ya]*G[{1, 1}, xa] - G[{-1}, xa]*G[{1, 1}, ya] + 
        2*G[{0}, xa]*G[{1, 1}, ya] - G[{1}, xa]*G[{1, 1}, ya] + 
        G[{-1}, xa]*G[{1, -xa}, ya] - G[{1}, xa]*G[{1, -xa}, ya] - 
        G[{-1}, xa]*G[{1, xa}, ya] + G[{1}, xa]*G[{1, xa}, ya] - 
        G[{-1, -1, -1}, ya] - G[{-1, -1, 1}, ya] + 
        G[{-1, -1, -xa}, ya] + G[{-1, -1, xa}, ya] + 
        G[{-1, 1, -1}, ya] + G[{-1, 1, 1}, ya] - G[{-1, 1, -xa}, ya] - 
        G[{-1, 1, xa}, ya] + G[{1, -1, -1}, ya] + G[{1, -1, 1}, ya] - 
        G[{1, -1, -xa}, ya] - G[{1, -1, xa}, ya] - G[{1, 1, -1}, ya] - 
        G[{1, 1, 1}, ya] + G[{1, 1, -xa}, ya] + G[{1, 1, xa}, ya]))/
      (9*(-1 + xa^2)*ya^8) - (2*(xa - ya)*(xa + ya)*G[{1}, ya]*
       (9*ya - 81*ya^3 + 68*ya^5 - (18*I)*Pi*(1 - 4*ya^2 + 3*ya^4) - 
        18*Log[2] + 72*ya^2*Log[2] - 54*ya^4*Log[2]))/(81*(-1 + xa^2)*ya^7) - 
     (2*(xa - ya)*(xa + ya)*G[{-1}, ya]*(9*ya - 81*ya^3 + 68*ya^5 + 
        (18*I)*Pi*(1 - 4*ya^2 + 3*ya^4) + 18*Log[2] - 72*ya^2*Log[2] + 
        54*ya^4*Log[2]))/(81*(-1 + xa^2)*ya^7) + 
     (9*ya^4*(-1 + ya^2) + (12*I)*Pi*xa^2*(-9*ya^2 + 81*ya^4 - 70*ya^6 + 
         xa^2*(9 - 81*ya^2 + 68*ya^4 + 2*ya^6)) + 
       xa^2*ya^2*(27 + ya^4*(217 - 864*Log[2]) - 108*Log[2] + 
         6*ya^2*(-53 + 162*Log[2])) + xa^4*(108*Log[2] - 
         27*ya^2*(1 + 36*Log[2]) + ya^6*(-226 + 48*Log[2]) + 
         ya^4*(327 + 816*Log[2])))/(243*xa^2*(-1 + xa^2)*ya^6) + 
     (2*(xa - ya)*(-1 + ya)*(1 + ya)*(xa + ya)*G[{1, -1}, ya]*
       (ya - 3*ya^3 - I*Pi*(-1 - 2*ya^2 + 3*ya^4) + Log[2] + ya^2*Log[4] - 
        ya^4*Log[8]))/(9*(-1 + xa^2)*ya^8) + 
     (2*(xa - ya)*(-1 + ya)*(1 + ya)*(xa + ya)*G[{-1, 1}, ya]*
       (-ya + 3*ya^3 - I*Pi*(-1 - 2*ya^2 + 3*ya^4) + Log[2] + ya^2*Log[4] - 
        ya^4*Log[8]))/(9*(-1 + xa^2)*ya^8) + 
     (2*(xa - ya)*(-1 + ya)*(1 + ya)*(xa + ya)*G[{1, 1}, ya]*
       (ya - 3*ya^3 + I*Pi*(-1 - 2*ya^2 + 3*ya^4) - Log[2] - ya^2*Log[4] + 
        ya^4*Log[8]))/(9*(-1 + xa^2)*ya^8) + 
     (2*(xa - ya)*(-1 + ya)*(1 + ya)*(xa + ya)*G[{-1, -1}, ya]*
       (-ya + 3*ya^3 + I*Pi*(-1 - 2*ya^2 + 3*ya^4) - Log[2] - ya^2*Log[4] + 
        ya^4*Log[8]))/(9*(-1 + xa^2)*ya^8) + (16*Log[mub])/81);

F29alower = ((-4*(-(ya^2*(3 - 22*ya^2 + 15*ya^4 + 4*ya^5)) + 
        xa^2*(9 - 42*ya^2 + 41*ya^4 - 12*ya^6 + 4*ya^7))*
       (-(G[{-1}, xa]*G[{1}, ya]) + 2*G[{0}, xa]*G[{1}, ya] - 
        G[{1}, xa]*G[{1}, ya] + G[{-1}, xa]*G[{-xa}, ya] + 
        G[{1}, xa]*G[{xa}, ya] - G[{-1, -xa}, ya] - G[{-1, xa}, ya]))/
      (81*(-1 + xa^2)*ya^7) + 
     ((-3*ya^4*(-1 + ya^2) + 3*xa^2*(ya^2 - 4*ya^4 + 3*ya^6) + 
        xa^4*(18 + 15*ya^2 - 81*ya^4 + 16*ya^6))*(-G[{-1, 1}, xa] - 
        G[{1, -1}, xa]))/(81*xa^4*ya^6) + 
     ((-1 + ya)*(1 + ya)*(-ya^4 + xa^2*ya^2*(-1 + 3*ya^2) + 
        xa^4*(-6 - 11*ya^2 + 16*ya^4))*(G[{-1, -1}, xa] + G[{1, 1}, xa]))/
      (27*xa^4*ya^6) + (4*(3*ya^2 - 22*ya^4 + 15*ya^6 - 4*ya^7 + 
        xa^2*(-9 + 42*ya^2 - 41*ya^4 + 12*ya^6 + 4*ya^7))*
       (G[{-1}, xa]*G[{-1}, ya] - 2*G[{-1}, ya]*G[{0}, xa] + 
        G[{-1}, ya]*G[{1}, xa] - G[{1}, xa]*G[{-xa}, ya] - 
        G[{-1}, xa]*G[{xa}, ya] + G[{1, -xa}, ya] + G[{1, xa}, ya]))/
      (81*(-1 + xa^2)*ya^7) + (16*(2*G[{0}, xa]*G[{-xa}, ya] + 
        2*G[{0}, xa]*G[{xa}, ya] - 2*G[{-1, 0}, xa] - 
        2*G[{0, -1}, xa] + 4*G[{0, 0}, xa] - 2*G[{0, 1}, xa] - 
        2*G[{1, 0}, xa] + G[{-xa, -1}, ya] + G[{-xa, 1}, ya] - 
        G[{-xa, -xa}, ya] - G[{-xa, xa}, ya] + G[{xa, -1}, ya] + 
        G[{xa, 1}, ya] - G[{xa, -xa}, ya] - G[{xa, xa}, ya]))/81 - 
     (2*(-1 + ya^2)^2*(ya^2 + 5*ya^4 + xa^2*(-3 - 7*ya^2 + 4*ya^4))*
       (G[{-1}, ya]*G[{-1, -1}, xa] + G[{1}, ya]*G[{-1, -1}, xa] - 
        G[{-xa}, ya]*G[{-1, -1}, xa] - G[{xa}, ya]*G[{-1, -1}, xa] + 
        G[{-1}, xa]*G[{-1, -1}, ya] - 2*G[{0}, xa]*G[{-1, -1}, ya] + 
        G[{1}, xa]*G[{-1, -1}, ya] - G[{-1}, ya]*G[{-1, 1}, xa] - 
        G[{1}, ya]*G[{-1, 1}, xa] + G[{-xa}, ya]*G[{-1, 1}, xa] + 
        G[{xa}, ya]*G[{-1, 1}, xa] - G[{-1}, xa]*G[{-1, 1}, ya] + 
        2*G[{0}, xa]*G[{-1, 1}, ya] - G[{1}, xa]*G[{-1, 1}, ya] + 
        G[{-1}, xa]*G[{-1, -xa}, ya] - G[{1}, xa]*G[{-1, -xa}, ya] - 
        G[{-1}, xa]*G[{-1, xa}, ya] + G[{1}, xa]*G[{-1, xa}, ya] - 
        G[{-1}, ya]*G[{1, -1}, xa] - G[{1}, ya]*G[{1, -1}, xa] + 
        G[{-xa}, ya]*G[{1, -1}, xa] + G[{xa}, ya]*G[{1, -1}, xa] - 
        G[{-1}, xa]*G[{1, -1}, ya] + 2*G[{0}, xa]*G[{1, -1}, ya] - 
        G[{1}, xa]*G[{1, -1}, ya] + G[{-1}, ya]*G[{1, 1}, xa] + 
        G[{1}, ya]*G[{1, 1}, xa] - G[{-xa}, ya]*G[{1, 1}, xa] - 
        G[{xa}, ya]*G[{1, 1}, xa] + G[{-1}, xa]*G[{1, 1}, ya] - 
        2*G[{0}, xa]*G[{1, 1}, ya] + G[{1}, xa]*G[{1, 1}, ya] - 
        G[{-1}, xa]*G[{1, -xa}, ya] + G[{1}, xa]*G[{1, -xa}, ya] + 
        G[{-1}, xa]*G[{1, xa}, ya] - G[{1}, xa]*G[{1, xa}, ya] + 
        G[{-1, -1, -1}, ya] + G[{-1, -1, 1}, ya] - 
        G[{-1, -1, -xa}, ya] - G[{-1, -1, xa}, ya] - 
        G[{-1, 1, -1}, ya] - G[{-1, 1, 1}, ya] + G[{-1, 1, -xa}, ya] + 
        G[{-1, 1, xa}, ya] - G[{1, -1, -1}, ya] - G[{1, -1, 1}, ya] + 
        G[{1, -1, -xa}, ya] + G[{1, -1, xa}, ya] + G[{1, 1, -1}, ya] + 
        G[{1, 1, 1}, ya] - G[{1, 1, -xa}, ya] - G[{1, 1, xa}, ya]))/
      (27*(-1 + xa^2)*ya^8) + (2*G[{1}, xa]*(-3*ya^4*(-1 + ya^2) - 
        3*xa*ya^4*(-1 + ya^2) + xa^2*(3*ya^2 + 53*ya^4 - 56*ya^6) + 
        2*xa^4*(9 - 87*ya^2 + 96*ya^4 + ya^6*(-18 - (8*I)*Pi - 8*Log[2])) + 
        xa^3*ya^2*(9 - 53*ya^2 + 4*ya^4*(11 - (4*I)*Pi - 4*Log[2]))))/
      (81*xa^3*(1 + xa)*ya^6) - (2*(66*Pi^2*xa^2*(-1 + xa^2)*ya^6 - 
        27*ya^4*(-1 + ya^2) + xa^2*ya^2*(81 - 108*Log[2] + 
          18*ya^2*(-59 + 106*Log[2]) + 2*ya^4*(259 - 900*Log[2] + 
            72*Log[2]^2)) - xa^4*(-324*Log[2] + 27*ya^2*(3 + 116*Log[2]) - 
          9*ya^4*(115 + 384*Log[2]) + ya^6*(491 + 648*Log[2] + 
            144*Log[2]^2)) - (12*I)*Pi*xa^2*(9*ya^2 - 159*ya^4 + 
          ya^6*(131 - 24*Log[2]) + xa^2*(-27 + 261*ya^2 - 288*ya^4 + 
            ya^6*(73 + 24*Log[2])))))/(729*xa^2*(-1 + xa^2)*ya^6) + 
     (4*G[{1, 1}, ya]*((3*I)*Pi*(-1 + ya^2)^2*(ya^2 + 5*ya^4 + 
          xa^2*(-3 - 7*ya^2 + 4*ya^4)) + ya^2*(-3*ya + 22*ya^3 - 15*ya^5 + 
          9*ya^2*Log[2] - 27*ya^4*Log[2] + ya^6*(4 + 15*Log[2]) + Log[8]) + 
        xa^2*(9*ya - 42*ya^3 + 41*ya^5 - 12*ya^7 - 9*Log[2] + 
          45*ya^4*Log[2] - 45*ya^6*Log[2] + 4*ya^8*(-1 + Log[8]) - 
          ya^2*Log[8])))/(81*(-1 + xa^2)*ya^8) + 
     (4*G[{-1, -1}, ya]*((3*I)*Pi*(-1 + ya^2)^2*(ya^2 + 5*ya^4 + 
          xa^2*(-3 - 7*ya^2 + 4*ya^4)) + ya^2*(3*ya - 22*ya^3 + 15*ya^5 + 
          9*ya^2*Log[2] - 27*ya^4*Log[2] + ya^6*(4 + 15*Log[2]) + Log[8]) + 
        xa^2*(-9*ya + 42*ya^3 - 41*ya^5 + 12*ya^7 - 9*Log[2] + 
          45*ya^4*Log[2] - 45*ya^6*Log[2] + 4*ya^8*(-1 + Log[8]) - 
          ya^2*Log[8])))/(81*(-1 + xa^2)*ya^8) + 
     (2*G[{-1}, xa]*(-3*ya^4*(-1 + ya^2) + 3*xa*ya^4*(-1 + ya^2) + 
        xa^2*(3*ya^2 + 53*ya^4 - 56*ya^6) + 2*xa^4*(9 - 87*ya^2 + 96*ya^4 + 
          ya^6*(-18 - (8*I)*Pi - 8*Log[2])) + xa^3*ya^2*
         (-9 + 53*ya^2 + 4*ya^4*(-11 + (4*I)*Pi + Log[16]))))/
      (81*(-1 + xa)*xa^3*ya^6) + 
     (8*G[{0}, xa]*(ya^2*(3 - 53*ya^2 + ya^4*(50 - (8*I)*Pi - 8*Log[2])) + 
        xa^2*(-9 + 87*ya^2 - 96*ya^4 + 2*ya^6*(9 + (4*I)*Pi + Log[16]))))/
      (81*(-1 + xa^2)*ya^6) + (4*(G[{-xa}, ya] + G[{xa}, ya])*
       (9*ya^2 - 159*ya^4 - 8*ya^6*(-14 + Log[8]) + 
        xa^2*(-27 + 261*ya^2 - 288*ya^4 + 4*ya^6*(23 + Log[64]))))/
      (243*(-1 + xa^2)*ya^6) - 
     (4*G[{1}, ya]*((-6*I)*Pi*(ya^2*(3 - 22*ya^2 + 15*ya^4) + 
          xa^2*(-9 + 42*ya^2 - 41*ya^4 + 12*ya^6)) + 
        ya^2*(9*ya - 159*ya^3 - 18*Log[2] + 132*ya^2*Log[2] - 
          90*ya^4*Log[2] - 8*ya^5*(-14 + Log[8])) + 
        xa^2*(-27*ya + 261*ya^3 - 288*ya^5 + 54*Log[2] - 252*ya^2*Log[2] + 
          246*ya^4*Log[2] - 72*ya^6*Log[2] + 4*ya^7*(23 + Log[64]))))/
      (243*(-1 + xa^2)*ya^7) - 
     (4*G[{-1}, ya]*((6*I)*Pi*(ya^2*(3 - 22*ya^2 + 15*ya^4) + 
          xa^2*(-9 + 42*ya^2 - 41*ya^4 + 12*ya^6)) + 
        ya^2*(9*ya - 159*ya^3 + 18*Log[2] - 132*ya^2*Log[2] + 
          90*ya^4*Log[2] - 8*ya^5*(-14 + Log[8])) + 
        xa^2*(-27*ya + 261*ya^3 - 288*ya^5 - 54*Log[2] + 252*ya^2*Log[2] - 
          246*ya^4*Log[2] + 72*ya^6*Log[2] + 4*ya^7*(23 + Log[64]))))/
      (243*(-1 + xa^2)*ya^7) + (4*G[{1, -1}, ya]*
       ((-3*I)*Pi*(-1 + ya^2)^2*(ya^2 + 5*ya^4 + 
          xa^2*(-3 - 7*ya^2 + 4*ya^4)) - ya^2*(3*ya - 22*ya^3 + 15*ya^5 + 
          9*ya^2*Log[2] - 27*ya^4*Log[2] + ya^6*(-4 + 15*Log[2]) + Log[8]) + 
        xa^2*(9*ya - 42*ya^3 + 41*ya^5 - 12*ya^7 - 45*ya^4*Log[2] + 
          45*ya^6*Log[2] + ya^2*Log[8] - 4*ya^8*(1 + Log[8]) + Log[512])))/
      (81*(-1 + xa^2)*ya^8) + (4*G[{-1, 1}, ya]*
       ((-3*I)*Pi*(-1 + ya^2)^2*(ya^2 + 5*ya^4 + 
          xa^2*(-3 - 7*ya^2 + 4*ya^4)) - ya^2*(-3*ya + 22*ya^3 - 15*ya^5 + 
          9*ya^2*Log[2] - 27*ya^4*Log[2] + ya^6*(-4 + 15*Log[2]) + Log[8]) + 
        xa^2*(-9*ya + 42*ya^3 - 41*ya^5 + 12*ya^7 - 45*ya^4*Log[2] + 
          45*ya^6*Log[2] + ya^2*Log[8] - 4*ya^8*(1 + Log[8]) + Log[512])))/
      (81*(-1 + xa^2)*ya^8) + (16*(-19 + (12*I)*Pi - 12*G[{-1}, ya] - 
        12*G[{1}, ya] + 12*G[{-xa}, ya] + 12*G[{xa}, ya])*Log[mub])/
      243 - (64*Log[mub]^2)/81);

F27aupper = (-((-1 + ya)*(1 + ya)*(3*ya^4 - 3*xa*ya^4 + 
         xa^2*(9*ya^2 - 106*ya^4) + xa^3*(9*ya^2 - 38*ya^4) + 
         2*xa^4*(-9 + 72*ya^2 + 4*ya^4))*G[{-1}, xa])/
      (81*(-1 + xa)*xa^3*ya^6) + (4*(-1 + ya)*(1 + ya)*
       (9*ya^2 - 72*ya^4 + xa^2*(-9 + 72*ya^2 + 4*ya^4))*G[{0}, xa])/
      (81*(-1 + xa^2)*ya^6) - ((-1 + ya)*(1 + ya)*(3*ya^4 + 3*xa*ya^4 + 
        xa^3*ya^2*(-9 + 38*ya^2) + xa^2*(9*ya^2 - 106*ya^4) + 
        2*xa^4*(-9 + 72*ya^2 + 4*ya^4))*G[{1}, xa])/
      (81*xa^3*(1 + xa)*ya^6) + (2*(xa - ya)*(xa + ya)*
       (9 - 81*ya^2 + 68*ya^4)*(G[{-xa}, ya] + G[{xa}, ya]))/
      (81*(-1 + xa^2)*ya^6) + ((-1 + ya)*(1 + ya)*
       (ya^4 + xa^2*ya^2*(3 + 7*ya^2) + xa^4*(-6 - 15*ya^2 + 10*ya^4))*
       (-G[{-1, -1}, xa] + G[{-1, 1}, xa] + G[{1, -1}, xa] - 
        G[{1, 1}, xa]))/(54*xa^4*ya^6) + 
     (2*(xa - ya)*(-1 + ya)*(1 + ya)*(xa + ya)*(-1 + 3*ya^2)*
       (G[{-1}, xa]*G[{-1}, ya] - 2*G[{-1}, ya]*G[{0}, xa] + 
        G[{-1}, ya]*G[{1}, xa] - G[{-1}, xa]*G[{1}, ya] + 
        2*G[{0}, xa]*G[{1}, ya] - G[{1}, xa]*G[{1}, ya] + 
        G[{-1}, xa]*G[{-xa}, ya] - G[{1}, xa]*G[{-xa}, ya] - 
        G[{-1}, xa]*G[{xa}, ya] + G[{1}, xa]*G[{xa}, ya] - 
        G[{-1, -xa}, ya] - G[{-1, xa}, ya] + G[{1, -xa}, ya] + 
        G[{1, xa}, ya]))/(9*(-1 + xa^2)*ya^7) + 
     ((xa - ya)*(xa + ya)*(-1 + ya^2)^2*(1 + 3*ya^2)*
       (-(G[{-1}, ya]*G[{-1, -1}, xa]) - G[{1}, ya]*G[{-1, -1}, xa] + 
        G[{-xa}, ya]*G[{-1, -1}, xa] + G[{xa}, ya]*G[{-1, -1}, xa] - 
        G[{-1}, xa]*G[{-1, -1}, ya] + 2*G[{0}, xa]*G[{-1, -1}, ya] - 
        G[{1}, xa]*G[{-1, -1}, ya] + G[{-1}, ya]*G[{-1, 1}, xa] + 
        G[{1}, ya]*G[{-1, 1}, xa] - G[{-xa}, ya]*G[{-1, 1}, xa] - 
        G[{xa}, ya]*G[{-1, 1}, xa] + G[{-1}, xa]*G[{-1, 1}, ya] - 
        2*G[{0}, xa]*G[{-1, 1}, ya] + G[{1}, xa]*G[{-1, 1}, ya] - 
        G[{-1}, xa]*G[{-1, -xa}, ya] + G[{1}, xa]*G[{-1, -xa}, ya] + 
        G[{-1}, xa]*G[{-1, xa}, ya] - G[{1}, xa]*G[{-1, xa}, ya] + 
        G[{-1}, ya]*G[{1, -1}, xa] + G[{1}, ya]*G[{1, -1}, xa] - 
        G[{-xa}, ya]*G[{1, -1}, xa] - G[{xa}, ya]*G[{1, -1}, xa] + 
        G[{-1}, xa]*G[{1, -1}, ya] - 2*G[{0}, xa]*G[{1, -1}, ya] + 
        G[{1}, xa]*G[{1, -1}, ya] - G[{-1}, ya]*G[{1, 1}, xa] - 
        G[{1}, ya]*G[{1, 1}, xa] + G[{-xa}, ya]*G[{1, 1}, xa] + 
        G[{xa}, ya]*G[{1, 1}, xa] - G[{-1}, xa]*G[{1, 1}, ya] + 
        2*G[{0}, xa]*G[{1, 1}, ya] - G[{1}, xa]*G[{1, 1}, ya] + 
        G[{-1}, xa]*G[{1, -xa}, ya] - G[{1}, xa]*G[{1, -xa}, ya] - 
        G[{-1}, xa]*G[{1, xa}, ya] + G[{1}, xa]*G[{1, xa}, ya] - 
        G[{-1, -1, -1}, ya] - G[{-1, -1, 1}, ya] + 
        G[{-1, -1, -xa}, ya] + G[{-1, -1, xa}, ya] + 
        G[{-1, 1, -1}, ya] + G[{-1, 1, 1}, ya] - G[{-1, 1, -xa}, ya] - 
        G[{-1, 1, xa}, ya] + G[{1, -1, -1}, ya] + G[{1, -1, 1}, ya] - 
        G[{1, -1, -xa}, ya] - G[{1, -1, xa}, ya] - G[{1, 1, -1}, ya] - 
        G[{1, 1, 1}, ya] + G[{1, 1, -xa}, ya] + G[{1, 1, xa}, ya]))/
      (9*(-1 + xa^2)*ya^8) - (2*(xa - ya)*(xa + ya)*G[{1}, ya]*
       (9*ya - 81*ya^3 + 68*ya^5 - 18*Log[2] + 72*ya^2*Log[2] - 
        54*ya^4*Log[2]))/(81*(-1 + xa^2)*ya^7) - 
     (2*(xa - ya)*(xa + ya)*G[{-1}, ya]*(9*ya - 81*ya^3 + 68*ya^5 + 
        18*Log[2] - 72*ya^2*Log[2] + 54*ya^4*Log[2]))/(81*(-1 + xa^2)*ya^7) + 
     (9*ya^4*(-1 + ya^2) + xa^2*ya^2*(27 + ya^4*(217 - (24*I)*Pi - 
           864*Log[2]) - 108*Log[2] + 6*ya^2*(-53 + 162*Log[2])) + 
       xa^4*(108*Log[2] - 27*ya^2*(1 + 36*Log[2]) + 
         ya^6*(-226 + (24*I)*Pi + 48*Log[2]) + ya^4*(327 + 816*Log[2])))/
      (243*xa^2*(-1 + xa^2)*ya^6) - (2*(xa - ya)*(-1 + ya)*(1 + ya)*(xa + ya)*
       (G[{-1, 1}, ya] - G[{1, 1}, ya])*(ya - 3*ya^3 - Log[2] - 
        ya^2*Log[4] + ya^4*Log[8]))/(9*(-1 + xa^2)*ya^8) + 
     (2*(xa - ya)*(-1 + ya)*(1 + ya)*(xa + ya)*(G[{-1, -1}, ya] - 
        G[{1, -1}, ya])*(-ya + 3*ya^3 - Log[2] - ya^2*Log[4] + 
        ya^4*Log[8]))/(9*(-1 + xa^2)*ya^8) + (16*Log[mub])/81);

F29aupper = ((-4*(-(ya^2*(3 - 22*ya^2 + 15*ya^4 + 4*ya^5)) + 
        xa^2*(9 - 42*ya^2 + 41*ya^4 - 12*ya^6 + 4*ya^7))*
       (-(G[{-1}, xa]*G[{1}, ya]) + 2*G[{0}, xa]*G[{1}, ya] - 
        G[{1}, xa]*G[{1}, ya] + G[{-1}, xa]*G[{-xa}, ya] + 
        G[{1}, xa]*G[{xa}, ya] - G[{-1, -xa}, ya] - G[{-1, xa}, ya]))/
      (81*(-1 + xa^2)*ya^7) + 
     ((-3*ya^4*(-1 + ya^2) + 3*xa^2*(ya^2 - 4*ya^4 + 3*ya^6) + 
        xa^4*(18 + 15*ya^2 - 81*ya^4 + 16*ya^6))*(-G[{-1, 1}, xa] - 
        G[{1, -1}, xa]))/(81*xa^4*ya^6) + 
     ((-1 + ya)*(1 + ya)*(-ya^4 + xa^2*ya^2*(-1 + 3*ya^2) + 
        xa^4*(-6 - 11*ya^2 + 16*ya^4))*(G[{-1, -1}, xa] + G[{1, 1}, xa]))/
      (27*xa^4*ya^6) + (4*(3*ya^2 - 22*ya^4 + 15*ya^6 - 4*ya^7 + 
        xa^2*(-9 + 42*ya^2 - 41*ya^4 + 12*ya^6 + 4*ya^7))*
       (G[{-1}, xa]*G[{-1}, ya] - 2*G[{-1}, ya]*G[{0}, xa] + 
        G[{-1}, ya]*G[{1}, xa] - G[{1}, xa]*G[{-xa}, ya] - 
        G[{-1}, xa]*G[{xa}, ya] + G[{1, -xa}, ya] + G[{1, xa}, ya]))/
      (81*(-1 + xa^2)*ya^7) + (16*(2*G[{0}, xa]*G[{-xa}, ya] + 
        2*G[{0}, xa]*G[{xa}, ya] - 2*G[{-1, 0}, xa] - 
        2*G[{0, -1}, xa] + 4*G[{0, 0}, xa] - 2*G[{0, 1}, xa] - 
        2*G[{1, 0}, xa] + G[{-xa, -1}, ya] + G[{-xa, 1}, ya] - 
        G[{-xa, -xa}, ya] - G[{-xa, xa}, ya] + G[{xa, -1}, ya] + 
        G[{xa, 1}, ya] - G[{xa, -xa}, ya] - G[{xa, xa}, ya]))/81 - 
     (2*(-1 + ya^2)^2*(ya^2 + 5*ya^4 + xa^2*(-3 - 7*ya^2 + 4*ya^4))*
       (G[{-1}, ya]*G[{-1, -1}, xa] + G[{1}, ya]*G[{-1, -1}, xa] - 
        G[{-xa}, ya]*G[{-1, -1}, xa] - G[{xa}, ya]*G[{-1, -1}, xa] + 
        G[{-1}, xa]*G[{-1, -1}, ya] - 2*G[{0}, xa]*G[{-1, -1}, ya] + 
        G[{1}, xa]*G[{-1, -1}, ya] - G[{-1}, ya]*G[{-1, 1}, xa] - 
        G[{1}, ya]*G[{-1, 1}, xa] + G[{-xa}, ya]*G[{-1, 1}, xa] + 
        G[{xa}, ya]*G[{-1, 1}, xa] - G[{-1}, xa]*G[{-1, 1}, ya] + 
        2*G[{0}, xa]*G[{-1, 1}, ya] - G[{1}, xa]*G[{-1, 1}, ya] + 
        G[{-1}, xa]*G[{-1, -xa}, ya] - G[{1}, xa]*G[{-1, -xa}, ya] - 
        G[{-1}, xa]*G[{-1, xa}, ya] + G[{1}, xa]*G[{-1, xa}, ya] - 
        G[{-1}, ya]*G[{1, -1}, xa] - G[{1}, ya]*G[{1, -1}, xa] + 
        G[{-xa}, ya]*G[{1, -1}, xa] + G[{xa}, ya]*G[{1, -1}, xa] - 
        G[{-1}, xa]*G[{1, -1}, ya] + 2*G[{0}, xa]*G[{1, -1}, ya] - 
        G[{1}, xa]*G[{1, -1}, ya] + G[{-1}, ya]*G[{1, 1}, xa] + 
        G[{1}, ya]*G[{1, 1}, xa] - G[{-xa}, ya]*G[{1, 1}, xa] - 
        G[{xa}, ya]*G[{1, 1}, xa] + G[{-1}, xa]*G[{1, 1}, ya] - 
        2*G[{0}, xa]*G[{1, 1}, ya] + G[{1}, xa]*G[{1, 1}, ya] - 
        G[{-1}, xa]*G[{1, -xa}, ya] + G[{1}, xa]*G[{1, -xa}, ya] + 
        G[{-1}, xa]*G[{1, xa}, ya] - G[{1}, xa]*G[{1, xa}, ya] + 
        G[{-1, -1, -1}, ya] + G[{-1, -1, 1}, ya] - 
        G[{-1, -1, -xa}, ya] - G[{-1, -1, xa}, ya] - 
        G[{-1, 1, -1}, ya] - G[{-1, 1, 1}, ya] + G[{-1, 1, -xa}, ya] + 
        G[{-1, 1, xa}, ya] - G[{1, -1, -1}, ya] - G[{1, -1, 1}, ya] + 
        G[{1, -1, -xa}, ya] + G[{1, -1, xa}, ya] + G[{1, 1, -1}, ya] + 
        G[{1, 1, 1}, ya] - G[{1, 1, -xa}, ya] - G[{1, 1, xa}, ya]))/
      (27*(-1 + xa^2)*ya^8) + (4*G[{1, 1}, ya]*
       (ya^2*(-3*ya + 22*ya^3 - 15*ya^5 + 9*ya^2*Log[2] - 27*ya^4*Log[2] + 
          ya^6*(4 + 15*Log[2]) + Log[8]) + xa^2*(9*ya - 42*ya^3 + 41*ya^5 - 
          12*ya^7 - 9*Log[2] + 45*ya^4*Log[2] - 45*ya^6*Log[2] + 
          4*ya^8*(-1 + Log[8]) - ya^2*Log[8])))/(81*(-1 + xa^2)*ya^8) + 
     (4*G[{-1, -1}, ya]*(ya^2*(3*ya - 22*ya^3 + 15*ya^5 + 9*ya^2*Log[2] - 
          27*ya^4*Log[2] + ya^6*(4 + 15*Log[2]) + Log[8]) + 
        xa^2*(-9*ya + 42*ya^3 - 41*ya^5 + 12*ya^7 - 9*Log[2] + 
          45*ya^4*Log[2] - 45*ya^6*Log[2] + 4*ya^8*(-1 + Log[8]) - 
          ya^2*Log[8])))/(81*(-1 + xa^2)*ya^8) - 
     (4*G[{-1, 1}, ya]*(ya^2*(-3*ya + 22*ya^3 - 15*ya^5 + 9*ya^2*Log[2] - 
          27*ya^4*Log[2] + ya^6*(-4 + 15*Log[2]) + Log[8]) + 
        xa^2*(9*ya - 42*ya^3 + 41*ya^5 - 12*ya^7 - 9*Log[2] + 
          45*ya^4*Log[2] - 45*ya^6*Log[2] - ya^2*Log[8] + 
          4*ya^8*(1 + Log[8]))))/(81*(-1 + xa^2)*ya^8) - 
     (4*G[{1, -1}, ya]*(ya^2*(3*ya - 22*ya^3 + 15*ya^5 + 9*ya^2*Log[2] - 
          27*ya^4*Log[2] + ya^6*(-4 + 15*Log[2]) + Log[8]) + 
        xa^2*(-9*ya + 42*ya^3 - 41*ya^5 + 12*ya^7 - 9*Log[2] + 
          45*ya^4*Log[2] - 45*ya^6*Log[2] - ya^2*Log[8] + 
          4*ya^8*(1 + Log[8]))))/(81*(-1 + xa^2)*ya^8) + 
     (4*G[{-1}, ya]*(xa^2*(27*ya - 261*ya^3 + 288*ya^5 + 
          ya^7*(-92 - (24*I)*Pi - 24*Log[2]) + 54*Log[2] - 252*ya^2*Log[2] + 
          246*ya^4*Log[2] - 72*ya^6*Log[2]) + 
        ya^2*(-9*ya + 159*ya^3 - 18*Log[2] + 132*ya^2*Log[2] - 
          90*ya^4*Log[2] + 8*ya^5*(-14 + (3*I)*Pi + Log[8]))))/
      (243*(-1 + xa^2)*ya^7) + 
     (4*G[{1}, ya]*(xa^2*(27*ya - 261*ya^3 + 288*ya^5 + 
          ya^7*(-92 - (24*I)*Pi - 24*Log[2]) - 54*Log[2] + 252*ya^2*Log[2] - 
          246*ya^4*Log[2] + 72*ya^6*Log[2]) + 
        ya^2*(-9*ya + 159*ya^3 + 18*Log[2] - 132*ya^2*Log[2] + 
          90*ya^4*Log[2] + 8*ya^5*(-14 + (3*I)*Pi + Log[8]))))/
      (243*(-1 + xa^2)*ya^7) + 
     (2*(27*ya^4*(-1 + ya^2) + xa^4*(-324*Log[2] + 27*ya^2*(3 + 116*Log[2]) - 
          9*ya^4*(115 + 384*Log[2]) + ya^6*(491 - (228*I)*Pi + 78*Pi^2 + 
            648*Log[2] + 144*Log[2]^2)) + xa^2*ya^2*
         (-18*ya^2*(-59 + 106*Log[2]) - 2*ya^4*(259 - (114*I)*Pi + 39*Pi^2 - 
            900*Log[2] + 72*Log[2]^2) + 27*(-3 + Log[16]))))/
      (729*xa^2*(-1 + xa^2)*ya^6) + 
     (8*G[{0}, xa]*(3*ya^2 - 53*ya^4 + ya^6*(50 - 8*Log[2]) + 
        xa^2*(-9 + 87*ya^2 - 96*ya^4 + 2*ya^6*(9 + Log[16]))))/
      (81*(-1 + xa^2)*ya^6) - (2*G[{-1}, xa]*(3*ya^4*(-1 + ya^2) - 
        3*xa*ya^4*(-1 + ya^2) + xa^2*ya^2*(-3 - 53*ya^2 + 56*ya^4) + 
        xa^3*(9*ya^2 - 53*ya^4 + ya^6*(44 - 16*Log[2])) + 
        2*xa^4*(-9 + 87*ya^2 - 96*ya^4 + 2*ya^6*(9 + Log[16]))))/
      (81*(-1 + xa)*xa^3*ya^6) - (2*G[{1}, xa]*(3*ya^4*(-1 + ya^2) + 
        3*xa*ya^4*(-1 + ya^2) + xa^2*ya^2*(-3 - 53*ya^2 + 56*ya^4) + 
        xa^3*ya^2*(-9 + 53*ya^2 + 4*ya^4*(-11 + Log[16])) + 
        2*xa^4*(-9 + 87*ya^2 - 96*ya^4 + 2*ya^6*(9 + Log[16]))))/
      (81*xa^3*(1 + xa)*ya^6) + (4*(G[{-xa}, ya] + G[{xa}, ya])*
       (ya^2*(9 - 159*ya^2 + 8*ya^4*(14 - (3*I)*Pi - Log[8])) + 
        xa^2*(-27 + 261*ya^2 - 288*ya^4 + 4*ya^6*(23 + (6*I)*Pi + Log[64]))))/
      (243*(-1 + xa^2)*ya^6) + (16*(-19 - (12*I)*Pi - 12*G[{-1}, ya] - 
        12*G[{1}, ya] + 12*G[{-xa}, ya] + 12*G[{xa}, ya])*Log[mub])/
      243 - (64*Log[mub]^2)/81);

F27b = (((1 + xb^2)^2*(-1 + yb)*(1 + yb)*(-1 + 3*yb^2 + xb^4*(-1 + 3*yb^2) + 
        xb^2*(-2 + 22*yb^2))*G[{0}, xb])/(108*xb^4*(1 + 3*yb^2)^2) + 
     ((9*yb^2*(-1 + yb^2)^2 + 9*xb^8*yb^2*(-1 + yb^2)^2 + 
        48*xb^2*yb^2*(3 - 13*yb^2 + 10*yb^4) + 48*xb^6*yb^2*
         (3 - 13*yb^2 + 10*yb^4) + 2*xb^4*(40 + 447*yb^2 + 762*yb^4 + 
          1311*yb^6))*(G[{-1}, yb] - G[{1}, yb]))/
      (162*xb^4*yb*(1 + 3*yb^2)^3) + ((I + xb)^2*(-1 + yb)*(1 + yb)*
       (-8*tb*xb^2*(-4*xb^2*(-1 - 6*yb - 9*yb^2 - 12*yb^3 + 45*yb^4 + 
            18*yb^5 - 3*yb^6 + xb^10*(1 + 6*yb + 9*yb^2 + 12*yb^3 - 45*yb^4 - 
              18*yb^5 + 3*yb^6) + (2*I)*xb*(-1 - 6*yb + 39*yb^2 - 12*yb^3 - 
              51*yb^4 + 18*yb^5 + 45*yb^6) + (2*I)*xb^9*(-1 - 6*yb + 
              39*yb^2 - 12*yb^3 - 51*yb^4 + 18*yb^5 + 45*yb^6) + 
            xb^2*(45 - 18*yb - 219*yb^2 + 28*yb^3 + 567*yb^4 + 246*yb^5 + 
              215*yb^6) - xb^8*(45 - 18*yb - 219*yb^2 + 28*yb^3 + 567*yb^4 + 
              246*yb^5 + 215*yb^6) - (8*I)*xb^3*(13 + 6*yb - 31*yb^2 - 
              4*yb^3 + 1103*yb^4 - 66*yb^5 + 291*yb^6) - 
            (8*I)*xb^7*(13 + 6*yb - 31*yb^2 - 4*yb^3 + 1103*yb^4 - 66*yb^5 + 
              291*yb^6) - (4*I)*xb^5*(51 + 18*yb + 43*yb^2 - 28*yb^3 + 
              2569*yb^4 - 246*yb^5 + 825*yb^6) + 2*xb^4*(23 - 6*yb + 
              279*yb^2 + 20*yb^3 + 1029*yb^4 + 114*yb^5 + 1005*yb^6) - 
            2*xb^6*(23 - 6*yb + 279*yb^2 + 20*yb^3 + 1029*yb^4 + 114*yb^5 + 
              1005*yb^6)) - 8*vb*xb^2*(1 + 27*yb^2 - 57*yb^4 - 3*yb^6 + 
            xb^10*(-1 - 27*yb^2 + 57*yb^4 + 3*yb^6) - 
            (2*I)*xb*(-1 + 21*yb^2 - 39*yb^4 + 51*yb^6) - 
            (2*I)*xb^9*(-1 + 21*yb^2 - 39*yb^4 + 51*yb^6) + 
            (8*I)*xb^3*(7 + 5*yb^2 + 833*yb^4 + 211*yb^6) + 
            (8*I)*xb^7*(7 + 5*yb^2 + 833*yb^4 + 211*yb^6) + 
            (4*I)*xb^5*(27 + 41*yb^2 + 1757*yb^4 + 383*yb^6) - 
            xb^2*(69 - 345*yb^2 + 1635*yb^4 + 529*yb^6) + 
            xb^8*(69 - 345*yb^2 + 1635*yb^4 + 529*yb^6) - 
            2*xb^4*(35 + 353*yb^2 + 1301*yb^4 + 1287*yb^6) + 
            xb^6*(70 + 706*yb^2 + 2602*yb^4 + 2574*yb^6)) + 
          vb^2*(-1 - 6*yb - 9*yb^2 - 12*yb^3 + 45*yb^4 + 18*yb^5 - 3*yb^6 + 
            xb^14*(1 + 6*yb + 9*yb^2 + 12*yb^3 - 45*yb^4 - 18*yb^5 + 
              3*yb^6) + (2*I)*xb*(-1 - 6*yb + 39*yb^2 - 12*yb^3 - 51*yb^4 + 
              18*yb^5 + 45*yb^6) + (2*I)*xb^13*(-1 - 6*yb + 39*yb^2 - 
              12*yb^3 - 51*yb^4 + 18*yb^5 + 45*yb^6) + 
            xb^2*(47 + 42*yb - 345*yb^2 + 148*yb^3 + 573*yb^4 + 66*yb^5 + 
              269*yb^6) - xb^12*(47 + 42*yb - 345*yb^2 + 148*yb^3 + 
              573*yb^4 + 66*yb^5 + 269*yb^6) - (4*I)*xb^3*(25 - 18*yb + 
              49*yb^2 - 68*yb^3 + 2107*yb^4 - 42*yb^5 + 603*yb^6) - 
            (4*I)*xb^11*(25 - 18*yb + 49*yb^2 - 68*yb^3 + 2107*yb^4 - 
              42*yb^5 + 603*yb^6) - xb^6*(-99 - 114*yb + 709*yb^2 + 
              412*yb^3 + 1255*yb^4 + 2262*yb^5 + 1303*yb^6) + 
            xb^8*(-99 - 114*yb + 709*yb^2 + 412*yb^3 + 1255*yb^4 + 
              2262*yb^5 + 1303*yb^6) + 3*xb^4*(49 + 54*yb - 7*yb^2 - 
              84*yb^3 + 3171*yb^4 - 738*yb^5 + 1363*yb^6) - 
            3*xb^10*(49 + 54*yb - 7*yb^2 - 84*yb^3 + 3171*yb^4 - 738*yb^5 + 
              1363*yb^6) + (8*I)*xb^7*(121 + 78*yb + 113*yb^2 - 132*yb^3 + 
              3611*yb^4 - 1098*yb^5 + 2011*yb^6) + (2*I)*xb^5*
             (193 + 198*yb - 1447*yb^2 - 116*yb^3 + 12275*yb^4 - 2130*yb^5 + 
              3283*yb^6) + (2*I)*xb^9*(193 + 198*yb - 1447*yb^2 - 116*yb^3 + 
              12275*yb^4 - 2130*yb^5 + 3283*yb^6))) - 
        4*xb^2*(8*vb*xb^2*(-1 + 6*yb - 9*yb^2 + 12*yb^3 + 45*yb^4 - 18*yb^5 - 
            3*yb^6 + xb^8*(-45 - 18*yb + 219*yb^2 + 28*yb^3 - 567*yb^4 + 
              246*yb^5 - 215*yb^6) + xb^10*(1 - 6*yb + 9*yb^2 - 12*yb^3 - 
              45*yb^4 + 18*yb^5 + 3*yb^6) + (2*I)*xb*(-1 + 6*yb + 39*yb^2 + 
              12*yb^3 - 51*yb^4 - 18*yb^5 + 45*yb^6) + (2*I)*xb^9*
             (-1 + 6*yb + 39*yb^2 + 12*yb^3 - 51*yb^4 - 18*yb^5 + 45*yb^6) + 
            xb^2*(45 + 18*yb - 219*yb^2 - 28*yb^3 + 567*yb^4 - 246*yb^5 + 
              215*yb^6) - (8*I)*xb^3*(13 - 6*yb - 31*yb^2 + 4*yb^3 + 
              1103*yb^4 + 66*yb^5 + 291*yb^6) - (8*I)*xb^7*(13 - 6*yb - 
              31*yb^2 + 4*yb^3 + 1103*yb^4 + 66*yb^5 + 291*yb^6) - 
            (4*I)*xb^5*(51 - 18*yb + 43*yb^2 + 28*yb^3 + 2569*yb^4 + 
              246*yb^5 + 825*yb^6) + 2*xb^4*(23 + 6*yb + 279*yb^2 - 20*yb^3 + 
              1029*yb^4 - 114*yb^5 + 1005*yb^6) - 2*xb^6*(23 + 6*yb + 
              279*yb^2 - 20*yb^3 + 1029*yb^4 - 114*yb^5 + 1005*yb^6)) - 
          4*xb^2*(-1 + 9*yb^2 + 33*yb^4 - 9*yb^6 + xb^10*(1 - 9*yb^2 - 
              33*yb^4 + 9*yb^6) - 3*xb^2*(-7 + 31*yb^2 + 167*yb^4 + 
              33*yb^6) + 3*xb^8*(-7 + 31*yb^2 + 167*yb^4 + 33*yb^6) + 
            (2*I)*xb*(-1 + 57*yb^2 - 63*yb^4 + 39*yb^6) + 
            (2*I)*xb^9*(-1 + 57*yb^2 - 63*yb^4 + 39*yb^6) - 
            (8*I)*xb^3*(19 - 67*yb^2 + 1373*yb^4 + 371*yb^6) - 
            (8*I)*xb^7*(19 - 67*yb^2 + 1373*yb^4 + 371*yb^6) + 
            2*xb^4*(11 + 205*yb^2 + 757*yb^4 + 723*yb^6) - 
            2*xb^6*(11 + 205*yb^2 + 757*yb^4 + 723*yb^6) - 
            (4*I)*xb^5*(75 + 45*yb^2 + 3381*yb^4 + 1267*yb^6)) + 
          vb^2*(-1 + 9*yb^2 + 33*yb^4 - 9*yb^6 + xb^10*(-171 - 144*yb + 
              403*yb^2 + 224*yb^3 - 11093*yb^4 + 1968*yb^5 - 4147*yb^6) + 
            xb^8*(-147 - 96*yb + 139*yb^2 + 320*yb^3 + 691*yb^4 + 1824*yb^5 - 
              75*yb^6) + xb^2*(23 + 48*yb - 255*yb^2 + 96*yb^3 - 471*yb^4 - 
              144*yb^5 - 33*yb^6) + xb^14*(1 - 9*yb^2 - 33*yb^4 + 9*yb^6) + 
            xb^12*(-23 - 48*yb + 255*yb^2 - 96*yb^3 + 471*yb^4 + 144*yb^5 + 
              33*yb^6) + (2*I)*xb*(-1 + 57*yb^2 - 63*yb^4 + 39*yb^6) + 
            (2*I)*xb^13*(-1 + 57*yb^2 - 63*yb^4 + 39*yb^6) + 
            xb^6*(147 + 96*yb - 139*yb^2 - 320*yb^3 - 691*yb^4 - 1824*yb^5 + 
              75*yb^6) - (4*I)*xb^3*(37 - 24*yb - 5*yb^2 - 48*yb^3 + 
              2635*yb^4 + 72*yb^5 + 757*yb^6) - (4*I)*xb^11*
             (37 - 24*yb - 5*yb^2 - 48*yb^3 + 2635*yb^4 + 72*yb^5 + 
              757*yb^6) + (8*I)*xb^7*(133 + 72*yb + 187*yb^2 - 112*yb^3 + 
              3883*yb^4 - 984*yb^5 + 2293*yb^6) + (2*I)*xb^5*
             (193 + 192*yb - 1721*yb^2 - 128*yb^3 + 12799*yb^4 - 2112*yb^5 + 
              3033*yb^6) + (2*I)*xb^9*(193 + 192*yb - 1721*yb^2 - 128*yb^3 + 
              12799*yb^4 - 2112*yb^5 + 3033*yb^6) + 
            xb^4*(171 + 144*yb - 403*yb^2 - 224*yb^3 + 11093*yb^4 - 
              1968*yb^5 + 4147*yb^6))) + 
        tb^2*(8*vb*xb^2*(-1 + 6*yb - 9*yb^2 + 12*yb^3 + 45*yb^4 - 18*yb^5 - 
            3*yb^6 + xb^6*(99 - 114*yb - 709*yb^2 + 412*yb^3 - 1255*yb^4 + 
              2262*yb^5 - 1303*yb^6) + xb^12*(-47 + 42*yb + 345*yb^2 + 
              148*yb^3 - 573*yb^4 + 66*yb^5 - 269*yb^6) + 
            xb^14*(1 - 6*yb + 9*yb^2 - 12*yb^3 - 45*yb^4 + 18*yb^5 + 
              3*yb^6) + (2*I)*xb*(-1 + 6*yb + 39*yb^2 + 12*yb^3 - 51*yb^4 - 
              18*yb^5 + 45*yb^6) + (2*I)*xb^13*(-1 + 6*yb + 39*yb^2 + 
              12*yb^3 - 51*yb^4 - 18*yb^5 + 45*yb^6) + 
            xb^2*(47 - 42*yb - 345*yb^2 - 148*yb^3 + 573*yb^4 - 66*yb^5 + 
              269*yb^6) - (4*I)*xb^3*(25 + 18*yb + 49*yb^2 + 68*yb^3 + 
              2107*yb^4 + 42*yb^5 + 603*yb^6) - (4*I)*xb^11*
             (25 + 18*yb + 49*yb^2 + 68*yb^3 + 2107*yb^4 + 42*yb^5 + 
              603*yb^6) + xb^8*(-99 + 114*yb + 709*yb^2 - 412*yb^3 + 
              1255*yb^4 - 2262*yb^5 + 1303*yb^6) + 3*xb^4*(49 - 54*yb - 
              7*yb^2 + 84*yb^3 + 3171*yb^4 + 738*yb^5 + 1363*yb^6) - 
            3*xb^10*(49 - 54*yb - 7*yb^2 + 84*yb^3 + 3171*yb^4 + 738*yb^5 + 
              1363*yb^6) + (8*I)*xb^7*(121 - 78*yb + 113*yb^2 + 132*yb^3 + 
              3611*yb^4 + 1098*yb^5 + 2011*yb^6) + (2*I)*xb^5*
             (193 - 198*yb - 1447*yb^2 + 116*yb^3 + 12275*yb^4 + 2130*yb^5 + 
              3283*yb^6) + (2*I)*xb^9*(193 - 198*yb - 1447*yb^2 + 116*yb^3 + 
              12275*yb^4 + 2130*yb^5 + 3283*yb^6)) - 
          4*xb^2*(-1 + 9*yb^2 + 33*yb^4 - 9*yb^6 + xb^8*(-147 + 96*yb + 
              139*yb^2 - 320*yb^3 + 691*yb^4 - 1824*yb^5 - 75*yb^6) + 
            xb^14*(1 - 9*yb^2 - 33*yb^4 + 9*yb^6) - 
            xb^2*(-23 + 48*yb + 255*yb^2 + 96*yb^3 + 471*yb^4 - 144*yb^5 + 
              33*yb^6) + xb^12*(-23 + 48*yb + 255*yb^2 + 96*yb^3 + 471*yb^4 - 
              144*yb^5 + 33*yb^6) + (2*I)*xb*(-1 + 57*yb^2 - 63*yb^4 + 
              39*yb^6) + (2*I)*xb^13*(-1 + 57*yb^2 - 63*yb^4 + 39*yb^6) + 
            xb^6*(147 - 96*yb - 139*yb^2 + 320*yb^3 - 691*yb^4 + 1824*yb^5 + 
              75*yb^6) - (4*I)*xb^3*(37 + 24*yb - 5*yb^2 + 48*yb^3 + 
              2635*yb^4 - 72*yb^5 + 757*yb^6) - (4*I)*xb^11*
             (37 + 24*yb - 5*yb^2 + 48*yb^3 + 2635*yb^4 - 72*yb^5 + 
              757*yb^6) + (8*I)*xb^7*(133 - 72*yb + 187*yb^2 + 112*yb^3 + 
              3883*yb^4 + 984*yb^5 + 2293*yb^6) + (2*I)*xb^5*
             (193 - 192*yb - 1721*yb^2 + 128*yb^3 + 12799*yb^4 + 2112*yb^5 + 
              3033*yb^6) + (2*I)*xb^9*(193 - 192*yb - 1721*yb^2 + 128*yb^3 + 
              12799*yb^4 + 2112*yb^5 + 3033*yb^6) + 
            xb^4*(171 - 144*yb - 403*yb^2 + 224*yb^3 + 11093*yb^4 + 
              1968*yb^5 + 4147*yb^6) - xb^10*(171 - 144*yb - 403*yb^2 + 
              224*yb^3 + 11093*yb^4 + 1968*yb^5 + 4147*yb^6)) + 
          vb^2*(-1 + xb^2)^2*(-1 + 9*yb^2 + 33*yb^4 - 9*yb^6 + 
            xb^12*(-23 + 399*yb^2 + 375*yb^4 - 15*yb^6) + 
            xb^14*(1 - 9*yb^2 - 33*yb^4 + 9*yb^6) + 
            xb^2*(23 - 399*yb^2 - 375*yb^4 + 15*yb^6) + 
            (2*I)*xb*(-1 + 57*yb^2 - 63*yb^4 + 39*yb^6) + 
            (2*I)*xb^13*(-1 + 57*yb^2 - 63*yb^4 + 39*yb^6) - 
            (4*I)*xb^3*(37 + 67*yb^2 + 2587*yb^4 + 733*yb^6) - 
            (4*I)*xb^11*(37 + 67*yb^2 + 2587*yb^4 + 733*yb^6) + 
            (8*I)*xb^7*(229 + 195*yb^2 + 7131*yb^4 + 4061*yb^6) + 
            xb^6*(339 + 1045*yb^2 + 3661*yb^4 + 4587*yb^6) - 
            xb^8*(339 + 1045*yb^2 + 3661*yb^4 + 4587*yb^6) + 
            (2*I)*xb^5*(385 - 2873*yb^2 + 21439*yb^4 + 5593*yb^6) + 
            (2*I)*xb^9*(385 - 2873*yb^2 + 21439*yb^4 + 5593*yb^6) + 
            xb^4*(363 - 1411*yb^2 + 19637*yb^4 + 6659*yb^6) - 
            xb^10*(363 - 1411*yb^2 + 19637*yb^4 + 6659*yb^6))))*
       (G[{-I, 0}, xb] - G[{-I, -I}, xb]))/(864*(tb*(-1 + xb)^2 - 2*xb)*
       xb^6*(vb*(-1 + xb)^2 + 2*xb)*(2*xb + tb*(1 + xb)^2)*
       (-2*xb + vb*(1 + xb)^2)*(1 + 3*yb^2)^4) + 
     ((-I + xb)^2*(-1 + yb)*(1 + yb)*
       (-8*tb*xb^2*(-4*xb^2*(-1 - 6*yb - 9*yb^2 - 12*yb^3 + 45*yb^4 + 
            18*yb^5 - 3*yb^6 + xb^10*(1 + 6*yb + 9*yb^2 + 12*yb^3 - 45*yb^4 - 
              18*yb^5 + 3*yb^6) - (2*I)*xb*(-1 - 6*yb + 39*yb^2 - 12*yb^3 - 
              51*yb^4 + 18*yb^5 + 45*yb^6) - (2*I)*xb^9*(-1 - 6*yb + 
              39*yb^2 - 12*yb^3 - 51*yb^4 + 18*yb^5 + 45*yb^6) + 
            xb^2*(45 - 18*yb - 219*yb^2 + 28*yb^3 + 567*yb^4 + 246*yb^5 + 
              215*yb^6) - xb^8*(45 - 18*yb - 219*yb^2 + 28*yb^3 + 567*yb^4 + 
              246*yb^5 + 215*yb^6) + (8*I)*xb^3*(13 + 6*yb - 31*yb^2 - 
              4*yb^3 + 1103*yb^4 - 66*yb^5 + 291*yb^6) + 
            (8*I)*xb^7*(13 + 6*yb - 31*yb^2 - 4*yb^3 + 1103*yb^4 - 66*yb^5 + 
              291*yb^6) + (4*I)*xb^5*(51 + 18*yb + 43*yb^2 - 28*yb^3 + 
              2569*yb^4 - 246*yb^5 + 825*yb^6) + 2*xb^4*(23 - 6*yb + 
              279*yb^2 + 20*yb^3 + 1029*yb^4 + 114*yb^5 + 1005*yb^6) - 
            2*xb^6*(23 - 6*yb + 279*yb^2 + 20*yb^3 + 1029*yb^4 + 114*yb^5 + 
              1005*yb^6)) - 8*vb*xb^2*(1 + 27*yb^2 - 57*yb^4 - 3*yb^6 + 
            xb^10*(-1 - 27*yb^2 + 57*yb^4 + 3*yb^6) + 
            (2*I)*xb*(-1 + 21*yb^2 - 39*yb^4 + 51*yb^6) + 
            (2*I)*xb^9*(-1 + 21*yb^2 - 39*yb^4 + 51*yb^6) - 
            (8*I)*xb^3*(7 + 5*yb^2 + 833*yb^4 + 211*yb^6) - 
            (8*I)*xb^7*(7 + 5*yb^2 + 833*yb^4 + 211*yb^6) - 
            (4*I)*xb^5*(27 + 41*yb^2 + 1757*yb^4 + 383*yb^6) - 
            xb^2*(69 - 345*yb^2 + 1635*yb^4 + 529*yb^6) + 
            xb^8*(69 - 345*yb^2 + 1635*yb^4 + 529*yb^6) - 
            2*xb^4*(35 + 353*yb^2 + 1301*yb^4 + 1287*yb^6) + 
            xb^6*(70 + 706*yb^2 + 2602*yb^4 + 2574*yb^6)) + 
          vb^2*(-1 - 6*yb - 9*yb^2 - 12*yb^3 + 45*yb^4 + 18*yb^5 - 3*yb^6 + 
            xb^14*(1 + 6*yb + 9*yb^2 + 12*yb^3 - 45*yb^4 - 18*yb^5 + 
              3*yb^6) - (2*I)*xb*(-1 - 6*yb + 39*yb^2 - 12*yb^3 - 51*yb^4 + 
              18*yb^5 + 45*yb^6) - (2*I)*xb^13*(-1 - 6*yb + 39*yb^2 - 
              12*yb^3 - 51*yb^4 + 18*yb^5 + 45*yb^6) + 
            xb^2*(47 + 42*yb - 345*yb^2 + 148*yb^3 + 573*yb^4 + 66*yb^5 + 
              269*yb^6) - xb^12*(47 + 42*yb - 345*yb^2 + 148*yb^3 + 
              573*yb^4 + 66*yb^5 + 269*yb^6) + (4*I)*xb^3*(25 - 18*yb + 
              49*yb^2 - 68*yb^3 + 2107*yb^4 - 42*yb^5 + 603*yb^6) + 
            (4*I)*xb^11*(25 - 18*yb + 49*yb^2 - 68*yb^3 + 2107*yb^4 - 
              42*yb^5 + 603*yb^6) - xb^6*(-99 - 114*yb + 709*yb^2 + 
              412*yb^3 + 1255*yb^4 + 2262*yb^5 + 1303*yb^6) + 
            xb^8*(-99 - 114*yb + 709*yb^2 + 412*yb^3 + 1255*yb^4 + 
              2262*yb^5 + 1303*yb^6) + 3*xb^4*(49 + 54*yb - 7*yb^2 - 
              84*yb^3 + 3171*yb^4 - 738*yb^5 + 1363*yb^6) - 
            3*xb^10*(49 + 54*yb - 7*yb^2 - 84*yb^3 + 3171*yb^4 - 738*yb^5 + 
              1363*yb^6) - (8*I)*xb^7*(121 + 78*yb + 113*yb^2 - 132*yb^3 + 
              3611*yb^4 - 1098*yb^5 + 2011*yb^6) - (2*I)*xb^5*
             (193 + 198*yb - 1447*yb^2 - 116*yb^3 + 12275*yb^4 - 2130*yb^5 + 
              3283*yb^6) - (2*I)*xb^9*(193 + 198*yb - 1447*yb^2 - 116*yb^3 + 
              12275*yb^4 - 2130*yb^5 + 3283*yb^6))) - 
        4*xb^2*(8*vb*xb^2*(-1 + 6*yb - 9*yb^2 + 12*yb^3 + 45*yb^4 - 18*yb^5 - 
            3*yb^6 + xb^8*(-45 - 18*yb + 219*yb^2 + 28*yb^3 - 567*yb^4 + 
              246*yb^5 - 215*yb^6) + xb^10*(1 - 6*yb + 9*yb^2 - 12*yb^3 - 
              45*yb^4 + 18*yb^5 + 3*yb^6) - (2*I)*xb*(-1 + 6*yb + 39*yb^2 + 
              12*yb^3 - 51*yb^4 - 18*yb^5 + 45*yb^6) - (2*I)*xb^9*
             (-1 + 6*yb + 39*yb^2 + 12*yb^3 - 51*yb^4 - 18*yb^5 + 45*yb^6) + 
            xb^2*(45 + 18*yb - 219*yb^2 - 28*yb^3 + 567*yb^4 - 246*yb^5 + 
              215*yb^6) + (8*I)*xb^3*(13 - 6*yb - 31*yb^2 + 4*yb^3 + 
              1103*yb^4 + 66*yb^5 + 291*yb^6) + (8*I)*xb^7*(13 - 6*yb - 
              31*yb^2 + 4*yb^3 + 1103*yb^4 + 66*yb^5 + 291*yb^6) + 
            (4*I)*xb^5*(51 - 18*yb + 43*yb^2 + 28*yb^3 + 2569*yb^4 + 
              246*yb^5 + 825*yb^6) + 2*xb^4*(23 + 6*yb + 279*yb^2 - 20*yb^3 + 
              1029*yb^4 - 114*yb^5 + 1005*yb^6) - 2*xb^6*(23 + 6*yb + 
              279*yb^2 - 20*yb^3 + 1029*yb^4 - 114*yb^5 + 1005*yb^6)) - 
          4*xb^2*(-1 + 9*yb^2 + 33*yb^4 - 9*yb^6 + xb^10*(1 - 9*yb^2 - 
              33*yb^4 + 9*yb^6) - 3*xb^2*(-7 + 31*yb^2 + 167*yb^4 + 
              33*yb^6) + 3*xb^8*(-7 + 31*yb^2 + 167*yb^4 + 33*yb^6) - 
            (2*I)*xb*(-1 + 57*yb^2 - 63*yb^4 + 39*yb^6) - 
            (2*I)*xb^9*(-1 + 57*yb^2 - 63*yb^4 + 39*yb^6) + 
            (8*I)*xb^3*(19 - 67*yb^2 + 1373*yb^4 + 371*yb^6) + 
            (8*I)*xb^7*(19 - 67*yb^2 + 1373*yb^4 + 371*yb^6) + 
            2*xb^4*(11 + 205*yb^2 + 757*yb^4 + 723*yb^6) - 
            2*xb^6*(11 + 205*yb^2 + 757*yb^4 + 723*yb^6) + 
            (4*I)*xb^5*(75 + 45*yb^2 + 3381*yb^4 + 1267*yb^6)) + 
          vb^2*(-1 + 9*yb^2 + 33*yb^4 - 9*yb^6 + xb^10*(-171 - 144*yb + 
              403*yb^2 + 224*yb^3 - 11093*yb^4 + 1968*yb^5 - 4147*yb^6) + 
            xb^8*(-147 - 96*yb + 139*yb^2 + 320*yb^3 + 691*yb^4 + 1824*yb^5 - 
              75*yb^6) + xb^2*(23 + 48*yb - 255*yb^2 + 96*yb^3 - 471*yb^4 - 
              144*yb^5 - 33*yb^6) + xb^14*(1 - 9*yb^2 - 33*yb^4 + 9*yb^6) + 
            xb^12*(-23 - 48*yb + 255*yb^2 - 96*yb^3 + 471*yb^4 + 144*yb^5 + 
              33*yb^6) - (2*I)*xb*(-1 + 57*yb^2 - 63*yb^4 + 39*yb^6) - 
            (2*I)*xb^13*(-1 + 57*yb^2 - 63*yb^4 + 39*yb^6) + 
            xb^6*(147 + 96*yb - 139*yb^2 - 320*yb^3 - 691*yb^4 - 1824*yb^5 + 
              75*yb^6) + (4*I)*xb^3*(37 - 24*yb - 5*yb^2 - 48*yb^3 + 
              2635*yb^4 + 72*yb^5 + 757*yb^6) + (4*I)*xb^11*
             (37 - 24*yb - 5*yb^2 - 48*yb^3 + 2635*yb^4 + 72*yb^5 + 
              757*yb^6) - (8*I)*xb^7*(133 + 72*yb + 187*yb^2 - 112*yb^3 + 
              3883*yb^4 - 984*yb^5 + 2293*yb^6) - (2*I)*xb^5*
             (193 + 192*yb - 1721*yb^2 - 128*yb^3 + 12799*yb^4 - 2112*yb^5 + 
              3033*yb^6) - (2*I)*xb^9*(193 + 192*yb - 1721*yb^2 - 128*yb^3 + 
              12799*yb^4 - 2112*yb^5 + 3033*yb^6) + 
            xb^4*(171 + 144*yb - 403*yb^2 - 224*yb^3 + 11093*yb^4 - 
              1968*yb^5 + 4147*yb^6))) + 
        tb^2*(8*vb*xb^2*(-1 + 6*yb - 9*yb^2 + 12*yb^3 + 45*yb^4 - 18*yb^5 - 
            3*yb^6 + xb^6*(99 - 114*yb - 709*yb^2 + 412*yb^3 - 1255*yb^4 + 
              2262*yb^5 - 1303*yb^6) + xb^12*(-47 + 42*yb + 345*yb^2 + 
              148*yb^3 - 573*yb^4 + 66*yb^5 - 269*yb^6) + 
            xb^14*(1 - 6*yb + 9*yb^2 - 12*yb^3 - 45*yb^4 + 18*yb^5 + 
              3*yb^6) - (2*I)*xb*(-1 + 6*yb + 39*yb^2 + 12*yb^3 - 51*yb^4 - 
              18*yb^5 + 45*yb^6) - (2*I)*xb^13*(-1 + 6*yb + 39*yb^2 + 
              12*yb^3 - 51*yb^4 - 18*yb^5 + 45*yb^6) + 
            xb^2*(47 - 42*yb - 345*yb^2 - 148*yb^3 + 573*yb^4 - 66*yb^5 + 
              269*yb^6) + (4*I)*xb^3*(25 + 18*yb + 49*yb^2 + 68*yb^3 + 
              2107*yb^4 + 42*yb^5 + 603*yb^6) + (4*I)*xb^11*
             (25 + 18*yb + 49*yb^2 + 68*yb^3 + 2107*yb^4 + 42*yb^5 + 
              603*yb^6) + xb^8*(-99 + 114*yb + 709*yb^2 - 412*yb^3 + 
              1255*yb^4 - 2262*yb^5 + 1303*yb^6) + 3*xb^4*(49 - 54*yb - 
              7*yb^2 + 84*yb^3 + 3171*yb^4 + 738*yb^5 + 1363*yb^6) - 
            3*xb^10*(49 - 54*yb - 7*yb^2 + 84*yb^3 + 3171*yb^4 + 738*yb^5 + 
              1363*yb^6) - (8*I)*xb^7*(121 - 78*yb + 113*yb^2 + 132*yb^3 + 
              3611*yb^4 + 1098*yb^5 + 2011*yb^6) - (2*I)*xb^5*
             (193 - 198*yb - 1447*yb^2 + 116*yb^3 + 12275*yb^4 + 2130*yb^5 + 
              3283*yb^6) - (2*I)*xb^9*(193 - 198*yb - 1447*yb^2 + 116*yb^3 + 
              12275*yb^4 + 2130*yb^5 + 3283*yb^6)) - 
          4*xb^2*(-1 + 9*yb^2 + 33*yb^4 - 9*yb^6 + xb^8*(-147 + 96*yb + 
              139*yb^2 - 320*yb^3 + 691*yb^4 - 1824*yb^5 - 75*yb^6) + 
            xb^14*(1 - 9*yb^2 - 33*yb^4 + 9*yb^6) - 
            xb^2*(-23 + 48*yb + 255*yb^2 + 96*yb^3 + 471*yb^4 - 144*yb^5 + 
              33*yb^6) + xb^12*(-23 + 48*yb + 255*yb^2 + 96*yb^3 + 471*yb^4 - 
              144*yb^5 + 33*yb^6) - (2*I)*xb*(-1 + 57*yb^2 - 63*yb^4 + 
              39*yb^6) - (2*I)*xb^13*(-1 + 57*yb^2 - 63*yb^4 + 39*yb^6) + 
            xb^6*(147 - 96*yb - 139*yb^2 + 320*yb^3 - 691*yb^4 + 1824*yb^5 + 
              75*yb^6) + (4*I)*xb^3*(37 + 24*yb - 5*yb^2 + 48*yb^3 + 
              2635*yb^4 - 72*yb^5 + 757*yb^6) + (4*I)*xb^11*
             (37 + 24*yb - 5*yb^2 + 48*yb^3 + 2635*yb^4 - 72*yb^5 + 
              757*yb^6) - (8*I)*xb^7*(133 - 72*yb + 187*yb^2 + 112*yb^3 + 
              3883*yb^4 + 984*yb^5 + 2293*yb^6) - (2*I)*xb^5*
             (193 - 192*yb - 1721*yb^2 + 128*yb^3 + 12799*yb^4 + 2112*yb^5 + 
              3033*yb^6) - (2*I)*xb^9*(193 - 192*yb - 1721*yb^2 + 128*yb^3 + 
              12799*yb^4 + 2112*yb^5 + 3033*yb^6) + 
            xb^4*(171 - 144*yb - 403*yb^2 + 224*yb^3 + 11093*yb^4 + 
              1968*yb^5 + 4147*yb^6) - xb^10*(171 - 144*yb - 403*yb^2 + 
              224*yb^3 + 11093*yb^4 + 1968*yb^5 + 4147*yb^6)) + 
          vb^2*(-1 + xb^2)^2*(-1 + 9*yb^2 + 33*yb^4 - 9*yb^6 + 
            xb^12*(-23 + 399*yb^2 + 375*yb^4 - 15*yb^6) + 
            xb^14*(1 - 9*yb^2 - 33*yb^4 + 9*yb^6) + 
            xb^2*(23 - 399*yb^2 - 375*yb^4 + 15*yb^6) - 
            (2*I)*xb*(-1 + 57*yb^2 - 63*yb^4 + 39*yb^6) - 
            (2*I)*xb^13*(-1 + 57*yb^2 - 63*yb^4 + 39*yb^6) + 
            (4*I)*xb^3*(37 + 67*yb^2 + 2587*yb^4 + 733*yb^6) + 
            (4*I)*xb^11*(37 + 67*yb^2 + 2587*yb^4 + 733*yb^6) - 
            (8*I)*xb^7*(229 + 195*yb^2 + 7131*yb^4 + 4061*yb^6) + 
            xb^6*(339 + 1045*yb^2 + 3661*yb^4 + 4587*yb^6) - 
            xb^8*(339 + 1045*yb^2 + 3661*yb^4 + 4587*yb^6) - 
            (2*I)*xb^5*(385 - 2873*yb^2 + 21439*yb^4 + 5593*yb^6) - 
            (2*I)*xb^9*(385 - 2873*yb^2 + 21439*yb^4 + 5593*yb^6) + 
            xb^4*(363 - 1411*yb^2 + 19637*yb^4 + 6659*yb^6) - 
            xb^10*(363 - 1411*yb^2 + 19637*yb^4 + 6659*yb^6))))*
       (G[{I, 0}, xb] - G[{I, I}, xb]))/(864*(tb*(-1 + xb)^2 - 2*xb)*xb^6*
       (vb*(-1 + xb)^2 + 2*xb)*(2*xb + tb*(1 + xb)^2)*(-2*xb + vb*(1 + xb)^2)*
       (1 + 3*yb^2)^4) + 
     ((8*tb*xb^2*(-8*vb*xb^2*(1 + 26*yb^2 - 84*yb^4 + 54*yb^6 + 3*yb^8 + 
            64*xb^3*(1 + 3*yb^2)^4 + 192*xb^5*(1 + 3*yb^2)^4 + 
            192*xb^7*(1 + 3*yb^2)^4 + 64*xb^9*(1 + 3*yb^2)^4 + 
            xb^4*(111 - 1082*yb^2 + 13332*yb^4 - 11030*yb^6 - 1331*yb^8) + 
            xb^8*(111 - 1082*yb^2 + 13332*yb^4 - 11030*yb^6 - 1331*yb^8) + 
            xb^12*(1 + 26*yb^2 - 84*yb^4 + 54*yb^6 + 3*yb^8) + 
            2*xb^2*(-33 + 150*yb^2 - 828*yb^4 + 346*yb^6 + 365*yb^8) + 
            2*xb^10*(-33 + 150*yb^2 - 828*yb^4 + 346*yb^6 + 365*yb^8) - 
            4*xb^6*(-89 - 346*yb^2 - 4380*yb^4 + 2762*yb^6 + 2053*yb^8)) - 
          4*xb^2*(-1 - 6*yb - 8*yb^2 - 6*yb^3 + 54*yb^4 + 30*yb^5 - 48*yb^6 - 
            18*yb^7 + 3*yb^8 - 64*xb^3*(1 + 3*yb^2)^4 - 
            192*xb^5*(1 + 3*yb^2)^4 - 192*xb^7*(1 + 3*yb^2)^4 - 
            64*xb^9*(1 + 3*yb^2)^4 + xb^2*(42 - 36*yb - 96*yb^2 + 28*yb^3 + 
              372*yb^4 + 308*yb^5 + 80*yb^6 - 300*yb^7 - 398*yb^8) + 
            xb^10*(42 - 36*yb - 96*yb^2 + 28*yb^3 + 372*yb^4 + 308*yb^5 + 
              80*yb^6 - 300*yb^7 - 398*yb^8) + xb^12*(-1 - 6*yb - 8*yb^2 - 
              6*yb^3 + 54*yb^4 + 30*yb^5 - 48*yb^6 - 18*yb^7 + 3*yb^8) + 
            4*xb^6*(-125 - 30*yb - 240*yb^2 + 66*yb^3 - 5802*yb^4 + 
              342*yb^5 + 3512*yb^6 - 378*yb^7 + 2655*yb^8) + 
            xb^4*(-207 - 90*yb + 1480*yb^2 + 166*yb^3 - 17430*yb^4 + 
              962*yb^5 + 13296*yb^6 - 1038*yb^7 + 2861*yb^8) + 
            xb^8*(-207 - 90*yb + 1480*yb^2 + 166*yb^3 - 17430*yb^4 + 
              962*yb^5 + 13296*yb^6 - 1038*yb^7 + 2861*yb^8)) + 
          vb^2*(-1 - 6*yb - 8*yb^2 - 6*yb^3 + 54*yb^4 + 30*yb^5 - 48*yb^6 - 
            18*yb^7 + 3*yb^8 - 64*xb^3*(1 + 3*yb^2)^4 - 
            64*xb^5*(1 + 3*yb^2)^4 + 128*xb^7*(1 + 3*yb^2)^4 + 
            128*xb^9*(1 + 3*yb^2)^4 - 64*xb^11*(1 + 3*yb^2)^4 - 
            64*xb^13*(1 + 3*yb^2)^4 + 4*xb^2*(11 + 6*yb - 56*yb^2 + 22*yb^3 + 
              126*yb^4 + 2*yb^5 + 32*yb^6 - 30*yb^7 - 113*yb^8) + 
            4*xb^14*(11 + 6*yb - 56*yb^2 + 22*yb^3 + 126*yb^4 + 2*yb^5 + 
              32*yb^6 - 30*yb^7 - 113*yb^8) + xb^16*(-1 - 6*yb - 8*yb^2 - 
              6*yb^3 + 54*yb^4 + 30*yb^5 - 48*yb^6 - 18*yb^7 + 3*yb^8) + 
            4*xb^4*(-25 + 66*yb + 8*yb^2 - 30*yb^3 - 1962*yb^4 - 522*yb^5 + 
              1728*yb^6 + 486*yb^7 + 251*yb^8) + 4*xb^12*(-25 + 66*yb + 
              8*yb^2 - 30*yb^3 - 1962*yb^4 - 522*yb^5 + 1728*yb^6 + 
              486*yb^7 + 251*yb^8) - 4*xb^6*(-181 - 186*yb + 1800*yb^2 + 
              342*yb^3 - 11202*yb^4 + 1986*yb^5 + 7648*yb^6 - 2142*yb^7 + 
              1935*yb^8) - 4*xb^10*(-181 - 186*yb + 1800*yb^2 + 342*yb^3 - 
              11202*yb^4 + 1986*yb^5 + 7648*yb^6 - 2142*yb^7 + 1935*yb^8) - 
            2*xb^8*(-869 - 510*yb - 744*yb^2 + 1154*yb^3 - 28530*yb^4 + 
              5878*yb^5 + 12752*yb^6 - 6522*yb^7 + 17391*yb^8))) + 
        4*xb^2*(8*vb*xb^2*(-1 + 6*yb - 8*yb^2 + 6*yb^3 + 54*yb^4 - 30*yb^5 - 
            48*yb^6 + 18*yb^7 + 3*yb^8 - 64*xb^3*(1 + 3*yb^2)^4 - 
            192*xb^5*(1 + 3*yb^2)^4 - 192*xb^7*(1 + 3*yb^2)^4 - 
            64*xb^9*(1 + 3*yb^2)^4 + xb^2*(42 + 36*yb - 96*yb^2 - 28*yb^3 + 
              372*yb^4 - 308*yb^5 + 80*yb^6 + 300*yb^7 - 398*yb^8) + 
            xb^10*(42 + 36*yb - 96*yb^2 - 28*yb^3 + 372*yb^4 - 308*yb^5 + 
              80*yb^6 + 300*yb^7 - 398*yb^8) + xb^12*(-1 + 6*yb - 8*yb^2 + 
              6*yb^3 + 54*yb^4 - 30*yb^5 - 48*yb^6 + 18*yb^7 + 3*yb^8) + 
            4*xb^6*(-125 + 30*yb - 240*yb^2 - 66*yb^3 - 5802*yb^4 - 
              342*yb^5 + 3512*yb^6 + 378*yb^7 + 2655*yb^8) + 
            xb^4*(-207 + 90*yb + 1480*yb^2 - 166*yb^3 - 17430*yb^4 - 
              962*yb^5 + 13296*yb^6 + 1038*yb^7 + 2861*yb^8) + 
            xb^8*(-207 + 90*yb + 1480*yb^2 - 166*yb^3 - 17430*yb^4 - 
              962*yb^5 + 13296*yb^6 + 1038*yb^7 + 2861*yb^8)) - 
          4*xb^2*(-1 + 10*yb^2 + 24*yb^4 - 42*yb^6 + 9*yb^8 - 
            64*xb^3*(1 + 3*yb^2)^4 - 192*xb^5*(1 + 3*yb^2)^4 - 
            192*xb^7*(1 + 3*yb^2)^4 - 64*xb^9*(1 + 3*yb^2)^4 + 
            xb^2*(18 + 108*yb^2 - 912*yb^4 + 852*yb^6 - 66*yb^8) + 
            xb^10*(18 + 108*yb^2 - 912*yb^4 + 852*yb^6 - 66*yb^8) + 
            xb^12*(-1 + 10*yb^2 + 24*yb^4 - 42*yb^6 + 9*yb^8) + 
            4*xb^6*(-161 - 134*yb^2 - 7224*yb^4 + 4262*yb^6 + 3257*yb^8) + 
            xb^4*(-303 + 1878*yb^2 - 21528*yb^4 + 15562*yb^6 + 4391*yb^8) + 
            xb^8*(-303 + 1878*yb^2 - 21528*yb^4 + 15562*yb^6 + 4391*yb^8)) + 
          vb^2*(-1 + 10*yb^2 + 24*yb^4 - 42*yb^6 + 9*yb^8 - 
            64*xb^3*(1 + 3*yb^2)^4 - 64*xb^5*(1 + 3*yb^2)^4 + 
            128*xb^7*(1 + 3*yb^2)^4 + 128*xb^9*(1 + 3*yb^2)^4 - 
            64*xb^11*(1 + 3*yb^2)^4 - 64*xb^13*(1 + 3*yb^2)^4 + 
            xb^16*(-1 + 10*yb^2 + 24*yb^4 - 42*yb^6 + 9*yb^8) - 
            4*xb^2*(-5 - 12*yb + 14*yb^2 - 12*yb^3 + 180*yb^4 + 60*yb^5 - 
              222*yb^6 - 36*yb^7 + 33*yb^8) - 4*xb^14*(-5 - 12*yb + 14*yb^2 - 
              12*yb^3 + 180*yb^4 + 60*yb^5 - 222*yb^6 - 36*yb^7 + 33*yb^8) + 
            4*xb^4*(-37 + 72*yb + 10*yb^2 - 56*yb^3 - 2352*yb^4 - 616*yb^5 + 
              1910*yb^6 + 600*yb^7 + 469*yb^8) + 4*xb^12*(-37 + 72*yb + 
              10*yb^2 - 56*yb^3 - 2352*yb^4 - 616*yb^5 + 1910*yb^6 + 
              600*yb^7 + 469*yb^8) - 4*xb^6*(-187 - 180*yb + 1842*yb^2 + 
              332*yb^3 - 11508*yb^4 + 1924*yb^5 + 7838*yb^6 - 2076*yb^7 + 
              2015*yb^8) - 4*xb^10*(-187 - 180*yb + 1842*yb^2 + 332*yb^3 - 
              11508*yb^4 + 1924*yb^5 + 7838*yb^6 - 2076*yb^7 + 2015*yb^8) - 
            2*xb^8*(-917 - 480*yb - 718*yb^2 + 1056*yb^3 - 30120*yb^4 + 
              5472*yb^5 + 13486*yb^6 - 6048*yb^7 + 18269*yb^8))) + 
        tb^2*(-8*vb*xb^2*(-1 + 6*yb - 8*yb^2 + 6*yb^3 + 54*yb^4 - 30*yb^5 - 
            48*yb^6 + 18*yb^7 + 3*yb^8 - 64*xb^3*(1 + 3*yb^2)^4 - 
            64*xb^5*(1 + 3*yb^2)^4 + 128*xb^7*(1 + 3*yb^2)^4 + 
            128*xb^9*(1 + 3*yb^2)^4 - 64*xb^11*(1 + 3*yb^2)^4 - 
            64*xb^13*(1 + 3*yb^2)^4 + xb^16*(-1 + 6*yb - 8*yb^2 + 6*yb^3 + 
              54*yb^4 - 30*yb^5 - 48*yb^6 + 18*yb^7 + 3*yb^8) - 
            4*xb^2*(-11 + 6*yb + 56*yb^2 + 22*yb^3 - 126*yb^4 + 2*yb^5 - 
              32*yb^6 - 30*yb^7 + 113*yb^8) - 4*xb^14*(-11 + 6*yb + 56*yb^2 + 
              22*yb^3 - 126*yb^4 + 2*yb^5 - 32*yb^6 - 30*yb^7 + 113*yb^8) + 
            4*xb^4*(-25 - 66*yb + 8*yb^2 + 30*yb^3 - 1962*yb^4 + 522*yb^5 + 
              1728*yb^6 - 486*yb^7 + 251*yb^8) + 4*xb^12*(-25 - 66*yb + 
              8*yb^2 + 30*yb^3 - 1962*yb^4 + 522*yb^5 + 1728*yb^6 - 
              486*yb^7 + 251*yb^8) - 4*xb^6*(-181 + 186*yb + 1800*yb^2 - 
              342*yb^3 - 11202*yb^4 - 1986*yb^5 + 7648*yb^6 + 2142*yb^7 + 
              1935*yb^8) - 4*xb^10*(-181 + 186*yb + 1800*yb^2 - 342*yb^3 - 
              11202*yb^4 - 1986*yb^5 + 7648*yb^6 + 2142*yb^7 + 1935*yb^8) - 
            2*xb^8*(-869 + 510*yb - 744*yb^2 - 1154*yb^3 - 28530*yb^4 - 
              5878*yb^5 + 12752*yb^6 + 6522*yb^7 + 17391*yb^8)) + 
          4*xb^2*(-1 + 10*yb^2 + 24*yb^4 - 42*yb^6 + 9*yb^8 - 
            64*xb^3*(1 + 3*yb^2)^4 - 64*xb^5*(1 + 3*yb^2)^4 + 
            128*xb^7*(1 + 3*yb^2)^4 + 128*xb^9*(1 + 3*yb^2)^4 - 
            64*xb^11*(1 + 3*yb^2)^4 - 64*xb^13*(1 + 3*yb^2)^4 + 
            xb^16*(-1 + 10*yb^2 + 24*yb^4 - 42*yb^6 + 9*yb^8) - 
            4*xb^2*(-5 + 12*yb + 14*yb^2 + 12*yb^3 + 180*yb^4 - 60*yb^5 - 
              222*yb^6 + 36*yb^7 + 33*yb^8) - 4*xb^14*(-5 + 12*yb + 14*yb^2 + 
              12*yb^3 + 180*yb^4 - 60*yb^5 - 222*yb^6 + 36*yb^7 + 33*yb^8) + 
            4*xb^4*(-37 - 72*yb + 10*yb^2 + 56*yb^3 - 2352*yb^4 + 616*yb^5 + 
              1910*yb^6 - 600*yb^7 + 469*yb^8) + 4*xb^12*(-37 - 72*yb + 
              10*yb^2 + 56*yb^3 - 2352*yb^4 + 616*yb^5 + 1910*yb^6 - 
              600*yb^7 + 469*yb^8) - 4*xb^6*(-187 + 180*yb + 1842*yb^2 - 
              332*yb^3 - 11508*yb^4 - 1924*yb^5 + 7838*yb^6 + 2076*yb^7 + 
              2015*yb^8) - 4*xb^10*(-187 + 180*yb + 1842*yb^2 - 332*yb^3 - 
              11508*yb^4 - 1924*yb^5 + 7838*yb^6 + 2076*yb^7 + 2015*yb^8) - 
            2*xb^8*(-917 + 480*yb - 718*yb^2 - 1056*yb^3 - 30120*yb^4 - 
              5472*yb^5 + 13486*yb^6 + 6048*yb^7 + 18269*yb^8)) - 
          vb^2*(-1 + xb^2)^2*(-1 + 10*yb^2 + 24*yb^4 - 42*yb^6 + 9*yb^8 - 
            64*xb^3*(1 + 3*yb^2)^4 - 64*xb^5*(1 + 3*yb^2)^4 + 
            128*xb^7*(1 + 3*yb^2)^4 + 128*xb^9*(1 + 3*yb^2)^4 - 
            64*xb^11*(1 + 3*yb^2)^4 - 64*xb^13*(1 + 3*yb^2)^4 + 
            xb^4*(44 - 1592*yb^2 + 864*yb^4 + 1464*yb^6 - 780*yb^8) + 
            xb^12*(44 - 1592*yb^2 + 864*yb^4 + 1464*yb^6 - 780*yb^8) - 
            20*xb^2*(-1 + 10*yb^2 + 24*yb^4 - 42*yb^6 + 9*yb^8) - 
            20*xb^14*(-1 + 10*yb^2 + 24*yb^4 - 42*yb^6 + 9*yb^8) + 
            xb^16*(-1 + 10*yb^2 + 24*yb^4 - 42*yb^6 + 9*yb^8) - 
            4*xb^6*(-379 + 2638*yb^2 - 19704*yb^4 + 12370*yb^6 + 5075*yb^8) - 
            4*xb^10*(-379 + 2638*yb^2 - 19704*yb^4 + 12370*yb^6 + 
              5075*yb^8) - 2*xb^8*(-1493 + 978*yb^2 - 52872*yb^4 + 
              25486*yb^6 + 27901*yb^8))))*(G[{-2 - Sqrt[3], 0}, xb] + 
        G[{-2 + Sqrt[3], 0}, xb]))/(1728*(tb*(-1 + xb)^2 - 2*xb)*xb^6*
       (vb*(-1 + xb)^2 + 2*xb)*(2*xb + tb*(1 + xb)^2)*(-2*xb + vb*(1 + xb)^2)*
       (1 + 3*yb^2)^4) + 
     ((8*tb*xb^2*(-8*vb*xb^2*(1 + 26*yb^2 - 84*yb^4 + 54*yb^6 + 3*yb^8 - 
            64*xb^3*(1 + 3*yb^2)^4 - 192*xb^5*(1 + 3*yb^2)^4 - 
            192*xb^7*(1 + 3*yb^2)^4 - 64*xb^9*(1 + 3*yb^2)^4 + 
            xb^4*(111 - 1082*yb^2 + 13332*yb^4 - 11030*yb^6 - 1331*yb^8) + 
            xb^8*(111 - 1082*yb^2 + 13332*yb^4 - 11030*yb^6 - 1331*yb^8) + 
            xb^12*(1 + 26*yb^2 - 84*yb^4 + 54*yb^6 + 3*yb^8) + 
            2*xb^2*(-33 + 150*yb^2 - 828*yb^4 + 346*yb^6 + 365*yb^8) + 
            2*xb^10*(-33 + 150*yb^2 - 828*yb^4 + 346*yb^6 + 365*yb^8) - 
            4*xb^6*(-89 - 346*yb^2 - 4380*yb^4 + 2762*yb^6 + 2053*yb^8)) - 
          4*xb^2*(-1 - 6*yb - 8*yb^2 - 6*yb^3 + 54*yb^4 + 30*yb^5 - 48*yb^6 - 
            18*yb^7 + 3*yb^8 + 64*xb^3*(1 + 3*yb^2)^4 + 
            192*xb^5*(1 + 3*yb^2)^4 + 192*xb^7*(1 + 3*yb^2)^4 + 
            64*xb^9*(1 + 3*yb^2)^4 + xb^2*(42 - 36*yb - 96*yb^2 + 28*yb^3 + 
              372*yb^4 + 308*yb^5 + 80*yb^6 - 300*yb^7 - 398*yb^8) + 
            xb^10*(42 - 36*yb - 96*yb^2 + 28*yb^3 + 372*yb^4 + 308*yb^5 + 
              80*yb^6 - 300*yb^7 - 398*yb^8) + xb^12*(-1 - 6*yb - 8*yb^2 - 
              6*yb^3 + 54*yb^4 + 30*yb^5 - 48*yb^6 - 18*yb^7 + 3*yb^8) + 
            4*xb^6*(-125 - 30*yb - 240*yb^2 + 66*yb^3 - 5802*yb^4 + 
              342*yb^5 + 3512*yb^6 - 378*yb^7 + 2655*yb^8) + 
            xb^4*(-207 - 90*yb + 1480*yb^2 + 166*yb^3 - 17430*yb^4 + 
              962*yb^5 + 13296*yb^6 - 1038*yb^7 + 2861*yb^8) + 
            xb^8*(-207 - 90*yb + 1480*yb^2 + 166*yb^3 - 17430*yb^4 + 
              962*yb^5 + 13296*yb^6 - 1038*yb^7 + 2861*yb^8)) + 
          vb^2*(-1 - 6*yb - 8*yb^2 - 6*yb^3 + 54*yb^4 + 30*yb^5 - 48*yb^6 - 
            18*yb^7 + 3*yb^8 + 64*xb^3*(1 + 3*yb^2)^4 + 
            64*xb^5*(1 + 3*yb^2)^4 - 128*xb^7*(1 + 3*yb^2)^4 - 
            128*xb^9*(1 + 3*yb^2)^4 + 64*xb^11*(1 + 3*yb^2)^4 + 
            64*xb^13*(1 + 3*yb^2)^4 + 4*xb^2*(11 + 6*yb - 56*yb^2 + 22*yb^3 + 
              126*yb^4 + 2*yb^5 + 32*yb^6 - 30*yb^7 - 113*yb^8) + 
            4*xb^14*(11 + 6*yb - 56*yb^2 + 22*yb^3 + 126*yb^4 + 2*yb^5 + 
              32*yb^6 - 30*yb^7 - 113*yb^8) + xb^16*(-1 - 6*yb - 8*yb^2 - 
              6*yb^3 + 54*yb^4 + 30*yb^5 - 48*yb^6 - 18*yb^7 + 3*yb^8) + 
            4*xb^4*(-25 + 66*yb + 8*yb^2 - 30*yb^3 - 1962*yb^4 - 522*yb^5 + 
              1728*yb^6 + 486*yb^7 + 251*yb^8) + 4*xb^12*(-25 + 66*yb + 
              8*yb^2 - 30*yb^3 - 1962*yb^4 - 522*yb^5 + 1728*yb^6 + 
              486*yb^7 + 251*yb^8) - 4*xb^6*(-181 - 186*yb + 1800*yb^2 + 
              342*yb^3 - 11202*yb^4 + 1986*yb^5 + 7648*yb^6 - 2142*yb^7 + 
              1935*yb^8) - 4*xb^10*(-181 - 186*yb + 1800*yb^2 + 342*yb^3 - 
              11202*yb^4 + 1986*yb^5 + 7648*yb^6 - 2142*yb^7 + 1935*yb^8) - 
            2*xb^8*(-869 - 510*yb - 744*yb^2 + 1154*yb^3 - 28530*yb^4 + 
              5878*yb^5 + 12752*yb^6 - 6522*yb^7 + 17391*yb^8))) + 
        4*xb^2*(8*vb*xb^2*(-1 + 6*yb - 8*yb^2 + 6*yb^3 + 54*yb^4 - 30*yb^5 - 
            48*yb^6 + 18*yb^7 + 3*yb^8 + 64*xb^3*(1 + 3*yb^2)^4 + 
            192*xb^5*(1 + 3*yb^2)^4 + 192*xb^7*(1 + 3*yb^2)^4 + 
            64*xb^9*(1 + 3*yb^2)^4 + xb^2*(42 + 36*yb - 96*yb^2 - 28*yb^3 + 
              372*yb^4 - 308*yb^5 + 80*yb^6 + 300*yb^7 - 398*yb^8) + 
            xb^10*(42 + 36*yb - 96*yb^2 - 28*yb^3 + 372*yb^4 - 308*yb^5 + 
              80*yb^6 + 300*yb^7 - 398*yb^8) + xb^12*(-1 + 6*yb - 8*yb^2 + 
              6*yb^3 + 54*yb^4 - 30*yb^5 - 48*yb^6 + 18*yb^7 + 3*yb^8) + 
            4*xb^6*(-125 + 30*yb - 240*yb^2 - 66*yb^3 - 5802*yb^4 - 
              342*yb^5 + 3512*yb^6 + 378*yb^7 + 2655*yb^8) + 
            xb^4*(-207 + 90*yb + 1480*yb^2 - 166*yb^3 - 17430*yb^4 - 
              962*yb^5 + 13296*yb^6 + 1038*yb^7 + 2861*yb^8) + 
            xb^8*(-207 + 90*yb + 1480*yb^2 - 166*yb^3 - 17430*yb^4 - 
              962*yb^5 + 13296*yb^6 + 1038*yb^7 + 2861*yb^8)) - 
          4*xb^2*(-1 + 10*yb^2 + 24*yb^4 - 42*yb^6 + 9*yb^8 + 
            64*xb^3*(1 + 3*yb^2)^4 + 192*xb^5*(1 + 3*yb^2)^4 + 
            192*xb^7*(1 + 3*yb^2)^4 + 64*xb^9*(1 + 3*yb^2)^4 + 
            xb^2*(18 + 108*yb^2 - 912*yb^4 + 852*yb^6 - 66*yb^8) + 
            xb^10*(18 + 108*yb^2 - 912*yb^4 + 852*yb^6 - 66*yb^8) + 
            xb^12*(-1 + 10*yb^2 + 24*yb^4 - 42*yb^6 + 9*yb^8) + 
            4*xb^6*(-161 - 134*yb^2 - 7224*yb^4 + 4262*yb^6 + 3257*yb^8) + 
            xb^4*(-303 + 1878*yb^2 - 21528*yb^4 + 15562*yb^6 + 4391*yb^8) + 
            xb^8*(-303 + 1878*yb^2 - 21528*yb^4 + 15562*yb^6 + 4391*yb^8)) + 
          vb^2*(-1 + 10*yb^2 + 24*yb^4 - 42*yb^6 + 9*yb^8 + 
            64*xb^3*(1 + 3*yb^2)^4 + 64*xb^5*(1 + 3*yb^2)^4 - 
            128*xb^7*(1 + 3*yb^2)^4 - 128*xb^9*(1 + 3*yb^2)^4 + 
            64*xb^11*(1 + 3*yb^2)^4 + 64*xb^13*(1 + 3*yb^2)^4 + 
            xb^16*(-1 + 10*yb^2 + 24*yb^4 - 42*yb^6 + 9*yb^8) - 
            4*xb^2*(-5 - 12*yb + 14*yb^2 - 12*yb^3 + 180*yb^4 + 60*yb^5 - 
              222*yb^6 - 36*yb^7 + 33*yb^8) - 4*xb^14*(-5 - 12*yb + 14*yb^2 - 
              12*yb^3 + 180*yb^4 + 60*yb^5 - 222*yb^6 - 36*yb^7 + 33*yb^8) + 
            4*xb^4*(-37 + 72*yb + 10*yb^2 - 56*yb^3 - 2352*yb^4 - 616*yb^5 + 
              1910*yb^6 + 600*yb^7 + 469*yb^8) + 4*xb^12*(-37 + 72*yb + 
              10*yb^2 - 56*yb^3 - 2352*yb^4 - 616*yb^5 + 1910*yb^6 + 
              600*yb^7 + 469*yb^8) - 4*xb^6*(-187 - 180*yb + 1842*yb^2 + 
              332*yb^3 - 11508*yb^4 + 1924*yb^5 + 7838*yb^6 - 2076*yb^7 + 
              2015*yb^8) - 4*xb^10*(-187 - 180*yb + 1842*yb^2 + 332*yb^3 - 
              11508*yb^4 + 1924*yb^5 + 7838*yb^6 - 2076*yb^7 + 2015*yb^8) - 
            2*xb^8*(-917 - 480*yb - 718*yb^2 + 1056*yb^3 - 30120*yb^4 + 
              5472*yb^5 + 13486*yb^6 - 6048*yb^7 + 18269*yb^8))) + 
        tb^2*(-8*vb*xb^2*(-1 + 6*yb - 8*yb^2 + 6*yb^3 + 54*yb^4 - 30*yb^5 - 
            48*yb^6 + 18*yb^7 + 3*yb^8 + 64*xb^3*(1 + 3*yb^2)^4 + 
            64*xb^5*(1 + 3*yb^2)^4 - 128*xb^7*(1 + 3*yb^2)^4 - 
            128*xb^9*(1 + 3*yb^2)^4 + 64*xb^11*(1 + 3*yb^2)^4 + 
            64*xb^13*(1 + 3*yb^2)^4 + xb^16*(-1 + 6*yb - 8*yb^2 + 6*yb^3 + 
              54*yb^4 - 30*yb^5 - 48*yb^6 + 18*yb^7 + 3*yb^8) - 
            4*xb^2*(-11 + 6*yb + 56*yb^2 + 22*yb^3 - 126*yb^4 + 2*yb^5 - 
              32*yb^6 - 30*yb^7 + 113*yb^8) - 4*xb^14*(-11 + 6*yb + 56*yb^2 + 
              22*yb^3 - 126*yb^4 + 2*yb^5 - 32*yb^6 - 30*yb^7 + 113*yb^8) + 
            4*xb^4*(-25 - 66*yb + 8*yb^2 + 30*yb^3 - 1962*yb^4 + 522*yb^5 + 
              1728*yb^6 - 486*yb^7 + 251*yb^8) + 4*xb^12*(-25 - 66*yb + 
              8*yb^2 + 30*yb^3 - 1962*yb^4 + 522*yb^5 + 1728*yb^6 - 
              486*yb^7 + 251*yb^8) - 4*xb^6*(-181 + 186*yb + 1800*yb^2 - 
              342*yb^3 - 11202*yb^4 - 1986*yb^5 + 7648*yb^6 + 2142*yb^7 + 
              1935*yb^8) - 4*xb^10*(-181 + 186*yb + 1800*yb^2 - 342*yb^3 - 
              11202*yb^4 - 1986*yb^5 + 7648*yb^6 + 2142*yb^7 + 1935*yb^8) - 
            2*xb^8*(-869 + 510*yb - 744*yb^2 - 1154*yb^3 - 28530*yb^4 - 
              5878*yb^5 + 12752*yb^6 + 6522*yb^7 + 17391*yb^8)) + 
          4*xb^2*(-1 + 10*yb^2 + 24*yb^4 - 42*yb^6 + 9*yb^8 + 
            64*xb^3*(1 + 3*yb^2)^4 + 64*xb^5*(1 + 3*yb^2)^4 - 
            128*xb^7*(1 + 3*yb^2)^4 - 128*xb^9*(1 + 3*yb^2)^4 + 
            64*xb^11*(1 + 3*yb^2)^4 + 64*xb^13*(1 + 3*yb^2)^4 + 
            xb^16*(-1 + 10*yb^2 + 24*yb^4 - 42*yb^6 + 9*yb^8) - 
            4*xb^2*(-5 + 12*yb + 14*yb^2 + 12*yb^3 + 180*yb^4 - 60*yb^5 - 
              222*yb^6 + 36*yb^7 + 33*yb^8) - 4*xb^14*(-5 + 12*yb + 14*yb^2 + 
              12*yb^3 + 180*yb^4 - 60*yb^5 - 222*yb^6 + 36*yb^7 + 33*yb^8) + 
            4*xb^4*(-37 - 72*yb + 10*yb^2 + 56*yb^3 - 2352*yb^4 + 616*yb^5 + 
              1910*yb^6 - 600*yb^7 + 469*yb^8) + 4*xb^12*(-37 - 72*yb + 
              10*yb^2 + 56*yb^3 - 2352*yb^4 + 616*yb^5 + 1910*yb^6 - 
              600*yb^7 + 469*yb^8) - 4*xb^6*(-187 + 180*yb + 1842*yb^2 - 
              332*yb^3 - 11508*yb^4 - 1924*yb^5 + 7838*yb^6 + 2076*yb^7 + 
              2015*yb^8) - 4*xb^10*(-187 + 180*yb + 1842*yb^2 - 332*yb^3 - 
              11508*yb^4 - 1924*yb^5 + 7838*yb^6 + 2076*yb^7 + 2015*yb^8) - 
            2*xb^8*(-917 + 480*yb - 718*yb^2 - 1056*yb^3 - 30120*yb^4 - 
              5472*yb^5 + 13486*yb^6 + 6048*yb^7 + 18269*yb^8)) - 
          vb^2*(-1 + xb^2)^2*(-1 + 10*yb^2 + 24*yb^4 - 42*yb^6 + 9*yb^8 + 
            64*xb^3*(1 + 3*yb^2)^4 + 64*xb^5*(1 + 3*yb^2)^4 - 
            128*xb^7*(1 + 3*yb^2)^4 - 128*xb^9*(1 + 3*yb^2)^4 + 
            64*xb^11*(1 + 3*yb^2)^4 + 64*xb^13*(1 + 3*yb^2)^4 + 
            xb^4*(44 - 1592*yb^2 + 864*yb^4 + 1464*yb^6 - 780*yb^8) + 
            xb^12*(44 - 1592*yb^2 + 864*yb^4 + 1464*yb^6 - 780*yb^8) - 
            20*xb^2*(-1 + 10*yb^2 + 24*yb^4 - 42*yb^6 + 9*yb^8) - 
            20*xb^14*(-1 + 10*yb^2 + 24*yb^4 - 42*yb^6 + 9*yb^8) + 
            xb^16*(-1 + 10*yb^2 + 24*yb^4 - 42*yb^6 + 9*yb^8) - 
            4*xb^6*(-379 + 2638*yb^2 - 19704*yb^4 + 12370*yb^6 + 5075*yb^8) - 
            4*xb^10*(-379 + 2638*yb^2 - 19704*yb^4 + 12370*yb^6 + 
              5075*yb^8) - 2*xb^8*(-1493 + 978*yb^2 - 52872*yb^4 + 
              25486*yb^6 + 27901*yb^8))))*(G[{2 - Sqrt[3], 0}, xb] + 
        G[{2 + Sqrt[3], 0}, xb]))/(1728*(tb*(-1 + xb)^2 - 2*xb)*xb^6*
       (vb*(-1 + xb)^2 + 2*xb)*(2*xb + tb*(1 + xb)^2)*(-2*xb + vb*(1 + xb)^2)*
       (1 + 3*yb^2)^4) + ((4*xb^2 + 4*tb^2*xb^2 - tb*(1 - 6*xb^2 + xb^4))*
       (-1 + yb)*(1 + yb)*(3*(-1 + yb)*yb*(1 + yb)^4 + 3*xb^8*(-1 + yb)*yb*
         (1 + yb)^4 + 4*xb^2*(3 - 3*yb - 18*yb^2 + 2*yb^3 + 135*yb^4 + 
          33*yb^5 + 40*yb^6) + 4*xb^6*(3 - 3*yb - 18*yb^2 + 2*yb^3 + 
          135*yb^4 + 33*yb^5 + 40*yb^6) + 2*xb^4*(12 - 9*yb + yb^2 + 
          14*yb^3 + 406*yb^4 + 123*yb^5 + 221*yb^6))*
       (2*G[{-1}, tb]*G[{0}, xb] + G[{-1, (2*xb)/(1 - xb)^2}, tb] + 
        G[{-1, (-2*xb)/(1 + xb)^2}, tb] + 
        G[{(8*xb^2)/(1 - 6*xb^2 + xb^4), (2*xb)/(1 - xb)^2}, tb] + 
        G[{(8*xb^2)/(1 - 6*xb^2 + xb^4), (-2*xb)/(1 + xb)^2}, tb] + 
        4*G[{-1}, tb]*Log[2]))/(108*(tb*(-1 + xb)^2 - 2*xb)*
       (2*xb + tb*(1 + xb)^2)*(xb + 3*xb*yb^2)^4) + 
     ((-4*xb^2 - 4*tb^2*xb^2 + tb*(1 - 6*xb^2 + xb^4))*(-1 + yb)*(1 + yb)*
       (3*(-1 + yb)*yb*(1 + yb)^4 + 3*xb^8*(-1 + yb)*yb*(1 + yb)^4 + 
        4*xb^2*(3 - 3*yb - 18*yb^2 + 2*yb^3 + 135*yb^4 + 33*yb^5 + 40*yb^6) + 
        4*xb^6*(3 - 3*yb - 18*yb^2 + 2*yb^3 + 135*yb^4 + 33*yb^5 + 40*yb^6) + 
        2*xb^4*(12 - 9*yb + yb^2 + 14*yb^3 + 406*yb^4 + 123*yb^5 + 221*yb^6))*
       (2*G[{0}, xb]*G[{1}, tb] + G[{0, (2*xb)/(1 - xb)^2}, tb] + 
        G[{0, (-2*xb)/(1 + xb)^2}, tb] + G[{1, (2*xb)/(1 - xb)^2}, tb] + 
        G[{1, (-2*xb)/(1 + xb)^2}, tb] + 4*G[{1}, tb]*Log[2]))/
      (108*(tb*(-1 + xb)^2 - 2*xb)*(2*xb + tb*(1 + xb)^2)*
       (xb + 3*xb*yb^2)^4) + ((4*xb^2 + 4*vb^2*xb^2 + vb*(1 - 6*xb^2 + xb^4))*
       (-1 + yb)*(1 + yb)*(3*(-1 + yb)^4*yb*(1 + yb) + 3*xb^8*(-1 + yb)^4*yb*
         (1 + yb) + 4*xb^2*(3 + 3*yb - 18*yb^2 - 2*yb^3 + 135*yb^4 - 
          33*yb^5 + 40*yb^6) + 4*xb^6*(3 + 3*yb - 18*yb^2 - 2*yb^3 + 
          135*yb^4 - 33*yb^5 + 40*yb^6) + 2*xb^4*(12 + 9*yb + yb^2 - 
          14*yb^3 + 406*yb^4 - 123*yb^5 + 221*yb^6))*
       (-2*G[{-1}, vb]*G[{0}, xb] + 2*G[{0}, xb]*G[{1}, vb] - 
        G[{-1, (-2*xb)/(1 - xb)^2}, vb] - G[{-1, (2*xb)/(1 + xb)^2}, 
         vb] - G[{0, (-2*xb)/(1 - xb)^2}, vb] - G[{0, (2*xb)/(1 + xb)^2}, 
         vb] + G[{1, (-2*xb)/(1 - xb)^2}, vb] + G[{1, (2*xb)/(1 + xb)^2}, 
         vb] + G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4), (-2*xb)/(1 - xb)^2}, vb] + 
        G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4), (2*xb)/(1 + xb)^2}, vb] - 
        4*G[{-1}, vb]*Log[2] + 4*G[{1}, vb]*Log[2]))/
      (108*(vb*(-1 + xb)^2 + 2*xb)*(-2*xb + vb*(1 + xb)^2)*
       (xb + 3*xb*yb^2)^4) + 
     ((-8*tb*xb^2*(-8*vb*xb^2*(1 + 26*yb^2 - 84*yb^4 + 54*yb^6 + 3*yb^8 + 
            64*xb^3*(1 + 3*yb^2)^4 + 192*xb^5*(1 + 3*yb^2)^4 + 
            192*xb^7*(1 + 3*yb^2)^4 + 64*xb^9*(1 + 3*yb^2)^4 + 
            xb^4*(111 - 1082*yb^2 + 13332*yb^4 - 11030*yb^6 - 1331*yb^8) + 
            xb^8*(111 - 1082*yb^2 + 13332*yb^4 - 11030*yb^6 - 1331*yb^8) + 
            xb^12*(1 + 26*yb^2 - 84*yb^4 + 54*yb^6 + 3*yb^8) + 
            2*xb^2*(-33 + 150*yb^2 - 828*yb^4 + 346*yb^6 + 365*yb^8) + 
            2*xb^10*(-33 + 150*yb^2 - 828*yb^4 + 346*yb^6 + 365*yb^8) - 
            4*xb^6*(-89 - 346*yb^2 - 4380*yb^4 + 2762*yb^6 + 2053*yb^8)) - 
          4*xb^2*(-1 - 6*yb - 8*yb^2 - 6*yb^3 + 54*yb^4 + 30*yb^5 - 48*yb^6 - 
            18*yb^7 + 3*yb^8 - 64*xb^3*(1 + 3*yb^2)^4 - 
            192*xb^5*(1 + 3*yb^2)^4 - 192*xb^7*(1 + 3*yb^2)^4 - 
            64*xb^9*(1 + 3*yb^2)^4 + xb^2*(42 - 36*yb - 96*yb^2 + 28*yb^3 + 
              372*yb^4 + 308*yb^5 + 80*yb^6 - 300*yb^7 - 398*yb^8) + 
            xb^10*(42 - 36*yb - 96*yb^2 + 28*yb^3 + 372*yb^4 + 308*yb^5 + 
              80*yb^6 - 300*yb^7 - 398*yb^8) + xb^12*(-1 - 6*yb - 8*yb^2 - 
              6*yb^3 + 54*yb^4 + 30*yb^5 - 48*yb^6 - 18*yb^7 + 3*yb^8) + 
            4*xb^6*(-125 - 30*yb - 240*yb^2 + 66*yb^3 - 5802*yb^4 + 
              342*yb^5 + 3512*yb^6 - 378*yb^7 + 2655*yb^8) + 
            xb^4*(-207 - 90*yb + 1480*yb^2 + 166*yb^3 - 17430*yb^4 + 
              962*yb^5 + 13296*yb^6 - 1038*yb^7 + 2861*yb^8) + 
            xb^8*(-207 - 90*yb + 1480*yb^2 + 166*yb^3 - 17430*yb^4 + 
              962*yb^5 + 13296*yb^6 - 1038*yb^7 + 2861*yb^8)) + 
          vb^2*(-1 - 6*yb - 8*yb^2 - 6*yb^3 + 54*yb^4 + 30*yb^5 - 48*yb^6 - 
            18*yb^7 + 3*yb^8 - 64*xb^3*(1 + 3*yb^2)^4 - 
            64*xb^5*(1 + 3*yb^2)^4 + 128*xb^7*(1 + 3*yb^2)^4 + 
            128*xb^9*(1 + 3*yb^2)^4 - 64*xb^11*(1 + 3*yb^2)^4 - 
            64*xb^13*(1 + 3*yb^2)^4 + 4*xb^2*(11 + 6*yb - 56*yb^2 + 22*yb^3 + 
              126*yb^4 + 2*yb^5 + 32*yb^6 - 30*yb^7 - 113*yb^8) + 
            4*xb^14*(11 + 6*yb - 56*yb^2 + 22*yb^3 + 126*yb^4 + 2*yb^5 + 
              32*yb^6 - 30*yb^7 - 113*yb^8) + xb^16*(-1 - 6*yb - 8*yb^2 - 
              6*yb^3 + 54*yb^4 + 30*yb^5 - 48*yb^6 - 18*yb^7 + 3*yb^8) + 
            4*xb^4*(-25 + 66*yb + 8*yb^2 - 30*yb^3 - 1962*yb^4 - 522*yb^5 + 
              1728*yb^6 + 486*yb^7 + 251*yb^8) + 4*xb^12*(-25 + 66*yb + 
              8*yb^2 - 30*yb^3 - 1962*yb^4 - 522*yb^5 + 1728*yb^6 + 
              486*yb^7 + 251*yb^8) - 4*xb^6*(-181 - 186*yb + 1800*yb^2 + 
              342*yb^3 - 11202*yb^4 + 1986*yb^5 + 7648*yb^6 - 2142*yb^7 + 
              1935*yb^8) - 4*xb^10*(-181 - 186*yb + 1800*yb^2 + 342*yb^3 - 
              11202*yb^4 + 1986*yb^5 + 7648*yb^6 - 2142*yb^7 + 1935*yb^8) - 
            2*xb^8*(-869 - 510*yb - 744*yb^2 + 1154*yb^3 - 28530*yb^4 + 
              5878*yb^5 + 12752*yb^6 - 6522*yb^7 + 17391*yb^8))) - 
        4*xb^2*(8*vb*xb^2*(-1 + 6*yb - 8*yb^2 + 6*yb^3 + 54*yb^4 - 30*yb^5 - 
            48*yb^6 + 18*yb^7 + 3*yb^8 - 64*xb^3*(1 + 3*yb^2)^4 - 
            192*xb^5*(1 + 3*yb^2)^4 - 192*xb^7*(1 + 3*yb^2)^4 - 
            64*xb^9*(1 + 3*yb^2)^4 + xb^2*(42 + 36*yb - 96*yb^2 - 28*yb^3 + 
              372*yb^4 - 308*yb^5 + 80*yb^6 + 300*yb^7 - 398*yb^8) + 
            xb^10*(42 + 36*yb - 96*yb^2 - 28*yb^3 + 372*yb^4 - 308*yb^5 + 
              80*yb^6 + 300*yb^7 - 398*yb^8) + xb^12*(-1 + 6*yb - 8*yb^2 + 
              6*yb^3 + 54*yb^4 - 30*yb^5 - 48*yb^6 + 18*yb^7 + 3*yb^8) + 
            4*xb^6*(-125 + 30*yb - 240*yb^2 - 66*yb^3 - 5802*yb^4 - 
              342*yb^5 + 3512*yb^6 + 378*yb^7 + 2655*yb^8) + 
            xb^4*(-207 + 90*yb + 1480*yb^2 - 166*yb^3 - 17430*yb^4 - 
              962*yb^5 + 13296*yb^6 + 1038*yb^7 + 2861*yb^8) + 
            xb^8*(-207 + 90*yb + 1480*yb^2 - 166*yb^3 - 17430*yb^4 - 
              962*yb^5 + 13296*yb^6 + 1038*yb^7 + 2861*yb^8)) - 
          4*xb^2*(-1 + 10*yb^2 + 24*yb^4 - 42*yb^6 + 9*yb^8 - 
            64*xb^3*(1 + 3*yb^2)^4 - 192*xb^5*(1 + 3*yb^2)^4 - 
            192*xb^7*(1 + 3*yb^2)^4 - 64*xb^9*(1 + 3*yb^2)^4 + 
            xb^2*(18 + 108*yb^2 - 912*yb^4 + 852*yb^6 - 66*yb^8) + 
            xb^10*(18 + 108*yb^2 - 912*yb^4 + 852*yb^6 - 66*yb^8) + 
            xb^12*(-1 + 10*yb^2 + 24*yb^4 - 42*yb^6 + 9*yb^8) + 
            4*xb^6*(-161 - 134*yb^2 - 7224*yb^4 + 4262*yb^6 + 3257*yb^8) + 
            xb^4*(-303 + 1878*yb^2 - 21528*yb^4 + 15562*yb^6 + 4391*yb^8) + 
            xb^8*(-303 + 1878*yb^2 - 21528*yb^4 + 15562*yb^6 + 4391*yb^8)) + 
          vb^2*(-1 + 10*yb^2 + 24*yb^4 - 42*yb^6 + 9*yb^8 - 
            64*xb^3*(1 + 3*yb^2)^4 - 64*xb^5*(1 + 3*yb^2)^4 + 
            128*xb^7*(1 + 3*yb^2)^4 + 128*xb^9*(1 + 3*yb^2)^4 - 
            64*xb^11*(1 + 3*yb^2)^4 - 64*xb^13*(1 + 3*yb^2)^4 + 
            xb^16*(-1 + 10*yb^2 + 24*yb^4 - 42*yb^6 + 9*yb^8) - 
            4*xb^2*(-5 - 12*yb + 14*yb^2 - 12*yb^3 + 180*yb^4 + 60*yb^5 - 
              222*yb^6 - 36*yb^7 + 33*yb^8) - 4*xb^14*(-5 - 12*yb + 14*yb^2 - 
              12*yb^3 + 180*yb^4 + 60*yb^5 - 222*yb^6 - 36*yb^7 + 33*yb^8) + 
            4*xb^4*(-37 + 72*yb + 10*yb^2 - 56*yb^3 - 2352*yb^4 - 616*yb^5 + 
              1910*yb^6 + 600*yb^7 + 469*yb^8) + 4*xb^12*(-37 + 72*yb + 
              10*yb^2 - 56*yb^3 - 2352*yb^4 - 616*yb^5 + 1910*yb^6 + 
              600*yb^7 + 469*yb^8) - 4*xb^6*(-187 - 180*yb + 1842*yb^2 + 
              332*yb^3 - 11508*yb^4 + 1924*yb^5 + 7838*yb^6 - 2076*yb^7 + 
              2015*yb^8) - 4*xb^10*(-187 - 180*yb + 1842*yb^2 + 332*yb^3 - 
              11508*yb^4 + 1924*yb^5 + 7838*yb^6 - 2076*yb^7 + 2015*yb^8) - 
            2*xb^8*(-917 - 480*yb - 718*yb^2 + 1056*yb^3 - 30120*yb^4 + 
              5472*yb^5 + 13486*yb^6 - 6048*yb^7 + 18269*yb^8))) + 
        tb^2*(8*vb*xb^2*(-1 + 6*yb - 8*yb^2 + 6*yb^3 + 54*yb^4 - 30*yb^5 - 
            48*yb^6 + 18*yb^7 + 3*yb^8 - 64*xb^3*(1 + 3*yb^2)^4 - 
            64*xb^5*(1 + 3*yb^2)^4 + 128*xb^7*(1 + 3*yb^2)^4 + 
            128*xb^9*(1 + 3*yb^2)^4 - 64*xb^11*(1 + 3*yb^2)^4 - 
            64*xb^13*(1 + 3*yb^2)^4 + xb^16*(-1 + 6*yb - 8*yb^2 + 6*yb^3 + 
              54*yb^4 - 30*yb^5 - 48*yb^6 + 18*yb^7 + 3*yb^8) - 
            4*xb^2*(-11 + 6*yb + 56*yb^2 + 22*yb^3 - 126*yb^4 + 2*yb^5 - 
              32*yb^6 - 30*yb^7 + 113*yb^8) - 4*xb^14*(-11 + 6*yb + 56*yb^2 + 
              22*yb^3 - 126*yb^4 + 2*yb^5 - 32*yb^6 - 30*yb^7 + 113*yb^8) + 
            4*xb^4*(-25 - 66*yb + 8*yb^2 + 30*yb^3 - 1962*yb^4 + 522*yb^5 + 
              1728*yb^6 - 486*yb^7 + 251*yb^8) + 4*xb^12*(-25 - 66*yb + 
              8*yb^2 + 30*yb^3 - 1962*yb^4 + 522*yb^5 + 1728*yb^6 - 
              486*yb^7 + 251*yb^8) - 4*xb^6*(-181 + 186*yb + 1800*yb^2 - 
              342*yb^3 - 11202*yb^4 - 1986*yb^5 + 7648*yb^6 + 2142*yb^7 + 
              1935*yb^8) - 4*xb^10*(-181 + 186*yb + 1800*yb^2 - 342*yb^3 - 
              11202*yb^4 - 1986*yb^5 + 7648*yb^6 + 2142*yb^7 + 1935*yb^8) - 
            2*xb^8*(-869 + 510*yb - 744*yb^2 - 1154*yb^3 - 28530*yb^4 - 
              5878*yb^5 + 12752*yb^6 + 6522*yb^7 + 17391*yb^8)) - 
          4*xb^2*(-1 + 10*yb^2 + 24*yb^4 - 42*yb^6 + 9*yb^8 - 
            64*xb^3*(1 + 3*yb^2)^4 - 64*xb^5*(1 + 3*yb^2)^4 + 
            128*xb^7*(1 + 3*yb^2)^4 + 128*xb^9*(1 + 3*yb^2)^4 - 
            64*xb^11*(1 + 3*yb^2)^4 - 64*xb^13*(1 + 3*yb^2)^4 + 
            xb^16*(-1 + 10*yb^2 + 24*yb^4 - 42*yb^6 + 9*yb^8) - 
            4*xb^2*(-5 + 12*yb + 14*yb^2 + 12*yb^3 + 180*yb^4 - 60*yb^5 - 
              222*yb^6 + 36*yb^7 + 33*yb^8) - 4*xb^14*(-5 + 12*yb + 14*yb^2 + 
              12*yb^3 + 180*yb^4 - 60*yb^5 - 222*yb^6 + 36*yb^7 + 33*yb^8) + 
            4*xb^4*(-37 - 72*yb + 10*yb^2 + 56*yb^3 - 2352*yb^4 + 616*yb^5 + 
              1910*yb^6 - 600*yb^7 + 469*yb^8) + 4*xb^12*(-37 - 72*yb + 
              10*yb^2 + 56*yb^3 - 2352*yb^4 + 616*yb^5 + 1910*yb^6 - 
              600*yb^7 + 469*yb^8) - 4*xb^6*(-187 + 180*yb + 1842*yb^2 - 
              332*yb^3 - 11508*yb^4 - 1924*yb^5 + 7838*yb^6 + 2076*yb^7 + 
              2015*yb^8) - 4*xb^10*(-187 + 180*yb + 1842*yb^2 - 332*yb^3 - 
              11508*yb^4 - 1924*yb^5 + 7838*yb^6 + 2076*yb^7 + 2015*yb^8) - 
            2*xb^8*(-917 + 480*yb - 718*yb^2 - 1056*yb^3 - 30120*yb^4 - 
              5472*yb^5 + 13486*yb^6 + 6048*yb^7 + 18269*yb^8)) + 
          vb^2*(-1 + xb^2)^2*(-1 + 10*yb^2 + 24*yb^4 - 42*yb^6 + 9*yb^8 - 
            64*xb^3*(1 + 3*yb^2)^4 - 64*xb^5*(1 + 3*yb^2)^4 + 
            128*xb^7*(1 + 3*yb^2)^4 + 128*xb^9*(1 + 3*yb^2)^4 - 
            64*xb^11*(1 + 3*yb^2)^4 - 64*xb^13*(1 + 3*yb^2)^4 + 
            xb^4*(44 - 1592*yb^2 + 864*yb^4 + 1464*yb^6 - 780*yb^8) + 
            xb^12*(44 - 1592*yb^2 + 864*yb^4 + 1464*yb^6 - 780*yb^8) - 
            20*xb^2*(-1 + 10*yb^2 + 24*yb^4 - 42*yb^6 + 9*yb^8) - 
            20*xb^14*(-1 + 10*yb^2 + 24*yb^4 - 42*yb^6 + 9*yb^8) + 
            xb^16*(-1 + 10*yb^2 + 24*yb^4 - 42*yb^6 + 9*yb^8) - 
            4*xb^6*(-379 + 2638*yb^2 - 19704*yb^4 + 12370*yb^6 + 5075*yb^8) - 
            4*xb^10*(-379 + 2638*yb^2 - 19704*yb^4 + 12370*yb^6 + 
              5075*yb^8) - 2*xb^8*(-1493 + 978*yb^2 - 52872*yb^4 + 
              25486*yb^6 + 27901*yb^8))))*(G[{-2 - Sqrt[3], -I}, xb] + 
        G[{-2 - Sqrt[3], I}, xb] + G[{-2 + Sqrt[3], -I}, xb] + 
        G[{-2 + Sqrt[3], I}, xb] - 2*G[{-2 - Sqrt[3]}, xb]*Log[2] - 
        2*G[{-2 + Sqrt[3]}, xb]*Log[2]))/(1728*(tb*(-1 + xb)^2 - 2*xb)*xb^6*
       (vb*(-1 + xb)^2 + 2*xb)*(2*xb + tb*(1 + xb)^2)*(-2*xb + vb*(1 + xb)^2)*
       (1 + 3*yb^2)^4) + 
     ((-8*tb*xb^2*(-8*vb*xb^2*(1 + 26*yb^2 - 84*yb^4 + 54*yb^6 + 3*yb^8 - 
            64*xb^3*(1 + 3*yb^2)^4 - 192*xb^5*(1 + 3*yb^2)^4 - 
            192*xb^7*(1 + 3*yb^2)^4 - 64*xb^9*(1 + 3*yb^2)^4 + 
            xb^4*(111 - 1082*yb^2 + 13332*yb^4 - 11030*yb^6 - 1331*yb^8) + 
            xb^8*(111 - 1082*yb^2 + 13332*yb^4 - 11030*yb^6 - 1331*yb^8) + 
            xb^12*(1 + 26*yb^2 - 84*yb^4 + 54*yb^6 + 3*yb^8) + 
            2*xb^2*(-33 + 150*yb^2 - 828*yb^4 + 346*yb^6 + 365*yb^8) + 
            2*xb^10*(-33 + 150*yb^2 - 828*yb^4 + 346*yb^6 + 365*yb^8) - 
            4*xb^6*(-89 - 346*yb^2 - 4380*yb^4 + 2762*yb^6 + 2053*yb^8)) - 
          4*xb^2*(-1 - 6*yb - 8*yb^2 - 6*yb^3 + 54*yb^4 + 30*yb^5 - 48*yb^6 - 
            18*yb^7 + 3*yb^8 + 64*xb^3*(1 + 3*yb^2)^4 + 
            192*xb^5*(1 + 3*yb^2)^4 + 192*xb^7*(1 + 3*yb^2)^4 + 
            64*xb^9*(1 + 3*yb^2)^4 + xb^2*(42 - 36*yb - 96*yb^2 + 28*yb^3 + 
              372*yb^4 + 308*yb^5 + 80*yb^6 - 300*yb^7 - 398*yb^8) + 
            xb^10*(42 - 36*yb - 96*yb^2 + 28*yb^3 + 372*yb^4 + 308*yb^5 + 
              80*yb^6 - 300*yb^7 - 398*yb^8) + xb^12*(-1 - 6*yb - 8*yb^2 - 
              6*yb^3 + 54*yb^4 + 30*yb^5 - 48*yb^6 - 18*yb^7 + 3*yb^8) + 
            4*xb^6*(-125 - 30*yb - 240*yb^2 + 66*yb^3 - 5802*yb^4 + 
              342*yb^5 + 3512*yb^6 - 378*yb^7 + 2655*yb^8) + 
            xb^4*(-207 - 90*yb + 1480*yb^2 + 166*yb^3 - 17430*yb^4 + 
              962*yb^5 + 13296*yb^6 - 1038*yb^7 + 2861*yb^8) + 
            xb^8*(-207 - 90*yb + 1480*yb^2 + 166*yb^3 - 17430*yb^4 + 
              962*yb^5 + 13296*yb^6 - 1038*yb^7 + 2861*yb^8)) + 
          vb^2*(-1 - 6*yb - 8*yb^2 - 6*yb^3 + 54*yb^4 + 30*yb^5 - 48*yb^6 - 
            18*yb^7 + 3*yb^8 + 64*xb^3*(1 + 3*yb^2)^4 + 
            64*xb^5*(1 + 3*yb^2)^4 - 128*xb^7*(1 + 3*yb^2)^4 - 
            128*xb^9*(1 + 3*yb^2)^4 + 64*xb^11*(1 + 3*yb^2)^4 + 
            64*xb^13*(1 + 3*yb^2)^4 + 4*xb^2*(11 + 6*yb - 56*yb^2 + 22*yb^3 + 
              126*yb^4 + 2*yb^5 + 32*yb^6 - 30*yb^7 - 113*yb^8) + 
            4*xb^14*(11 + 6*yb - 56*yb^2 + 22*yb^3 + 126*yb^4 + 2*yb^5 + 
              32*yb^6 - 30*yb^7 - 113*yb^8) + xb^16*(-1 - 6*yb - 8*yb^2 - 
              6*yb^3 + 54*yb^4 + 30*yb^5 - 48*yb^6 - 18*yb^7 + 3*yb^8) + 
            4*xb^4*(-25 + 66*yb + 8*yb^2 - 30*yb^3 - 1962*yb^4 - 522*yb^5 + 
              1728*yb^6 + 486*yb^7 + 251*yb^8) + 4*xb^12*(-25 + 66*yb + 
              8*yb^2 - 30*yb^3 - 1962*yb^4 - 522*yb^5 + 1728*yb^6 + 
              486*yb^7 + 251*yb^8) - 4*xb^6*(-181 - 186*yb + 1800*yb^2 + 
              342*yb^3 - 11202*yb^4 + 1986*yb^5 + 7648*yb^6 - 2142*yb^7 + 
              1935*yb^8) - 4*xb^10*(-181 - 186*yb + 1800*yb^2 + 342*yb^3 - 
              11202*yb^4 + 1986*yb^5 + 7648*yb^6 - 2142*yb^7 + 1935*yb^8) - 
            2*xb^8*(-869 - 510*yb - 744*yb^2 + 1154*yb^3 - 28530*yb^4 + 
              5878*yb^5 + 12752*yb^6 - 6522*yb^7 + 17391*yb^8))) - 
        4*xb^2*(8*vb*xb^2*(-1 + 6*yb - 8*yb^2 + 6*yb^3 + 54*yb^4 - 30*yb^5 - 
            48*yb^6 + 18*yb^7 + 3*yb^8 + 64*xb^3*(1 + 3*yb^2)^4 + 
            192*xb^5*(1 + 3*yb^2)^4 + 192*xb^7*(1 + 3*yb^2)^4 + 
            64*xb^9*(1 + 3*yb^2)^4 + xb^2*(42 + 36*yb - 96*yb^2 - 28*yb^3 + 
              372*yb^4 - 308*yb^5 + 80*yb^6 + 300*yb^7 - 398*yb^8) + 
            xb^10*(42 + 36*yb - 96*yb^2 - 28*yb^3 + 372*yb^4 - 308*yb^5 + 
              80*yb^6 + 300*yb^7 - 398*yb^8) + xb^12*(-1 + 6*yb - 8*yb^2 + 
              6*yb^3 + 54*yb^4 - 30*yb^5 - 48*yb^6 + 18*yb^7 + 3*yb^8) + 
            4*xb^6*(-125 + 30*yb - 240*yb^2 - 66*yb^3 - 5802*yb^4 - 
              342*yb^5 + 3512*yb^6 + 378*yb^7 + 2655*yb^8) + 
            xb^4*(-207 + 90*yb + 1480*yb^2 - 166*yb^3 - 17430*yb^4 - 
              962*yb^5 + 13296*yb^6 + 1038*yb^7 + 2861*yb^8) + 
            xb^8*(-207 + 90*yb + 1480*yb^2 - 166*yb^3 - 17430*yb^4 - 
              962*yb^5 + 13296*yb^6 + 1038*yb^7 + 2861*yb^8)) - 
          4*xb^2*(-1 + 10*yb^2 + 24*yb^4 - 42*yb^6 + 9*yb^8 + 
            64*xb^3*(1 + 3*yb^2)^4 + 192*xb^5*(1 + 3*yb^2)^4 + 
            192*xb^7*(1 + 3*yb^2)^4 + 64*xb^9*(1 + 3*yb^2)^4 + 
            xb^2*(18 + 108*yb^2 - 912*yb^4 + 852*yb^6 - 66*yb^8) + 
            xb^10*(18 + 108*yb^2 - 912*yb^4 + 852*yb^6 - 66*yb^8) + 
            xb^12*(-1 + 10*yb^2 + 24*yb^4 - 42*yb^6 + 9*yb^8) + 
            4*xb^6*(-161 - 134*yb^2 - 7224*yb^4 + 4262*yb^6 + 3257*yb^8) + 
            xb^4*(-303 + 1878*yb^2 - 21528*yb^4 + 15562*yb^6 + 4391*yb^8) + 
            xb^8*(-303 + 1878*yb^2 - 21528*yb^4 + 15562*yb^6 + 4391*yb^8)) + 
          vb^2*(-1 + 10*yb^2 + 24*yb^4 - 42*yb^6 + 9*yb^8 + 
            64*xb^3*(1 + 3*yb^2)^4 + 64*xb^5*(1 + 3*yb^2)^4 - 
            128*xb^7*(1 + 3*yb^2)^4 - 128*xb^9*(1 + 3*yb^2)^4 + 
            64*xb^11*(1 + 3*yb^2)^4 + 64*xb^13*(1 + 3*yb^2)^4 + 
            xb^16*(-1 + 10*yb^2 + 24*yb^4 - 42*yb^6 + 9*yb^8) - 
            4*xb^2*(-5 - 12*yb + 14*yb^2 - 12*yb^3 + 180*yb^4 + 60*yb^5 - 
              222*yb^6 - 36*yb^7 + 33*yb^8) - 4*xb^14*(-5 - 12*yb + 14*yb^2 - 
              12*yb^3 + 180*yb^4 + 60*yb^5 - 222*yb^6 - 36*yb^7 + 33*yb^8) + 
            4*xb^4*(-37 + 72*yb + 10*yb^2 - 56*yb^3 - 2352*yb^4 - 616*yb^5 + 
              1910*yb^6 + 600*yb^7 + 469*yb^8) + 4*xb^12*(-37 + 72*yb + 
              10*yb^2 - 56*yb^3 - 2352*yb^4 - 616*yb^5 + 1910*yb^6 + 
              600*yb^7 + 469*yb^8) - 4*xb^6*(-187 - 180*yb + 1842*yb^2 + 
              332*yb^3 - 11508*yb^4 + 1924*yb^5 + 7838*yb^6 - 2076*yb^7 + 
              2015*yb^8) - 4*xb^10*(-187 - 180*yb + 1842*yb^2 + 332*yb^3 - 
              11508*yb^4 + 1924*yb^5 + 7838*yb^6 - 2076*yb^7 + 2015*yb^8) - 
            2*xb^8*(-917 - 480*yb - 718*yb^2 + 1056*yb^3 - 30120*yb^4 + 
              5472*yb^5 + 13486*yb^6 - 6048*yb^7 + 18269*yb^8))) + 
        tb^2*(8*vb*xb^2*(-1 + 6*yb - 8*yb^2 + 6*yb^3 + 54*yb^4 - 30*yb^5 - 
            48*yb^6 + 18*yb^7 + 3*yb^8 + 64*xb^3*(1 + 3*yb^2)^4 + 
            64*xb^5*(1 + 3*yb^2)^4 - 128*xb^7*(1 + 3*yb^2)^4 - 
            128*xb^9*(1 + 3*yb^2)^4 + 64*xb^11*(1 + 3*yb^2)^4 + 
            64*xb^13*(1 + 3*yb^2)^4 + xb^16*(-1 + 6*yb - 8*yb^2 + 6*yb^3 + 
              54*yb^4 - 30*yb^5 - 48*yb^6 + 18*yb^7 + 3*yb^8) - 
            4*xb^2*(-11 + 6*yb + 56*yb^2 + 22*yb^3 - 126*yb^4 + 2*yb^5 - 
              32*yb^6 - 30*yb^7 + 113*yb^8) - 4*xb^14*(-11 + 6*yb + 56*yb^2 + 
              22*yb^3 - 126*yb^4 + 2*yb^5 - 32*yb^6 - 30*yb^7 + 113*yb^8) + 
            4*xb^4*(-25 - 66*yb + 8*yb^2 + 30*yb^3 - 1962*yb^4 + 522*yb^5 + 
              1728*yb^6 - 486*yb^7 + 251*yb^8) + 4*xb^12*(-25 - 66*yb + 
              8*yb^2 + 30*yb^3 - 1962*yb^4 + 522*yb^5 + 1728*yb^6 - 
              486*yb^7 + 251*yb^8) - 4*xb^6*(-181 + 186*yb + 1800*yb^2 - 
              342*yb^3 - 11202*yb^4 - 1986*yb^5 + 7648*yb^6 + 2142*yb^7 + 
              1935*yb^8) - 4*xb^10*(-181 + 186*yb + 1800*yb^2 - 342*yb^3 - 
              11202*yb^4 - 1986*yb^5 + 7648*yb^6 + 2142*yb^7 + 1935*yb^8) - 
            2*xb^8*(-869 + 510*yb - 744*yb^2 - 1154*yb^3 - 28530*yb^4 - 
              5878*yb^5 + 12752*yb^6 + 6522*yb^7 + 17391*yb^8)) - 
          4*xb^2*(-1 + 10*yb^2 + 24*yb^4 - 42*yb^6 + 9*yb^8 + 
            64*xb^3*(1 + 3*yb^2)^4 + 64*xb^5*(1 + 3*yb^2)^4 - 
            128*xb^7*(1 + 3*yb^2)^4 - 128*xb^9*(1 + 3*yb^2)^4 + 
            64*xb^11*(1 + 3*yb^2)^4 + 64*xb^13*(1 + 3*yb^2)^4 + 
            xb^16*(-1 + 10*yb^2 + 24*yb^4 - 42*yb^6 + 9*yb^8) - 
            4*xb^2*(-5 + 12*yb + 14*yb^2 + 12*yb^3 + 180*yb^4 - 60*yb^5 - 
              222*yb^6 + 36*yb^7 + 33*yb^8) - 4*xb^14*(-5 + 12*yb + 14*yb^2 + 
              12*yb^3 + 180*yb^4 - 60*yb^5 - 222*yb^6 + 36*yb^7 + 33*yb^8) + 
            4*xb^4*(-37 - 72*yb + 10*yb^2 + 56*yb^3 - 2352*yb^4 + 616*yb^5 + 
              1910*yb^6 - 600*yb^7 + 469*yb^8) + 4*xb^12*(-37 - 72*yb + 
              10*yb^2 + 56*yb^3 - 2352*yb^4 + 616*yb^5 + 1910*yb^6 - 
              600*yb^7 + 469*yb^8) - 4*xb^6*(-187 + 180*yb + 1842*yb^2 - 
              332*yb^3 - 11508*yb^4 - 1924*yb^5 + 7838*yb^6 + 2076*yb^7 + 
              2015*yb^8) - 4*xb^10*(-187 + 180*yb + 1842*yb^2 - 332*yb^3 - 
              11508*yb^4 - 1924*yb^5 + 7838*yb^6 + 2076*yb^7 + 2015*yb^8) - 
            2*xb^8*(-917 + 480*yb - 718*yb^2 - 1056*yb^3 - 30120*yb^4 - 
              5472*yb^5 + 13486*yb^6 + 6048*yb^7 + 18269*yb^8)) + 
          vb^2*(-1 + xb^2)^2*(-1 + 10*yb^2 + 24*yb^4 - 42*yb^6 + 9*yb^8 + 
            64*xb^3*(1 + 3*yb^2)^4 + 64*xb^5*(1 + 3*yb^2)^4 - 
            128*xb^7*(1 + 3*yb^2)^4 - 128*xb^9*(1 + 3*yb^2)^4 + 
            64*xb^11*(1 + 3*yb^2)^4 + 64*xb^13*(1 + 3*yb^2)^4 + 
            xb^4*(44 - 1592*yb^2 + 864*yb^4 + 1464*yb^6 - 780*yb^8) + 
            xb^12*(44 - 1592*yb^2 + 864*yb^4 + 1464*yb^6 - 780*yb^8) - 
            20*xb^2*(-1 + 10*yb^2 + 24*yb^4 - 42*yb^6 + 9*yb^8) - 
            20*xb^14*(-1 + 10*yb^2 + 24*yb^4 - 42*yb^6 + 9*yb^8) + 
            xb^16*(-1 + 10*yb^2 + 24*yb^4 - 42*yb^6 + 9*yb^8) - 
            4*xb^6*(-379 + 2638*yb^2 - 19704*yb^4 + 12370*yb^6 + 5075*yb^8) - 
            4*xb^10*(-379 + 2638*yb^2 - 19704*yb^4 + 12370*yb^6 + 
              5075*yb^8) - 2*xb^8*(-1493 + 978*yb^2 - 52872*yb^4 + 
              25486*yb^6 + 27901*yb^8))))*(G[{2 - Sqrt[3], -I}, xb] + 
        G[{2 - Sqrt[3], I}, xb] + G[{2 + Sqrt[3], -I}, xb] + 
        G[{2 + Sqrt[3], I}, xb] - 2*G[{2 - Sqrt[3]}, xb]*Log[2] - 
        2*G[{2 + Sqrt[3]}, xb]*Log[2]))/(1728*(tb*(-1 + xb)^2 - 2*xb)*xb^6*
       (vb*(-1 + xb)^2 + 2*xb)*(2*xb + tb*(1 + xb)^2)*(-2*xb + vb*(1 + xb)^2)*
       (1 + 3*yb^2)^4) + ((1 + xb^2)^4*(1 - 22*xb^2 + xb^4)*yb^2*
       (-1 + yb^2)^3*(2*G[{0}, xb]*G[{-1, -1}, tb] - 
        2*G[{-I}, xb]*G[{-1, -1}, tb] - 2*G[{I}, xb]*
         G[{-1, -1}, tb] + 2*G[{0}, xb]*G[{-1, -1}, vb] - 
        2*G[{-I}, xb]*G[{-1, -1}, vb] - 2*G[{I}, xb]*
         G[{-1, -1}, vb] - 2*G[{0}, xb]*G[{-1, 1}, tb] + 
        2*G[{-I}, xb]*G[{-1, 1}, tb] + 2*G[{I}, xb]*G[{-1, 1}, tb] - 
        2*G[{0}, xb]*G[{-1, 1}, vb] + 2*G[{-I}, xb]*G[{-1, 1}, vb] + 
        2*G[{I}, xb]*G[{-1, 1}, vb] - 2*G[{0}, xb]*G[{0, -1}, tb] + 
        2*G[{-I}, xb]*G[{0, -1}, tb] + 2*G[{I}, xb]*G[{0, -1}, tb] + 
        2*G[{0}, xb]*G[{0, -1}, vb] - 2*G[{-I}, xb]*G[{0, -1}, vb] - 
        2*G[{I}, xb]*G[{0, -1}, vb] + 2*G[{0}, xb]*G[{0, 1}, tb] - 
        2*G[{-I}, xb]*G[{0, 1}, tb] - 2*G[{I}, xb]*G[{0, 1}, tb] - 
        2*G[{0}, xb]*G[{0, 1}, vb] + 2*G[{-I}, xb]*G[{0, 1}, vb] + 
        2*G[{I}, xb]*G[{0, 1}, vb] - 2*G[{-1}, tb]*G[{-I, 0}, xb] + 
        2*G[{-1}, vb]*G[{-I, 0}, xb] + 2*G[{-1}, yb]*G[{-I, 0}, xb] + 
        2*G[{0}, tb]*G[{-I, 0}, xb] + 2*G[{0}, vb]*G[{-I, 0}, xb] - 
        4*G[{0}, yb]*G[{-I, 0}, xb] + 2*G[{1}, tb]*G[{-I, 0}, xb] - 
        2*G[{1}, vb]*G[{-I, 0}, xb] + 2*G[{1}, yb]*G[{-I, 0}, xb] - 
        2*G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4)}, vb]*G[{-I, 0}, xb] - 
        2*G[{(8*xb^2)/(1 - 6*xb^2 + xb^4)}, tb]*G[{-I, 0}, xb] + 
        2*G[{-1}, tb]*G[{-I, -I}, xb] - 2*G[{-1}, vb]*
         G[{-I, -I}, xb] - 2*G[{-1}, yb]*G[{-I, -I}, xb] - 
        2*G[{0}, tb]*G[{-I, -I}, xb] - 2*G[{0}, vb]*G[{-I, -I}, xb] + 
        4*G[{0}, yb]*G[{-I, -I}, xb] - 2*G[{1}, tb]*G[{-I, -I}, xb] + 
        2*G[{1}, vb]*G[{-I, -I}, xb] - 2*G[{1}, yb]*G[{-I, -I}, xb] + 
        2*G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4)}, vb]*G[{-I, -I}, xb] + 
        2*G[{(8*xb^2)/(1 - 6*xb^2 + xb^4)}, tb]*G[{-I, -I}, xb] + 
        2*G[{-1}, tb]*G[{-I, I}, xb] - 2*G[{-1}, vb]*G[{-I, I}, xb] - 
        2*G[{-1}, yb]*G[{-I, I}, xb] - 2*G[{0}, tb]*G[{-I, I}, xb] - 
        2*G[{0}, vb]*G[{-I, I}, xb] + 4*G[{0}, yb]*G[{-I, I}, xb] - 
        2*G[{1}, tb]*G[{-I, I}, xb] + 2*G[{1}, vb]*G[{-I, I}, xb] - 
        2*G[{1}, yb]*G[{-I, I}, xb] + 
        2*G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4)}, vb]*G[{-I, I}, xb] + 
        2*G[{(8*xb^2)/(1 - 6*xb^2 + xb^4)}, tb]*G[{-I, I}, xb] - 
        2*G[{-1}, tb]*G[{I, 0}, xb] + 2*G[{-1}, vb]*G[{I, 0}, xb] + 
        2*G[{-1}, yb]*G[{I, 0}, xb] + 2*G[{0}, tb]*G[{I, 0}, xb] + 
        2*G[{0}, vb]*G[{I, 0}, xb] - 4*G[{0}, yb]*G[{I, 0}, xb] + 
        2*G[{1}, tb]*G[{I, 0}, xb] - 2*G[{1}, vb]*G[{I, 0}, xb] + 
        2*G[{1}, yb]*G[{I, 0}, xb] - 
        2*G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4)}, vb]*G[{I, 0}, xb] - 
        2*G[{(8*xb^2)/(1 - 6*xb^2 + xb^4)}, tb]*G[{I, 0}, xb] + 
        2*G[{-1}, tb]*G[{I, -I}, xb] - 2*G[{-1}, vb]*G[{I, -I}, xb] - 
        2*G[{-1}, yb]*G[{I, -I}, xb] - 2*G[{0}, tb]*G[{I, -I}, xb] - 
        2*G[{0}, vb]*G[{I, -I}, xb] + 4*G[{0}, yb]*G[{I, -I}, xb] - 
        2*G[{1}, tb]*G[{I, -I}, xb] + 2*G[{1}, vb]*G[{I, -I}, xb] - 
        2*G[{1}, yb]*G[{I, -I}, xb] + 
        2*G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4)}, vb]*G[{I, -I}, xb] + 
        2*G[{(8*xb^2)/(1 - 6*xb^2 + xb^4)}, tb]*G[{I, -I}, xb] + 
        2*G[{-1}, tb]*G[{I, I}, xb] - 2*G[{-1}, vb]*G[{I, I}, xb] - 
        2*G[{-1}, yb]*G[{I, I}, xb] - 2*G[{0}, tb]*G[{I, I}, xb] - 
        2*G[{0}, vb]*G[{I, I}, xb] + 4*G[{0}, yb]*G[{I, I}, xb] - 
        2*G[{1}, tb]*G[{I, I}, xb] + 2*G[{1}, vb]*G[{I, I}, xb] - 
        2*G[{1}, yb]*G[{I, I}, xb] + 
        2*G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4)}, vb]*G[{I, I}, xb] + 
        2*G[{(8*xb^2)/(1 - 6*xb^2 + xb^4)}, tb]*G[{I, I}, xb] - 
        2*G[{0}, xb]*G[{1, -1}, tb] + 2*G[{-I}, xb]*G[{1, -1}, tb] + 
        2*G[{I}, xb]*G[{1, -1}, tb] - 2*G[{0}, xb]*G[{1, -1}, vb] + 
        2*G[{-I}, xb]*G[{1, -1}, vb] + 2*G[{I}, xb]*G[{1, -1}, vb] + 
        2*G[{0}, xb]*G[{1, 1}, tb] - 2*G[{-I}, xb]*G[{1, 1}, tb] - 
        2*G[{I}, xb]*G[{1, 1}, tb] + 2*G[{0}, xb]*G[{1, 1}, vb] - 
        2*G[{-I}, xb]*G[{1, 1}, vb] - 2*G[{I}, xb]*G[{1, 1}, vb] + 
        G[{-1}, tb]*G[{-2 - Sqrt[3], 0}, xb] - G[{-1}, vb]*
         G[{-2 - Sqrt[3], 0}, xb] - G[{-1}, yb]*G[{-2 - Sqrt[3], 0}, 
          xb] - G[{0}, tb]*G[{-2 - Sqrt[3], 0}, xb] - 
        G[{0}, vb]*G[{-2 - Sqrt[3], 0}, xb] + 2*G[{0}, yb]*
         G[{-2 - Sqrt[3], 0}, xb] - G[{1}, tb]*G[{-2 - Sqrt[3], 0}, 
          xb] + G[{1}, vb]*G[{-2 - Sqrt[3], 0}, xb] - 
        G[{1}, yb]*G[{-2 - Sqrt[3], 0}, xb] + 
        G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4)}, vb]*G[{-2 - Sqrt[3], 0}, xb] + 
        G[{(8*xb^2)/(1 - 6*xb^2 + xb^4)}, tb]*G[{-2 - Sqrt[3], 0}, xb] - 
        G[{-1}, tb]*G[{-2 - Sqrt[3], -I}, xb] + G[{-1}, vb]*
         G[{-2 - Sqrt[3], -I}, xb] + G[{-1}, yb]*G[{-2 - Sqrt[3], -I}, 
          xb] + G[{0}, tb]*G[{-2 - Sqrt[3], -I}, xb] + 
        G[{0}, vb]*G[{-2 - Sqrt[3], -I}, xb] - 2*G[{0}, yb]*
         G[{-2 - Sqrt[3], -I}, xb] + G[{1}, tb]*G[{-2 - Sqrt[3], -I}, 
          xb] - G[{1}, vb]*G[{-2 - Sqrt[3], -I}, xb] + 
        G[{1}, yb]*G[{-2 - Sqrt[3], -I}, xb] - 
        G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4)}, vb]*G[{-2 - Sqrt[3], -I}, 
          xb] - G[{(8*xb^2)/(1 - 6*xb^2 + xb^4)}, tb]*
         G[{-2 - Sqrt[3], -I}, xb] - G[{-1}, tb]*G[{-2 - Sqrt[3], I}, 
          xb] + G[{-1}, vb]*G[{-2 - Sqrt[3], I}, xb] + 
        G[{-1}, yb]*G[{-2 - Sqrt[3], I}, xb] + G[{0}, tb]*
         G[{-2 - Sqrt[3], I}, xb] + G[{0}, vb]*G[{-2 - Sqrt[3], I}, 
          xb] - 2*G[{0}, yb]*G[{-2 - Sqrt[3], I}, xb] + 
        G[{1}, tb]*G[{-2 - Sqrt[3], I}, xb] - G[{1}, vb]*
         G[{-2 - Sqrt[3], I}, xb] + G[{1}, yb]*G[{-2 - Sqrt[3], I}, 
          xb] - G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4)}, vb]*
         G[{-2 - Sqrt[3], I}, xb] - G[{(8*xb^2)/(1 - 6*xb^2 + xb^4)}, tb]*
         G[{-2 - Sqrt[3], I}, xb] + G[{-1}, tb]*G[{2 - Sqrt[3], 0}, 
          xb] - G[{-1}, vb]*G[{2 - Sqrt[3], 0}, xb] - 
        G[{-1}, yb]*G[{2 - Sqrt[3], 0}, xb] - G[{0}, tb]*
         G[{2 - Sqrt[3], 0}, xb] - G[{0}, vb]*G[{2 - Sqrt[3], 0}, xb] + 
        2*G[{0}, yb]*G[{2 - Sqrt[3], 0}, xb] - G[{1}, tb]*
         G[{2 - Sqrt[3], 0}, xb] + G[{1}, vb]*G[{2 - Sqrt[3], 0}, xb] - 
        G[{1}, yb]*G[{2 - Sqrt[3], 0}, xb] + 
        G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4)}, vb]*G[{2 - Sqrt[3], 0}, xb] + 
        G[{(8*xb^2)/(1 - 6*xb^2 + xb^4)}, tb]*G[{2 - Sqrt[3], 0}, xb] - 
        G[{-1}, tb]*G[{2 - Sqrt[3], -I}, xb] + G[{-1}, vb]*
         G[{2 - Sqrt[3], -I}, xb] + G[{-1}, yb]*G[{2 - Sqrt[3], -I}, 
          xb] + G[{0}, tb]*G[{2 - Sqrt[3], -I}, xb] + 
        G[{0}, vb]*G[{2 - Sqrt[3], -I}, xb] - 2*G[{0}, yb]*
         G[{2 - Sqrt[3], -I}, xb] + G[{1}, tb]*G[{2 - Sqrt[3], -I}, 
          xb] - G[{1}, vb]*G[{2 - Sqrt[3], -I}, xb] + 
        G[{1}, yb]*G[{2 - Sqrt[3], -I}, xb] - 
        G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4)}, vb]*G[{2 - Sqrt[3], -I}, xb] - 
        G[{(8*xb^2)/(1 - 6*xb^2 + xb^4)}, tb]*G[{2 - Sqrt[3], -I}, xb] - 
        G[{-1}, tb]*G[{2 - Sqrt[3], I}, xb] + G[{-1}, vb]*
         G[{2 - Sqrt[3], I}, xb] + G[{-1}, yb]*G[{2 - Sqrt[3], I}, 
          xb] + G[{0}, tb]*G[{2 - Sqrt[3], I}, xb] + 
        G[{0}, vb]*G[{2 - Sqrt[3], I}, xb] - 2*G[{0}, yb]*
         G[{2 - Sqrt[3], I}, xb] + G[{1}, tb]*G[{2 - Sqrt[3], I}, xb] - 
        G[{1}, vb]*G[{2 - Sqrt[3], I}, xb] + G[{1}, yb]*
         G[{2 - Sqrt[3], I}, xb] - G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4)}, vb]*
         G[{2 - Sqrt[3], I}, xb] - G[{(8*xb^2)/(1 - 6*xb^2 + xb^4)}, tb]*
         G[{2 - Sqrt[3], I}, xb] + G[{-1}, tb]*G[{-2 + Sqrt[3], 0}, 
          xb] - G[{-1}, vb]*G[{-2 + Sqrt[3], 0}, xb] - 
        G[{-1}, yb]*G[{-2 + Sqrt[3], 0}, xb] - G[{0}, tb]*
         G[{-2 + Sqrt[3], 0}, xb] - G[{0}, vb]*G[{-2 + Sqrt[3], 0}, 
          xb] + 2*G[{0}, yb]*G[{-2 + Sqrt[3], 0}, xb] - 
        G[{1}, tb]*G[{-2 + Sqrt[3], 0}, xb] + G[{1}, vb]*
         G[{-2 + Sqrt[3], 0}, xb] - G[{1}, yb]*G[{-2 + Sqrt[3], 0}, 
          xb] + G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4)}, vb]*
         G[{-2 + Sqrt[3], 0}, xb] + G[{(8*xb^2)/(1 - 6*xb^2 + xb^4)}, tb]*
         G[{-2 + Sqrt[3], 0}, xb] - G[{-1}, tb]*G[{-2 + Sqrt[3], -I}, 
          xb] + G[{-1}, vb]*G[{-2 + Sqrt[3], -I}, xb] + 
        G[{-1}, yb]*G[{-2 + Sqrt[3], -I}, xb] + 
        G[{0}, tb]*G[{-2 + Sqrt[3], -I}, xb] + G[{0}, vb]*
         G[{-2 + Sqrt[3], -I}, xb] - 2*G[{0}, yb]*G[{-2 + Sqrt[3], -I}, 
          xb] + G[{1}, tb]*G[{-2 + Sqrt[3], -I}, xb] - 
        G[{1}, vb]*G[{-2 + Sqrt[3], -I}, xb] + G[{1}, yb]*
         G[{-2 + Sqrt[3], -I}, xb] - G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4)}, 
          vb]*G[{-2 + Sqrt[3], -I}, xb] - 
        G[{(8*xb^2)/(1 - 6*xb^2 + xb^4)}, tb]*G[{-2 + Sqrt[3], -I}, xb] - 
        G[{-1}, tb]*G[{-2 + Sqrt[3], I}, xb] + G[{-1}, vb]*
         G[{-2 + Sqrt[3], I}, xb] + G[{-1}, yb]*G[{-2 + Sqrt[3], I}, 
          xb] + G[{0}, tb]*G[{-2 + Sqrt[3], I}, xb] + 
        G[{0}, vb]*G[{-2 + Sqrt[3], I}, xb] - 2*G[{0}, yb]*
         G[{-2 + Sqrt[3], I}, xb] + G[{1}, tb]*G[{-2 + Sqrt[3], I}, 
          xb] - G[{1}, vb]*G[{-2 + Sqrt[3], I}, xb] + 
        G[{1}, yb]*G[{-2 + Sqrt[3], I}, xb] - 
        G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4)}, vb]*G[{-2 + Sqrt[3], I}, xb] - 
        G[{(8*xb^2)/(1 - 6*xb^2 + xb^4)}, tb]*G[{-2 + Sqrt[3], I}, xb] + 
        G[{-1}, tb]*G[{2 + Sqrt[3], 0}, xb] - G[{-1}, vb]*
         G[{2 + Sqrt[3], 0}, xb] - G[{-1}, yb]*G[{2 + Sqrt[3], 0}, 
          xb] - G[{0}, tb]*G[{2 + Sqrt[3], 0}, xb] - 
        G[{0}, vb]*G[{2 + Sqrt[3], 0}, xb] + 2*G[{0}, yb]*
         G[{2 + Sqrt[3], 0}, xb] - G[{1}, tb]*G[{2 + Sqrt[3], 0}, xb] + 
        G[{1}, vb]*G[{2 + Sqrt[3], 0}, xb] - G[{1}, yb]*
         G[{2 + Sqrt[3], 0}, xb] + G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4)}, vb]*
         G[{2 + Sqrt[3], 0}, xb] + G[{(8*xb^2)/(1 - 6*xb^2 + xb^4)}, tb]*
         G[{2 + Sqrt[3], 0}, xb] - G[{-1}, tb]*G[{2 + Sqrt[3], -I}, 
          xb] + G[{-1}, vb]*G[{2 + Sqrt[3], -I}, xb] + 
        G[{-1}, yb]*G[{2 + Sqrt[3], -I}, xb] + G[{0}, tb]*
         G[{2 + Sqrt[3], -I}, xb] + G[{0}, vb]*G[{2 + Sqrt[3], -I}, 
          xb] - 2*G[{0}, yb]*G[{2 + Sqrt[3], -I}, xb] + 
        G[{1}, tb]*G[{2 + Sqrt[3], -I}, xb] - G[{1}, vb]*
         G[{2 + Sqrt[3], -I}, xb] + G[{1}, yb]*G[{2 + Sqrt[3], -I}, 
          xb] - G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4)}, vb]*
         G[{2 + Sqrt[3], -I}, xb] - G[{(8*xb^2)/(1 - 6*xb^2 + xb^4)}, tb]*
         G[{2 + Sqrt[3], -I}, xb] - G[{-1}, tb]*G[{2 + Sqrt[3], I}, 
          xb] + G[{-1}, vb]*G[{2 + Sqrt[3], I}, xb] + 
        G[{-1}, yb]*G[{2 + Sqrt[3], I}, xb] + G[{0}, tb]*
         G[{2 + Sqrt[3], I}, xb] + G[{0}, vb]*G[{2 + Sqrt[3], I}, xb] - 
        2*G[{0}, yb]*G[{2 + Sqrt[3], I}, xb] + G[{1}, tb]*
         G[{2 + Sqrt[3], I}, xb] - G[{1}, vb]*G[{2 + Sqrt[3], I}, xb] + 
        G[{1}, yb]*G[{2 + Sqrt[3], I}, xb] - 
        G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4)}, vb]*G[{2 + Sqrt[3], I}, xb] - 
        G[{(8*xb^2)/(1 - 6*xb^2 + xb^4)}, tb]*G[{2 + Sqrt[3], I}, xb] - 
        2*G[{0}, xb]*G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4), -1}, vb] + 
        2*G[{-I}, xb]*G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4), -1}, vb] + 
        2*G[{I}, xb]*G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4), -1}, vb] + 
        2*G[{0}, xb]*G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4), 1}, vb] - 
        2*G[{-I}, xb]*G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4), 1}, vb] - 
        2*G[{I}, xb]*G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4), 1}, vb] + 
        2*G[{0}, xb]*G[{(8*xb^2)/(1 - 6*xb^2 + xb^4), -1}, tb] - 
        2*G[{-I}, xb]*G[{(8*xb^2)/(1 - 6*xb^2 + xb^4), -1}, tb] - 
        2*G[{I}, xb]*G[{(8*xb^2)/(1 - 6*xb^2 + xb^4), -1}, tb] - 
        2*G[{0}, xb]*G[{(8*xb^2)/(1 - 6*xb^2 + xb^4), 1}, tb] + 
        2*G[{-I}, xb]*G[{(8*xb^2)/(1 - 6*xb^2 + xb^4), 1}, tb] + 
        2*G[{I}, xb]*G[{(8*xb^2)/(1 - 6*xb^2 + xb^4), 1}, tb] - 
        G[{-1, -1, -1}, tb] - G[{-1, -1, -1}, vb] - 
        G[{-1, -1, 1}, tb] - G[{-1, -1, 1}, vb] + 
        G[{-1, -1, (-2*xb)/(1 - xb)^2}, vb] + 
        G[{-1, -1, (2*xb)/(1 - xb)^2}, tb] + 
        G[{-1, -1, (-2*xb)/(1 + xb)^2}, tb] + 
        G[{-1, -1, (2*xb)/(1 + xb)^2}, vb] + G[{-1, 0, -1}, tb] - 
        G[{-1, 0, -1}, vb] + G[{-1, 0, 1}, tb] - G[{-1, 0, 1}, vb] + 
        G[{-1, 0, (-2*xb)/(1 - xb)^2}, vb] - 
        G[{-1, 0, (2*xb)/(1 - xb)^2}, tb] - 
        G[{-1, 0, (-2*xb)/(1 + xb)^2}, tb] + 
        G[{-1, 0, (2*xb)/(1 + xb)^2}, vb] + G[{-1, 1, -1}, tb] + 
        G[{-1, 1, -1}, vb] + G[{-1, 1, 1}, tb] + G[{-1, 1, 1}, vb] - 
        G[{-1, 1, (-2*xb)/(1 - xb)^2}, vb] - 
        G[{-1, 1, (2*xb)/(1 - xb)^2}, tb] - 
        G[{-1, 1, (-2*xb)/(1 + xb)^2}, tb] - 
        G[{-1, 1, (2*xb)/(1 + xb)^2}, vb] + 
        G[{-1, (-8*xb^2)/(1 - 6*xb^2 + xb^4), -1}, vb] + 
        G[{-1, (-8*xb^2)/(1 - 6*xb^2 + xb^4), 1}, vb] - 
        G[{-1, (-8*xb^2)/(1 - 6*xb^2 + xb^4), (-2*xb)/(1 - xb)^2}, vb] - 
        G[{-1, (-8*xb^2)/(1 - 6*xb^2 + xb^4), (2*xb)/(1 + xb)^2}, vb] - 
        G[{-1, (8*xb^2)/(1 - 6*xb^2 + xb^4), -1}, tb] - 
        G[{-1, (8*xb^2)/(1 - 6*xb^2 + xb^4), 1}, tb] + 
        G[{-1, (8*xb^2)/(1 - 6*xb^2 + xb^4), (2*xb)/(1 - xb)^2}, tb] + 
        G[{-1, (8*xb^2)/(1 - 6*xb^2 + xb^4), (-2*xb)/(1 + xb)^2}, tb] + 
        G[{0, -1, -1}, tb] - G[{0, -1, -1}, vb] + G[{0, -1, 1}, tb] - 
        G[{0, -1, 1}, vb] + G[{0, -1, (-2*xb)/(1 - xb)^2}, vb] - 
        G[{0, -1, (2*xb)/(1 - xb)^2}, tb] - 
        G[{0, -1, (-2*xb)/(1 + xb)^2}, tb] + 
        G[{0, -1, (2*xb)/(1 + xb)^2}, vb] - G[{0, 0, -1}, tb] - 
        G[{0, 0, -1}, vb] - G[{0, 0, 1}, tb] - G[{0, 0, 1}, vb] + 
        G[{0, 0, (-2*xb)/(1 - xb)^2}, vb] + G[{0, 0, (2*xb)/(1 - xb)^2}, 
         tb] + G[{0, 0, (-2*xb)/(1 + xb)^2}, tb] + 
        G[{0, 0, (2*xb)/(1 + xb)^2}, vb] - 8*G[{0, -I, 0}, xb] + 
        8*G[{0, -I, -I}, xb] + 8*G[{0, -I, I}, xb] - 
        8*G[{0, I, 0}, xb] + 8*G[{0, I, -I}, xb] + 8*G[{0, I, I}, xb] - 
        G[{0, 1, -1}, tb] + G[{0, 1, -1}, vb] - G[{0, 1, 1}, tb] + 
        G[{0, 1, 1}, vb] - G[{0, 1, (-2*xb)/(1 - xb)^2}, vb] + 
        G[{0, 1, (2*xb)/(1 - xb)^2}, tb] + G[{0, 1, (-2*xb)/(1 + xb)^2}, 
         tb] - G[{0, 1, (2*xb)/(1 + xb)^2}, vb] + 
        4*G[{0, -2 - Sqrt[3], 0}, xb] - 4*G[{0, -2 - Sqrt[3], -I}, xb] - 
        4*G[{0, -2 - Sqrt[3], I}, xb] + 4*G[{0, 2 - Sqrt[3], 0}, xb] - 
        4*G[{0, 2 - Sqrt[3], -I}, xb] - 4*G[{0, 2 - Sqrt[3], I}, xb] + 
        4*G[{0, -2 + Sqrt[3], 0}, xb] - 4*G[{0, -2 + Sqrt[3], -I}, xb] - 
        4*G[{0, -2 + Sqrt[3], I}, xb] + 4*G[{0, 2 + Sqrt[3], 0}, xb] - 
        4*G[{0, 2 + Sqrt[3], -I}, xb] - 4*G[{0, 2 + Sqrt[3], I}, xb] + 
        G[{0, (-8*xb^2)/(1 - 6*xb^2 + xb^4), -1}, vb] + 
        G[{0, (-8*xb^2)/(1 - 6*xb^2 + xb^4), 1}, vb] - 
        G[{0, (-8*xb^2)/(1 - 6*xb^2 + xb^4), (-2*xb)/(1 - xb)^2}, vb] - 
        G[{0, (-8*xb^2)/(1 - 6*xb^2 + xb^4), (2*xb)/(1 + xb)^2}, vb] + 
        G[{0, (8*xb^2)/(1 - 6*xb^2 + xb^4), -1}, tb] + 
        G[{0, (8*xb^2)/(1 - 6*xb^2 + xb^4), 1}, tb] - 
        G[{0, (8*xb^2)/(1 - 6*xb^2 + xb^4), (2*xb)/(1 - xb)^2}, tb] - 
        G[{0, (8*xb^2)/(1 - 6*xb^2 + xb^4), (-2*xb)/(1 + xb)^2}, tb] + 
        16*G[{-I, I, 0}, xb] - 16*G[{-I, I, -I}, xb] - 
        16*G[{-I, I, I}, xb] - 4*G[{-I, -2 - Sqrt[3], 0}, xb] + 
        4*G[{-I, -2 - Sqrt[3], -I}, xb] + 4*G[{-I, -2 - Sqrt[3], I}, 
          xb] - 4*G[{-I, 2 - Sqrt[3], 0}, xb] + 
        4*G[{-I, 2 - Sqrt[3], -I}, xb] + 4*G[{-I, 2 - Sqrt[3], I}, xb] - 
        4*G[{-I, -2 + Sqrt[3], 0}, xb] + 4*G[{-I, -2 + Sqrt[3], -I}, 
          xb] + 4*G[{-I, -2 + Sqrt[3], I}, xb] - 
        4*G[{-I, 2 + Sqrt[3], 0}, xb] + 4*G[{-I, 2 + Sqrt[3], -I}, xb] + 
        4*G[{-I, 2 + Sqrt[3], I}, xb] + 16*G[{I, -I, 0}, xb] - 
        16*G[{I, -I, -I}, xb] - 16*G[{I, -I, I}, xb] - 
        4*G[{I, -2 - Sqrt[3], 0}, xb] + 4*G[{I, -2 - Sqrt[3], -I}, xb] + 
        4*G[{I, -2 - Sqrt[3], I}, xb] - 4*G[{I, 2 - Sqrt[3], 0}, xb] + 
        4*G[{I, 2 - Sqrt[3], -I}, xb] + 4*G[{I, 2 - Sqrt[3], I}, xb] - 
        4*G[{I, -2 + Sqrt[3], 0}, xb] + 4*G[{I, -2 + Sqrt[3], -I}, xb] + 
        4*G[{I, -2 + Sqrt[3], I}, xb] - 4*G[{I, 2 + Sqrt[3], 0}, xb] + 
        4*G[{I, 2 + Sqrt[3], -I}, xb] + 4*G[{I, 2 + Sqrt[3], I}, xb] + 
        G[{1, -1, -1}, tb] + G[{1, -1, -1}, vb] + G[{1, -1, 1}, tb] + 
        G[{1, -1, 1}, vb] - G[{1, -1, (-2*xb)/(1 - xb)^2}, vb] - 
        G[{1, -1, (2*xb)/(1 - xb)^2}, tb] - 
        G[{1, -1, (-2*xb)/(1 + xb)^2}, tb] - 
        G[{1, -1, (2*xb)/(1 + xb)^2}, vb] - G[{1, 0, -1}, tb] + 
        G[{1, 0, -1}, vb] - G[{1, 0, 1}, tb] + G[{1, 0, 1}, vb] - 
        G[{1, 0, (-2*xb)/(1 - xb)^2}, vb] + G[{1, 0, (2*xb)/(1 - xb)^2}, 
         tb] + G[{1, 0, (-2*xb)/(1 + xb)^2}, tb] - 
        G[{1, 0, (2*xb)/(1 + xb)^2}, vb] - G[{1, 1, -1}, tb] - 
        G[{1, 1, -1}, vb] - G[{1, 1, 1}, tb] - G[{1, 1, 1}, vb] + 
        G[{1, 1, (-2*xb)/(1 - xb)^2}, vb] + G[{1, 1, (2*xb)/(1 - xb)^2}, 
         tb] + G[{1, 1, (-2*xb)/(1 + xb)^2}, tb] + 
        G[{1, 1, (2*xb)/(1 + xb)^2}, vb] - 
        G[{1, (-8*xb^2)/(1 - 6*xb^2 + xb^4), -1}, vb] - 
        G[{1, (-8*xb^2)/(1 - 6*xb^2 + xb^4), 1}, vb] + 
        G[{1, (-8*xb^2)/(1 - 6*xb^2 + xb^4), (-2*xb)/(1 - xb)^2}, vb] + 
        G[{1, (-8*xb^2)/(1 - 6*xb^2 + xb^4), (2*xb)/(1 + xb)^2}, vb] + 
        G[{1, (8*xb^2)/(1 - 6*xb^2 + xb^4), -1}, tb] + 
        G[{1, (8*xb^2)/(1 - 6*xb^2 + xb^4), 1}, tb] - 
        G[{1, (8*xb^2)/(1 - 6*xb^2 + xb^4), (2*xb)/(1 - xb)^2}, tb] - 
        G[{1, (8*xb^2)/(1 - 6*xb^2 + xb^4), (-2*xb)/(1 + xb)^2}, tb] + 
        G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4), -1, -1}, vb] + 
        G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4), -1, 1}, vb] - 
        G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4), -1, (-2*xb)/(1 - xb)^2}, vb] - 
        G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4), -1, (2*xb)/(1 + xb)^2}, vb] + 
        G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4), 0, -1}, vb] + 
        G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4), 0, 1}, vb] - 
        G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4), 0, (-2*xb)/(1 - xb)^2}, vb] - 
        G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4), 0, (2*xb)/(1 + xb)^2}, vb] - 
        G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4), 1, -1}, vb] - 
        G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4), 1, 1}, vb] + 
        G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4), 1, (-2*xb)/(1 - xb)^2}, vb] + 
        G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4), 1, (2*xb)/(1 + xb)^2}, vb] - 
        G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4), (-8*xb^2)/(1 - 6*xb^2 + xb^4), 
          -1}, vb] - G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4), 
          (-8*xb^2)/(1 - 6*xb^2 + xb^4), 1}, vb] + 
        G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4), (-8*xb^2)/(1 - 6*xb^2 + xb^4), 
          (-2*xb)/(1 - xb)^2}, vb] + G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4), 
          (-8*xb^2)/(1 - 6*xb^2 + xb^4), (2*xb)/(1 + xb)^2}, vb] - 
        G[{(8*xb^2)/(1 - 6*xb^2 + xb^4), -1, -1}, tb] - 
        G[{(8*xb^2)/(1 - 6*xb^2 + xb^4), -1, 1}, tb] + 
        G[{(8*xb^2)/(1 - 6*xb^2 + xb^4), -1, (2*xb)/(1 - xb)^2}, tb] + 
        G[{(8*xb^2)/(1 - 6*xb^2 + xb^4), -1, (-2*xb)/(1 + xb)^2}, tb] + 
        G[{(8*xb^2)/(1 - 6*xb^2 + xb^4), 0, -1}, tb] + 
        G[{(8*xb^2)/(1 - 6*xb^2 + xb^4), 0, 1}, tb] - 
        G[{(8*xb^2)/(1 - 6*xb^2 + xb^4), 0, (2*xb)/(1 - xb)^2}, tb] - 
        G[{(8*xb^2)/(1 - 6*xb^2 + xb^4), 0, (-2*xb)/(1 + xb)^2}, tb] + 
        G[{(8*xb^2)/(1 - 6*xb^2 + xb^4), 1, -1}, tb] + 
        G[{(8*xb^2)/(1 - 6*xb^2 + xb^4), 1, 1}, tb] - 
        G[{(8*xb^2)/(1 - 6*xb^2 + xb^4), 1, (2*xb)/(1 - xb)^2}, tb] - 
        G[{(8*xb^2)/(1 - 6*xb^2 + xb^4), 1, (-2*xb)/(1 + xb)^2}, tb] - 
        G[{(8*xb^2)/(1 - 6*xb^2 + xb^4), (8*xb^2)/(1 - 6*xb^2 + xb^4), -1}, 
         tb] - G[{(8*xb^2)/(1 - 6*xb^2 + xb^4), 
          (8*xb^2)/(1 - 6*xb^2 + xb^4), 1}, tb] + 
        G[{(8*xb^2)/(1 - 6*xb^2 + xb^4), (8*xb^2)/(1 - 6*xb^2 + xb^4), 
          (2*xb)/(1 - xb)^2}, tb] + G[{(8*xb^2)/(1 - 6*xb^2 + xb^4), 
          (8*xb^2)/(1 - 6*xb^2 + xb^4), (-2*xb)/(1 + xb)^2}, tb] + 
        4*G[{-1}, yb]*G[{-I}, xb]*Log[2] + 4*G[{0}, tb]*G[{-I}, xb]*
         Log[2] + 4*G[{0}, vb]*G[{-I}, xb]*Log[2] - 
        8*G[{0}, yb]*G[{-I}, xb]*Log[2] + 4*G[{-1}, yb]*G[{I}, xb]*
         Log[2] + 4*G[{0}, tb]*G[{I}, xb]*Log[2] + 
        4*G[{0}, vb]*G[{I}, xb]*Log[2] - 8*G[{0}, yb]*G[{I}, xb]*
         Log[2] + 4*G[{-I}, xb]*G[{1}, yb]*Log[2] + 
        4*G[{I}, xb]*G[{1}, yb]*Log[2] + 2*G[{-1}, tb]*
         G[{-2 - Sqrt[3]}, xb]*Log[2] - 2*G[{-1}, vb]*
         G[{-2 - Sqrt[3]}, xb]*Log[2] - 2*G[{-1}, yb]*
         G[{-2 - Sqrt[3]}, xb]*Log[2] - 2*G[{0}, tb]*
         G[{-2 - Sqrt[3]}, xb]*Log[2] - 2*G[{0}, vb]*
         G[{-2 - Sqrt[3]}, xb]*Log[2] + 4*G[{0}, yb]*
         G[{-2 - Sqrt[3]}, xb]*Log[2] - 2*G[{1}, tb]*
         G[{-2 - Sqrt[3]}, xb]*Log[2] + 2*G[{1}, vb]*
         G[{-2 - Sqrt[3]}, xb]*Log[2] - 2*G[{1}, yb]*
         G[{-2 - Sqrt[3]}, xb]*Log[2] + 2*G[{-1}, tb]*
         G[{2 - Sqrt[3]}, xb]*Log[2] - 2*G[{-1}, vb]*
         G[{2 - Sqrt[3]}, xb]*Log[2] - 2*G[{-1}, yb]*
         G[{2 - Sqrt[3]}, xb]*Log[2] - 2*G[{0}, tb]*G[{2 - Sqrt[3]}, 
          xb]*Log[2] - 2*G[{0}, vb]*G[{2 - Sqrt[3]}, xb]*Log[2] + 
        4*G[{0}, yb]*G[{2 - Sqrt[3]}, xb]*Log[2] - 
        2*G[{1}, tb]*G[{2 - Sqrt[3]}, xb]*Log[2] + 
        2*G[{1}, vb]*G[{2 - Sqrt[3]}, xb]*Log[2] - 
        2*G[{1}, yb]*G[{2 - Sqrt[3]}, xb]*Log[2] + 
        2*G[{-1}, tb]*G[{-2 + Sqrt[3]}, xb]*Log[2] - 
        2*G[{-1}, vb]*G[{-2 + Sqrt[3]}, xb]*Log[2] - 
        2*G[{-1}, yb]*G[{-2 + Sqrt[3]}, xb]*Log[2] - 
        2*G[{0}, tb]*G[{-2 + Sqrt[3]}, xb]*Log[2] - 
        2*G[{0}, vb]*G[{-2 + Sqrt[3]}, xb]*Log[2] + 
        4*G[{0}, yb]*G[{-2 + Sqrt[3]}, xb]*Log[2] - 
        2*G[{1}, tb]*G[{-2 + Sqrt[3]}, xb]*Log[2] + 
        2*G[{1}, vb]*G[{-2 + Sqrt[3]}, xb]*Log[2] - 
        2*G[{1}, yb]*G[{-2 + Sqrt[3]}, xb]*Log[2] + 
        2*G[{-1}, tb]*G[{2 + Sqrt[3]}, xb]*Log[2] - 
        2*G[{-1}, vb]*G[{2 + Sqrt[3]}, xb]*Log[2] - 
        2*G[{-1}, yb]*G[{2 + Sqrt[3]}, xb]*Log[2] - 
        2*G[{0}, tb]*G[{2 + Sqrt[3]}, xb]*Log[2] - 
        2*G[{0}, vb]*G[{2 + Sqrt[3]}, xb]*Log[2] + 
        4*G[{0}, yb]*G[{2 + Sqrt[3]}, xb]*Log[2] - 
        2*G[{1}, tb]*G[{2 + Sqrt[3]}, xb]*Log[2] + 
        2*G[{1}, vb]*G[{2 + Sqrt[3]}, xb]*Log[2] - 
        2*G[{1}, yb]*G[{2 + Sqrt[3]}, xb]*Log[2] - 
        4*G[{-I}, xb]*G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4)}, vb]*Log[2] - 
        4*G[{I}, xb]*G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4)}, vb]*Log[2] + 
        2*G[{-2 - Sqrt[3]}, xb]*G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4)}, vb]*
         Log[2] + 2*G[{2 - Sqrt[3]}, xb]*
         G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4)}, vb]*Log[2] + 
        2*G[{-2 + Sqrt[3]}, xb]*G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4)}, vb]*
         Log[2] + 2*G[{2 + Sqrt[3]}, xb]*
         G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4)}, vb]*Log[2] - 
        4*G[{-I}, xb]*G[{(8*xb^2)/(1 - 6*xb^2 + xb^4)}, tb]*Log[2] - 
        4*G[{I}, xb]*G[{(8*xb^2)/(1 - 6*xb^2 + xb^4)}, tb]*Log[2] + 
        2*G[{-2 - Sqrt[3]}, xb]*G[{(8*xb^2)/(1 - 6*xb^2 + xb^4)}, tb]*
         Log[2] + 2*G[{2 - Sqrt[3]}, xb]*
         G[{(8*xb^2)/(1 - 6*xb^2 + xb^4)}, tb]*Log[2] + 
        2*G[{-2 + Sqrt[3]}, xb]*G[{(8*xb^2)/(1 - 6*xb^2 + xb^4)}, tb]*
         Log[2] + 2*G[{2 + Sqrt[3]}, xb]*
         G[{(8*xb^2)/(1 - 6*xb^2 + xb^4)}, tb]*Log[2] - 
        16*G[{0, -I}, xb]*Log[2] - 16*G[{0, I}, xb]*Log[2] + 
        8*G[{0, -2 - Sqrt[3]}, xb]*Log[2] + 8*G[{0, 2 - Sqrt[3]}, xb]*
         Log[2] + 8*G[{0, -2 + Sqrt[3]}, xb]*Log[2] + 
        8*G[{0, 2 + Sqrt[3]}, xb]*Log[2] - 8*G[{-I, -2 - Sqrt[3]}, xb]*
         Log[2] - 8*G[{-I, 2 - Sqrt[3]}, xb]*Log[2] - 
        8*G[{-I, -2 + Sqrt[3]}, xb]*Log[2] - 8*G[{-I, 2 + Sqrt[3]}, xb]*
         Log[2] - 8*G[{I, -2 - Sqrt[3]}, xb]*Log[2] - 
        8*G[{I, 2 - Sqrt[3]}, xb]*Log[2] - 8*G[{I, -2 + Sqrt[3]}, xb]*
         Log[2] - 8*G[{I, 2 + Sqrt[3]}, xb]*Log[2]))/
      (144*xb^6*(1 + 3*yb^2)^4) + ((I + xb)^2*(-1 + yb)*(1 + yb)*
       G[{-I, I}, xb]*(-8*tb*xb^2*(-4*xb^2*(1 + 6*yb + 12*yb^3 - 18*yb^5 + 
            yb^6*(3 - 192*Log[2]) + yb^2*(9 - 192*Log[2]) + 
            yb^4*(-45 + 384*Log[2]) + xb^10*(-1 - 6*yb - 12*yb^3 + 18*yb^5 + 
              yb^4*(45 - 384*Log[2]) + 3*yb^2*(-3 + 64*Log[2]) + 
              3*yb^6*(-1 + 64*Log[2])) - (2*I)*xb*(-1 - 6*yb - 12*yb^3 + 
              18*yb^5 + 3*yb^2*(13 + 64*Log[2]) + 3*yb^6*(15 + 64*Log[2]) - 
              3*yb^4*(17 + 128*Log[2])) - (2*I)*xb^9*(-1 - 6*yb - 12*yb^3 + 
              18*yb^5 + 3*yb^2*(13 + 64*Log[2]) + 3*yb^6*(15 + 64*Log[2]) - 
              3*yb^4*(17 + 128*Log[2])) + (8*I)*xb^3*(13 + 6*yb - 4*yb^3 - 
              66*yb^5 + yb^4*(1103 - 1920*Log[2]) + 3*yb^6*(97 + 
                320*Log[2]) + yb^2*(-31 + 960*Log[2])) + 
            (8*I)*xb^7*(13 + 6*yb - 4*yb^3 - 66*yb^5 + yb^4*(1103 - 
                1920*Log[2]) + 3*yb^6*(97 + 320*Log[2]) + yb^2*(-31 + 
                960*Log[2])) + xb^8*(45 - 18*yb + 28*yb^3 + 246*yb^5 + 
              yb^6*(215 - 4032*Log[2]) + 63*yb^4*(9 + 128*Log[2]) - 
              3*yb^2*(73 + 1344*Log[2])) + 2*xb^4*(-23 + 6*yb - 20*yb^3 - 
              114*yb^5 + 3*yb^6*(-335 + 704*Log[2]) + 3*yb^2*(-93 + 
                704*Log[2]) - 3*yb^4*(343 + 1408*Log[2])) + 
            xb^6*(46 - 12*yb + 40*yb^3 + 228*yb^5 - 6*yb^6*(-335 + 
                704*Log[2]) - 6*yb^2*(-93 + 704*Log[2]) + 6*yb^4*(343 + 
                1408*Log[2])) + xb^2*(-45 + 18*yb - 28*yb^3 - 246*yb^5 - 
              63*yb^4*(9 + 128*Log[2]) + 3*yb^2*(73 + 1344*Log[2]) + 
              yb^6*(-215 + 4032*Log[2])) + (4*I)*xb^5*(51 + 18*yb - 28*yb^3 - 
              246*yb^5 + yb^4*(2569 - 8064*Log[2]) + yb^2*(43 + 
                4032*Log[2]) + yb^6*(825 + 4032*Log[2]))) + 
          8*vb*xb^2*(1 - 3*yb^2*(-9 + 64*Log[2]) - 3*yb^6*(1 + 64*Log[2]) + 
            yb^4*(-57 + 384*Log[2]) + xb^10*(-1 + yb^4*(57 - 384*Log[2]) + 
              3*yb^2*(-9 + 64*Log[2]) + 3*yb^6*(1 + 64*Log[2])) - 
            (2*I)*xb*(-1 + 3*yb^2*(7 + 64*Log[2]) + 3*yb^6*(17 + 64*Log[2]) - 
              3*yb^4*(13 + 128*Log[2])) - (2*I)*xb^9*
             (-1 + 3*yb^2*(7 + 64*Log[2]) + 3*yb^6*(17 + 64*Log[2]) - 
              3*yb^4*(13 + 128*Log[2])) + (8*I)*xb^3*
             (7 + yb^4*(833 - 1920*Log[2]) + yb^2*(5 + 960*Log[2]) + 
              yb^6*(211 + 960*Log[2])) + (8*I)*xb^7*(7 + yb^4*(833 - 
                1920*Log[2]) + yb^2*(5 + 960*Log[2]) + yb^6*(211 + 
                960*Log[2])) + xb^8*(69 + yb^6*(529 - 4032*Log[2]) - 
              3*yb^2*(115 + 1344*Log[2]) + 3*yb^4*(545 + 2688*Log[2])) + 
            xb^2*(-69 - 3*yb^4*(545 + 2688*Log[2]) + yb^6*(-529 + 
                4032*Log[2]) + yb^2*(345 + 4032*Log[2])) + 
            (4*I)*xb^5*(27 + yb^4*(1757 - 8064*Log[2]) + yb^2*(41 + 
                4032*Log[2]) + yb^6*(383 + 4032*Log[2])) + 
            xb^4*(-70 + 66*yb^6*(-39 + 64*Log[2]) + yb^2*(-706 + 
                4224*Log[2]) - 2*yb^4*(1301 + 4224*Log[2])) + 
            xb^6*(70 + yb^2*(706 - 4224*Log[2]) - 66*yb^6*(-39 + 64*Log[2]) + 
              yb^4*(2602 + 8448*Log[2]))) + vb^2*(1 + 6*yb + 12*yb^3 - 
            18*yb^5 + yb^6*(3 - 192*Log[2]) + yb^2*(9 - 192*Log[2]) + 
            yb^4*(-45 + 384*Log[2]) + xb^14*(-1 - 6*yb - 12*yb^3 + 18*yb^5 + 
              yb^4*(45 - 384*Log[2]) + 3*yb^2*(-3 + 64*Log[2]) + 
              3*yb^6*(-1 + 64*Log[2])) - (2*I)*xb*(-1 - 6*yb - 12*yb^3 + 
              18*yb^5 + 3*yb^2*(13 + 64*Log[2]) + 3*yb^6*(15 + 64*Log[2]) - 
              3*yb^4*(17 + 128*Log[2])) - (2*I)*xb^13*(-1 - 6*yb - 12*yb^3 + 
              18*yb^5 + 3*yb^2*(13 + 64*Log[2]) + 3*yb^6*(15 + 64*Log[2]) - 
              3*yb^4*(17 + 128*Log[2])) + (2*I)*xb^5*(-193 - 198*yb + 
              116*yb^3 + 2130*yb^5 + yb^6*(-3283 + 192*Log[2]) + 
              yb^2*(1447 + 192*Log[2]) - yb^4*(12275 + 384*Log[2])) + 
            (2*I)*xb^9*(-193 - 198*yb + 116*yb^3 + 2130*yb^5 + 
              yb^6*(-3283 + 192*Log[2]) + yb^2*(1447 + 192*Log[2]) - 
              yb^4*(12275 + 384*Log[2])) - 3*xb^4*(49 + 54*yb - 84*yb^3 - 
              738*yb^5 + yb^4*(3171 - 2688*Log[2]) + 7*yb^2*(-1 + 
                192*Log[2]) + yb^6*(1363 + 1344*Log[2])) + 
            3*xb^10*(49 + 54*yb - 84*yb^3 - 738*yb^5 + yb^4*(3171 - 
                2688*Log[2]) + 7*yb^2*(-1 + 192*Log[2]) + yb^6*(1363 + 
                1344*Log[2])) + (4*I)*xb^3*(25 - 18*yb - 68*yb^3 - 42*yb^5 + 
              yb^4*(2107 - 4224*Log[2]) + 3*yb^6*(201 + 704*Log[2]) + 
              yb^2*(49 + 2112*Log[2])) + (4*I)*xb^11*(25 - 18*yb - 68*yb^3 - 
              42*yb^5 + yb^4*(2107 - 4224*Log[2]) + 3*yb^6*(201 + 
                704*Log[2]) + yb^2*(49 + 2112*Log[2])) - 
            (8*I)*xb^7*(121 + 78*yb - 132*yb^3 - 1098*yb^5 + yb^4*(3611 - 
                4224*Log[2]) + yb^2*(113 + 2112*Log[2]) + yb^6*(2011 + 
                2112*Log[2])) + xb^6*(-99 - 114*yb + 412*yb^3 + 2262*yb^5 + 
              yb^2*(709 - 8640*Log[2]) + yb^6*(1303 - 8640*Log[2]) + 
              5*yb^4*(251 + 3456*Log[2])) + xb^2*(-47 - 42*yb - 148*yb^3 - 
              66*yb^5 + 69*yb^2*(5 + 64*Log[2]) - 3*yb^4*(191 + 
                2944*Log[2]) + yb^6*(-269 + 4416*Log[2])) + 
            xb^8*(99 + 114*yb - 412*yb^3 - 2262*yb^5 - 5*yb^4*(251 + 
                3456*Log[2]) + yb^6*(-1303 + 8640*Log[2]) + yb^2*(-709 + 
                8640*Log[2])) + xb^12*(47 + 42*yb + 148*yb^3 + 66*yb^5 + 
              yb^6*(269 - 4416*Log[2]) - 69*yb^2*(5 + 64*Log[2]) + 
              yb^4*(573 + 8832*Log[2])))) + 
        tb^2*(8*vb*xb^2*(1 - 6*yb - 12*yb^3 + 18*yb^5 + 
            yb^6*(3 - 192*Log[2]) + yb^2*(9 - 192*Log[2]) + 
            yb^4*(-45 + 384*Log[2]) + xb^14*(-1 + 6*yb + 12*yb^3 - 18*yb^5 + 
              yb^4*(45 - 384*Log[2]) + 3*yb^2*(-3 + 64*Log[2]) + 
              3*yb^6*(-1 + 64*Log[2])) - (2*I)*xb*(-1 + 6*yb + 12*yb^3 - 
              18*yb^5 + 3*yb^2*(13 + 64*Log[2]) + 3*yb^6*(15 + 64*Log[2]) - 
              3*yb^4*(17 + 128*Log[2])) - (2*I)*xb^13*(-1 + 6*yb + 12*yb^3 - 
              18*yb^5 + 3*yb^2*(13 + 64*Log[2]) + 3*yb^6*(15 + 64*Log[2]) - 
              3*yb^4*(17 + 128*Log[2])) + (2*I)*xb^5*(-193 + 198*yb - 
              116*yb^3 - 2130*yb^5 + yb^6*(-3283 + 192*Log[2]) + 
              yb^2*(1447 + 192*Log[2]) - yb^4*(12275 + 384*Log[2])) + 
            (2*I)*xb^9*(-193 + 198*yb - 116*yb^3 - 2130*yb^5 + 
              yb^6*(-3283 + 192*Log[2]) + yb^2*(1447 + 192*Log[2]) - 
              yb^4*(12275 + 384*Log[2])) - 3*xb^4*(49 - 54*yb + 84*yb^3 + 
              738*yb^5 + yb^4*(3171 - 2688*Log[2]) + 7*yb^2*(-1 + 
                192*Log[2]) + yb^6*(1363 + 1344*Log[2])) + 
            3*xb^10*(49 - 54*yb + 84*yb^3 + 738*yb^5 + yb^4*(3171 - 
                2688*Log[2]) + 7*yb^2*(-1 + 192*Log[2]) + yb^6*(1363 + 
                1344*Log[2])) + (4*I)*xb^3*(25 + 18*yb + 68*yb^3 + 42*yb^5 + 
              yb^4*(2107 - 4224*Log[2]) + 3*yb^6*(201 + 704*Log[2]) + 
              yb^2*(49 + 2112*Log[2])) + (4*I)*xb^11*(25 + 18*yb + 68*yb^3 + 
              42*yb^5 + yb^4*(2107 - 4224*Log[2]) + 3*yb^6*(201 + 
                704*Log[2]) + yb^2*(49 + 2112*Log[2])) - 
            (8*I)*xb^7*(121 - 78*yb + 132*yb^3 + 1098*yb^5 + yb^4*(3611 - 
                4224*Log[2]) + yb^2*(113 + 2112*Log[2]) + yb^6*(2011 + 
                2112*Log[2])) + xb^6*(-99 + 114*yb - 412*yb^3 - 2262*yb^5 + 
              yb^2*(709 - 8640*Log[2]) + yb^6*(1303 - 8640*Log[2]) + 
              5*yb^4*(251 + 3456*Log[2])) + xb^2*(-47 + 42*yb + 148*yb^3 + 
              66*yb^5 + 69*yb^2*(5 + 64*Log[2]) - 3*yb^4*(191 + 
                2944*Log[2]) + yb^6*(-269 + 4416*Log[2])) - 
            xb^12*(-47 + 42*yb + 148*yb^3 + 66*yb^5 + 69*yb^2*(5 + 
                64*Log[2]) - 3*yb^4*(191 + 2944*Log[2]) + yb^6*(-269 + 
                4416*Log[2])) + xb^8*(99 - 114*yb + 412*yb^3 + 2262*yb^5 - 
              5*yb^4*(251 + 3456*Log[2]) + yb^6*(-1303 + 8640*Log[2]) + 
              yb^2*(-709 + 8640*Log[2]))) + vb^2*(-1 + xb^2)^2*
           (1 + yb^6*(9 - 192*Log[2]) - 3*yb^2*(3 + 64*Log[2]) + 
            yb^4*(-33 + 384*Log[2]) + xb^14*(-1 + yb^4*(33 - 384*Log[2]) + 
              3*yb^6*(-3 + 64*Log[2]) + 3*yb^2*(3 + 64*Log[2])) - 
            (2*I)*xb*(-1 + 3*yb^6*(13 + 64*Log[2]) + 3*yb^2*(19 + 
                64*Log[2]) - 3*yb^4*(21 + 128*Log[2])) - (2*I)*xb^13*
             (-1 + 3*yb^6*(13 + 64*Log[2]) + 3*yb^2*(19 + 64*Log[2]) - 
              3*yb^4*(21 + 128*Log[2])) + (2*I)*xb^5*(-385 + yb^6*(-5593 + 
                192*Log[2]) + yb^2*(2873 + 192*Log[2]) - yb^4*(21439 + 
                384*Log[2])) + (2*I)*xb^9*(-385 + yb^6*(-5593 + 192*Log[2]) + 
              yb^2*(2873 + 192*Log[2]) - yb^4*(21439 + 384*Log[2])) + 
            (4*I)*xb^3*(37 + yb^4*(2587 - 4224*Log[2]) + yb^2*(67 + 
                2112*Log[2]) + yb^6*(733 + 2112*Log[2])) + 
            (4*I)*xb^11*(37 + yb^4*(2587 - 4224*Log[2]) + yb^2*(67 + 
                2112*Log[2]) + yb^6*(733 + 2112*Log[2])) - 
            (8*I)*xb^7*(229 + yb^4*(7131 - 4224*Log[2]) + 3*yb^2*(65 + 
                704*Log[2]) + yb^6*(4061 + 2112*Log[2])) - 
            xb^4*(363 + yb^4*(19637 - 8064*Log[2]) + yb^2*(-1411 + 
                4032*Log[2]) + yb^6*(6659 + 4032*Log[2])) + 
            xb^10*(363 + yb^4*(19637 - 8064*Log[2]) + yb^2*(-1411 + 
                4032*Log[2]) + yb^6*(6659 + 4032*Log[2])) + 
            xb^2*(-23 + yb^4*(375 - 8832*Log[2]) + 3*yb^6*(-5 + 
                1472*Log[2]) + yb^2*(399 + 4416*Log[2])) - 
            xb^6*(339 + yb^4*(3661 - 17280*Log[2]) + 5*yb^2*(209 + 
                1728*Log[2]) + yb^6*(4587 + 8640*Log[2])) + 
            xb^8*(339 + yb^4*(3661 - 17280*Log[2]) + 5*yb^2*(209 + 
                1728*Log[2]) + yb^6*(4587 + 8640*Log[2])) + 
            xb^12*(23 + yb^6*(15 - 4416*Log[2]) - 3*yb^2*(133 + 
                1472*Log[2]) + yb^4*(-375 + 8832*Log[2]))) - 
          4*xb^2*(1 + yb^6*(9 - 192*Log[2]) - 3*yb^2*(3 + 64*Log[2]) + 
            yb^4*(-33 + 384*Log[2]) + xb^14*(-1 + yb^4*(33 - 384*Log[2]) + 
              3*yb^6*(-3 + 64*Log[2]) + 3*yb^2*(3 + 64*Log[2])) - 
            (2*I)*xb*(-1 + 3*yb^6*(13 + 64*Log[2]) + 3*yb^2*(19 + 
                64*Log[2]) - 3*yb^4*(21 + 128*Log[2])) - (2*I)*xb^13*
             (-1 + 3*yb^6*(13 + 64*Log[2]) + 3*yb^2*(19 + 64*Log[2]) - 
              3*yb^4*(21 + 128*Log[2])) + (2*I)*xb^5*(-193 + 192*yb - 
              128*yb^3 - 2112*yb^5 + 3*yb^6*(-1011 + 64*Log[2]) + 
              yb^2*(1721 + 192*Log[2]) - yb^4*(12799 + 384*Log[2])) + 
            (2*I)*xb^9*(-193 + 192*yb - 128*yb^3 - 2112*yb^5 + 
              3*yb^6*(-1011 + 64*Log[2]) + yb^2*(1721 + 192*Log[2]) - 
              yb^4*(12799 + 384*Log[2])) + (4*I)*xb^3*(37 + 24*yb + 48*yb^3 - 
              72*yb^5 + yb^4*(2635 - 4224*Log[2]) + yb^2*(-5 + 2112*Log[2]) + 
              yb^6*(757 + 2112*Log[2])) + (4*I)*xb^11*(37 + 24*yb + 48*yb^3 - 
              72*yb^5 + yb^4*(2635 - 4224*Log[2]) + yb^2*(-5 + 2112*Log[2]) + 
              yb^6*(757 + 2112*Log[2])) - (8*I)*xb^7*(133 - 72*yb + 
              112*yb^3 + 984*yb^5 + yb^4*(3883 - 4224*Log[2]) + 
              11*yb^2*(17 + 192*Log[2]) + yb^6*(2293 + 2112*Log[2])) - 
            xb^4*(171 - 144*yb + 224*yb^3 + 1968*yb^5 + yb^4*(11093 - 
                8064*Log[2]) + yb^2*(-403 + 4032*Log[2]) + yb^6*(4147 + 
                4032*Log[2])) + xb^10*(171 - 144*yb + 224*yb^3 + 1968*yb^5 + 
              yb^4*(11093 - 8064*Log[2]) + yb^2*(-403 + 4032*Log[2]) + 
              yb^6*(4147 + 4032*Log[2])) + xb^2*(-23 + 48*yb + 96*yb^3 - 
              144*yb^5 + yb^4*(471 - 8832*Log[2]) + 3*yb^2*(85 + 
                1472*Log[2]) + yb^6*(33 + 4416*Log[2])) - 
            xb^12*(-23 + 48*yb + 96*yb^3 - 144*yb^5 + yb^4*(471 - 
                8832*Log[2]) + 3*yb^2*(85 + 1472*Log[2]) + yb^6*(33 + 
                4416*Log[2])) - xb^6*(147 - 96*yb + 320*yb^3 + 1824*yb^5 + 
              15*yb^6*(5 + 576*Log[2]) + yb^2*(-139 + 8640*Log[2]) - 
              yb^4*(691 + 17280*Log[2])) + xb^8*(147 - 96*yb + 320*yb^3 + 
              1824*yb^5 + 15*yb^6*(5 + 576*Log[2]) + yb^2*(-139 + 
                8640*Log[2]) - yb^4*(691 + 17280*Log[2])))) - 
        4*xb^2*(8*vb*xb^2*(1 - 6*yb - 12*yb^3 + 18*yb^5 + 
            yb^6*(3 - 192*Log[2]) + yb^2*(9 - 192*Log[2]) + 
            yb^4*(-45 + 384*Log[2]) + xb^10*(-1 + 6*yb + 12*yb^3 - 18*yb^5 + 
              yb^4*(45 - 384*Log[2]) + 3*yb^2*(-3 + 64*Log[2]) + 
              3*yb^6*(-1 + 64*Log[2])) - (2*I)*xb*(-1 + 6*yb + 12*yb^3 - 
              18*yb^5 + 3*yb^2*(13 + 64*Log[2]) + 3*yb^6*(15 + 64*Log[2]) - 
              3*yb^4*(17 + 128*Log[2])) - (2*I)*xb^9*(-1 + 6*yb + 12*yb^3 - 
              18*yb^5 + 3*yb^2*(13 + 64*Log[2]) + 3*yb^6*(15 + 64*Log[2]) - 
              3*yb^4*(17 + 128*Log[2])) + (8*I)*xb^3*(13 - 6*yb + 4*yb^3 + 
              66*yb^5 + yb^4*(1103 - 1920*Log[2]) + 3*yb^6*(97 + 
                320*Log[2]) + yb^2*(-31 + 960*Log[2])) + 
            (8*I)*xb^7*(13 - 6*yb + 4*yb^3 + 66*yb^5 + yb^4*(1103 - 
                1920*Log[2]) + 3*yb^6*(97 + 320*Log[2]) + yb^2*(-31 + 
                960*Log[2])) + xb^8*(45 + 18*yb - 28*yb^3 - 246*yb^5 + 
              yb^6*(215 - 4032*Log[2]) + 63*yb^4*(9 + 128*Log[2]) - 
              3*yb^2*(73 + 1344*Log[2])) + 2*xb^4*(-23 - 6*yb + 20*yb^3 + 
              114*yb^5 + 3*yb^6*(-335 + 704*Log[2]) + 3*yb^2*(-93 + 
                704*Log[2]) - 3*yb^4*(343 + 1408*Log[2])) + 
            xb^6*(46 + 12*yb - 40*yb^3 - 228*yb^5 - 6*yb^6*(-335 + 
                704*Log[2]) - 6*yb^2*(-93 + 704*Log[2]) + 6*yb^4*(343 + 
                1408*Log[2])) + xb^2*(-45 - 18*yb + 28*yb^3 + 246*yb^5 - 
              63*yb^4*(9 + 128*Log[2]) + 3*yb^2*(73 + 1344*Log[2]) + 
              yb^6*(-215 + 4032*Log[2])) + (4*I)*xb^5*(51 - 18*yb + 28*yb^3 + 
              246*yb^5 + yb^4*(2569 - 8064*Log[2]) + yb^2*(43 + 
                4032*Log[2]) + yb^6*(825 + 4032*Log[2]))) - 
          4*xb^2*(1 + yb^6*(9 - 192*Log[2]) - 3*yb^2*(3 + 64*Log[2]) + 
            yb^4*(-33 + 384*Log[2]) + xb^10*(-1 + yb^4*(33 - 384*Log[2]) + 
              3*yb^6*(-3 + 64*Log[2]) + 3*yb^2*(3 + 64*Log[2])) - 
            (2*I)*xb*(-1 + 3*yb^6*(13 + 64*Log[2]) + 3*yb^2*(19 + 
                64*Log[2]) - 3*yb^4*(21 + 128*Log[2])) - 
            (2*I)*xb^9*(-1 + 3*yb^6*(13 + 64*Log[2]) + 3*yb^2*(19 + 
                64*Log[2]) - 3*yb^4*(21 + 128*Log[2])) + 
            (4*I)*xb^5*(75 + yb^4*(3381 - 8064*Log[2]) + 9*yb^2*(5 + 
                448*Log[2]) + 7*yb^6*(181 + 576*Log[2])) + 
            (8*I)*xb^3*(19 + yb^4*(1373 - 1920*Log[2]) + yb^2*(-67 + 
                960*Log[2]) + yb^6*(371 + 960*Log[2])) + 
            (8*I)*xb^7*(19 + yb^4*(1373 - 1920*Log[2]) + yb^2*(-67 + 
                960*Log[2]) + yb^6*(371 + 960*Log[2])) + 
            3*xb^2*(-7 + yb^4*(167 - 2688*Log[2]) + 3*yb^6*(11 + 
                448*Log[2]) + yb^2*(31 + 1344*Log[2])) - 
            3*xb^8*(-7 + yb^4*(167 - 2688*Log[2]) + 3*yb^6*(11 + 
                448*Log[2]) + yb^2*(31 + 1344*Log[2])) + 
            2*xb^4*(-11 + 3*yb^6*(-241 + 704*Log[2]) + yb^2*(-205 + 
                2112*Log[2]) - yb^4*(757 + 4224*Log[2])) + 
            xb^6*(22 + yb^2*(410 - 4224*Log[2]) - 6*yb^6*(-241 + 
                704*Log[2]) + 2*yb^4*(757 + 4224*Log[2]))) + 
          vb^2*(1 + yb^6*(9 - 192*Log[2]) - 3*yb^2*(3 + 64*Log[2]) + 
            yb^4*(-33 + 384*Log[2]) + xb^14*(-1 + yb^4*(33 - 384*Log[2]) + 
              3*yb^6*(-3 + 64*Log[2]) + 3*yb^2*(3 + 64*Log[2])) - 
            (2*I)*xb*(-1 + 3*yb^6*(13 + 64*Log[2]) + 3*yb^2*(19 + 
                64*Log[2]) - 3*yb^4*(21 + 128*Log[2])) - (2*I)*xb^13*
             (-1 + 3*yb^6*(13 + 64*Log[2]) + 3*yb^2*(19 + 64*Log[2]) - 
              3*yb^4*(21 + 128*Log[2])) + (2*I)*xb^5*(-193 - 192*yb + 
              128*yb^3 + 2112*yb^5 + 3*yb^6*(-1011 + 64*Log[2]) + 
              yb^2*(1721 + 192*Log[2]) - yb^4*(12799 + 384*Log[2])) + 
            (2*I)*xb^9*(-193 - 192*yb + 128*yb^3 + 2112*yb^5 + 
              3*yb^6*(-1011 + 64*Log[2]) + yb^2*(1721 + 192*Log[2]) - 
              yb^4*(12799 + 384*Log[2])) + (4*I)*xb^3*(37 - 24*yb - 48*yb^3 + 
              72*yb^5 + yb^4*(2635 - 4224*Log[2]) + yb^2*(-5 + 2112*Log[2]) + 
              yb^6*(757 + 2112*Log[2])) + (4*I)*xb^11*(37 - 24*yb - 48*yb^3 + 
              72*yb^5 + yb^4*(2635 - 4224*Log[2]) + yb^2*(-5 + 2112*Log[2]) + 
              yb^6*(757 + 2112*Log[2])) - (8*I)*xb^7*(133 + 72*yb - 
              112*yb^3 - 984*yb^5 + yb^4*(3883 - 4224*Log[2]) + 
              11*yb^2*(17 + 192*Log[2]) + yb^6*(2293 + 2112*Log[2])) - 
            xb^4*(171 + 144*yb - 224*yb^3 - 1968*yb^5 + yb^4*(11093 - 
                8064*Log[2]) + yb^2*(-403 + 4032*Log[2]) + yb^6*(4147 + 
                4032*Log[2])) + xb^10*(171 + 144*yb - 224*yb^3 - 1968*yb^5 + 
              yb^4*(11093 - 8064*Log[2]) + yb^2*(-403 + 4032*Log[2]) + 
              yb^6*(4147 + 4032*Log[2])) + xb^2*(-23 - 48*yb - 96*yb^3 + 
              144*yb^5 + yb^4*(471 - 8832*Log[2]) + 3*yb^2*(85 + 
                1472*Log[2]) + yb^6*(33 + 4416*Log[2])) - 
            xb^12*(-23 - 48*yb - 96*yb^3 + 144*yb^5 + yb^4*(471 - 
                8832*Log[2]) + 3*yb^2*(85 + 1472*Log[2]) + yb^6*(33 + 
                4416*Log[2])) + xb^8*(147 + 96*yb - 320*yb^3 - 1824*yb^5 + 
              15*yb^6*(5 + 576*Log[2]) + yb^2*(-139 + 8640*Log[2]) - 
              yb^4*(691 + 17280*Log[2])) + xb^6*(-147 - 96*yb + 320*yb^3 + 
              1824*yb^5 + yb^2*(139 - 8640*Log[2]) - 15*yb^6*(5 + 
                576*Log[2]) + yb^4*(691 + 17280*Log[2]))))))/
      (864*(tb*(-1 + xb)^2 - 2*xb)*xb^6*(vb*(-1 + xb)^2 + 2*xb)*
       (2*xb + tb*(1 + xb)^2)*(-2*xb + vb*(1 + xb)^2)*(1 + 3*yb^2)^4) + 
     ((-I + xb)^2*(-1 + yb)*(1 + yb)*G[{I, -I}, xb]*
       (-8*tb*xb^2*(-4*xb^2*(1 + 6*yb + 12*yb^3 - 18*yb^5 + 
            yb^6*(3 - 192*Log[2]) + yb^2*(9 - 192*Log[2]) + 
            yb^4*(-45 + 384*Log[2]) + xb^10*(-1 - 6*yb - 12*yb^3 + 18*yb^5 + 
              yb^4*(45 - 384*Log[2]) + 3*yb^2*(-3 + 64*Log[2]) + 
              3*yb^6*(-1 + 64*Log[2])) + (2*I)*xb*(-1 - 6*yb - 12*yb^3 + 
              18*yb^5 + 3*yb^2*(13 + 64*Log[2]) + 3*yb^6*(15 + 64*Log[2]) - 
              3*yb^4*(17 + 128*Log[2])) + (2*I)*xb^9*(-1 - 6*yb - 12*yb^3 + 
              18*yb^5 + 3*yb^2*(13 + 64*Log[2]) + 3*yb^6*(15 + 64*Log[2]) - 
              3*yb^4*(17 + 128*Log[2])) - (8*I)*xb^3*(13 + 6*yb - 4*yb^3 - 
              66*yb^5 + yb^4*(1103 - 1920*Log[2]) + 3*yb^6*(97 + 
                320*Log[2]) + yb^2*(-31 + 960*Log[2])) - 
            (8*I)*xb^7*(13 + 6*yb - 4*yb^3 - 66*yb^5 + yb^4*(1103 - 
                1920*Log[2]) + 3*yb^6*(97 + 320*Log[2]) + yb^2*(-31 + 
                960*Log[2])) + xb^8*(45 - 18*yb + 28*yb^3 + 246*yb^5 + 
              yb^6*(215 - 4032*Log[2]) + 63*yb^4*(9 + 128*Log[2]) - 
              3*yb^2*(73 + 1344*Log[2])) + 2*xb^4*(-23 + 6*yb - 20*yb^3 - 
              114*yb^5 + 3*yb^6*(-335 + 704*Log[2]) + 3*yb^2*(-93 + 
                704*Log[2]) - 3*yb^4*(343 + 1408*Log[2])) + 
            xb^6*(46 - 12*yb + 40*yb^3 + 228*yb^5 - 6*yb^6*(-335 + 
                704*Log[2]) - 6*yb^2*(-93 + 704*Log[2]) + 6*yb^4*(343 + 
                1408*Log[2])) + xb^2*(-45 + 18*yb - 28*yb^3 - 246*yb^5 - 
              63*yb^4*(9 + 128*Log[2]) + 3*yb^2*(73 + 1344*Log[2]) + 
              yb^6*(-215 + 4032*Log[2])) - (4*I)*xb^5*(51 + 18*yb - 28*yb^3 - 
              246*yb^5 + yb^4*(2569 - 8064*Log[2]) + yb^2*(43 + 
                4032*Log[2]) + yb^6*(825 + 4032*Log[2]))) + 
          8*vb*xb^2*(1 - 3*yb^2*(-9 + 64*Log[2]) - 3*yb^6*(1 + 64*Log[2]) + 
            yb^4*(-57 + 384*Log[2]) + xb^10*(-1 + yb^4*(57 - 384*Log[2]) + 
              3*yb^2*(-9 + 64*Log[2]) + 3*yb^6*(1 + 64*Log[2])) + 
            (2*I)*xb*(-1 + 3*yb^2*(7 + 64*Log[2]) + 3*yb^6*(17 + 64*Log[2]) - 
              3*yb^4*(13 + 128*Log[2])) + (2*I)*xb^9*
             (-1 + 3*yb^2*(7 + 64*Log[2]) + 3*yb^6*(17 + 64*Log[2]) - 
              3*yb^4*(13 + 128*Log[2])) - (8*I)*xb^3*
             (7 + yb^4*(833 - 1920*Log[2]) + yb^2*(5 + 960*Log[2]) + 
              yb^6*(211 + 960*Log[2])) - (8*I)*xb^7*(7 + yb^4*(833 - 
                1920*Log[2]) + yb^2*(5 + 960*Log[2]) + yb^6*(211 + 
                960*Log[2])) + xb^8*(69 + yb^6*(529 - 4032*Log[2]) - 
              3*yb^2*(115 + 1344*Log[2]) + 3*yb^4*(545 + 2688*Log[2])) + 
            xb^2*(-69 - 3*yb^4*(545 + 2688*Log[2]) + yb^6*(-529 + 
                4032*Log[2]) + yb^2*(345 + 4032*Log[2])) - 
            (4*I)*xb^5*(27 + yb^4*(1757 - 8064*Log[2]) + yb^2*(41 + 
                4032*Log[2]) + yb^6*(383 + 4032*Log[2])) + 
            xb^4*(-70 + 66*yb^6*(-39 + 64*Log[2]) + yb^2*(-706 + 
                4224*Log[2]) - 2*yb^4*(1301 + 4224*Log[2])) + 
            xb^6*(70 + yb^2*(706 - 4224*Log[2]) - 66*yb^6*(-39 + 64*Log[2]) + 
              yb^4*(2602 + 8448*Log[2]))) + vb^2*(1 + 6*yb + 12*yb^3 - 
            18*yb^5 + yb^6*(3 - 192*Log[2]) + yb^2*(9 - 192*Log[2]) + 
            yb^4*(-45 + 384*Log[2]) + xb^14*(-1 - 6*yb - 12*yb^3 + 18*yb^5 + 
              yb^4*(45 - 384*Log[2]) + 3*yb^2*(-3 + 64*Log[2]) + 
              3*yb^6*(-1 + 64*Log[2])) + (2*I)*xb*(-1 - 6*yb - 12*yb^3 + 
              18*yb^5 + 3*yb^2*(13 + 64*Log[2]) + 3*yb^6*(15 + 64*Log[2]) - 
              3*yb^4*(17 + 128*Log[2])) + (2*I)*xb^13*(-1 - 6*yb - 12*yb^3 + 
              18*yb^5 + 3*yb^2*(13 + 64*Log[2]) + 3*yb^6*(15 + 64*Log[2]) - 
              3*yb^4*(17 + 128*Log[2])) - (2*I)*xb^5*(-193 - 198*yb + 
              116*yb^3 + 2130*yb^5 + yb^6*(-3283 + 192*Log[2]) + 
              yb^2*(1447 + 192*Log[2]) - yb^4*(12275 + 384*Log[2])) - 
            (2*I)*xb^9*(-193 - 198*yb + 116*yb^3 + 2130*yb^5 + 
              yb^6*(-3283 + 192*Log[2]) + yb^2*(1447 + 192*Log[2]) - 
              yb^4*(12275 + 384*Log[2])) - 3*xb^4*(49 + 54*yb - 84*yb^3 - 
              738*yb^5 + yb^4*(3171 - 2688*Log[2]) + 7*yb^2*(-1 + 
                192*Log[2]) + yb^6*(1363 + 1344*Log[2])) + 
            3*xb^10*(49 + 54*yb - 84*yb^3 - 738*yb^5 + yb^4*(3171 - 
                2688*Log[2]) + 7*yb^2*(-1 + 192*Log[2]) + yb^6*(1363 + 
                1344*Log[2])) - (4*I)*xb^3*(25 - 18*yb - 68*yb^3 - 42*yb^5 + 
              yb^4*(2107 - 4224*Log[2]) + 3*yb^6*(201 + 704*Log[2]) + 
              yb^2*(49 + 2112*Log[2])) - (4*I)*xb^11*(25 - 18*yb - 68*yb^3 - 
              42*yb^5 + yb^4*(2107 - 4224*Log[2]) + 3*yb^6*(201 + 
                704*Log[2]) + yb^2*(49 + 2112*Log[2])) + 
            (8*I)*xb^7*(121 + 78*yb - 132*yb^3 - 1098*yb^5 + yb^4*(3611 - 
                4224*Log[2]) + yb^2*(113 + 2112*Log[2]) + yb^6*(2011 + 
                2112*Log[2])) + xb^6*(-99 - 114*yb + 412*yb^3 + 2262*yb^5 + 
              yb^2*(709 - 8640*Log[2]) + yb^6*(1303 - 8640*Log[2]) + 
              5*yb^4*(251 + 3456*Log[2])) + xb^2*(-47 - 42*yb - 148*yb^3 - 
              66*yb^5 + 69*yb^2*(5 + 64*Log[2]) - 3*yb^4*(191 + 
                2944*Log[2]) + yb^6*(-269 + 4416*Log[2])) + 
            xb^8*(99 + 114*yb - 412*yb^3 - 2262*yb^5 - 5*yb^4*(251 + 
                3456*Log[2]) + yb^6*(-1303 + 8640*Log[2]) + yb^2*(-709 + 
                8640*Log[2])) + xb^12*(47 + 42*yb + 148*yb^3 + 66*yb^5 + 
              yb^6*(269 - 4416*Log[2]) - 69*yb^2*(5 + 64*Log[2]) + 
              yb^4*(573 + 8832*Log[2])))) + 
        tb^2*(8*vb*xb^2*(1 - 6*yb - 12*yb^3 + 18*yb^5 + 
            yb^6*(3 - 192*Log[2]) + yb^2*(9 - 192*Log[2]) + 
            yb^4*(-45 + 384*Log[2]) + xb^14*(-1 + 6*yb + 12*yb^3 - 18*yb^5 + 
              yb^4*(45 - 384*Log[2]) + 3*yb^2*(-3 + 64*Log[2]) + 
              3*yb^6*(-1 + 64*Log[2])) + (2*I)*xb*(-1 + 6*yb + 12*yb^3 - 
              18*yb^5 + 3*yb^2*(13 + 64*Log[2]) + 3*yb^6*(15 + 64*Log[2]) - 
              3*yb^4*(17 + 128*Log[2])) + (2*I)*xb^13*(-1 + 6*yb + 12*yb^3 - 
              18*yb^5 + 3*yb^2*(13 + 64*Log[2]) + 3*yb^6*(15 + 64*Log[2]) - 
              3*yb^4*(17 + 128*Log[2])) - (2*I)*xb^5*(-193 + 198*yb - 
              116*yb^3 - 2130*yb^5 + yb^6*(-3283 + 192*Log[2]) + 
              yb^2*(1447 + 192*Log[2]) - yb^4*(12275 + 384*Log[2])) - 
            (2*I)*xb^9*(-193 + 198*yb - 116*yb^3 - 2130*yb^5 + 
              yb^6*(-3283 + 192*Log[2]) + yb^2*(1447 + 192*Log[2]) - 
              yb^4*(12275 + 384*Log[2])) - 3*xb^4*(49 - 54*yb + 84*yb^3 + 
              738*yb^5 + yb^4*(3171 - 2688*Log[2]) + 7*yb^2*(-1 + 
                192*Log[2]) + yb^6*(1363 + 1344*Log[2])) + 
            3*xb^10*(49 - 54*yb + 84*yb^3 + 738*yb^5 + yb^4*(3171 - 
                2688*Log[2]) + 7*yb^2*(-1 + 192*Log[2]) + yb^6*(1363 + 
                1344*Log[2])) - (4*I)*xb^3*(25 + 18*yb + 68*yb^3 + 42*yb^5 + 
              yb^4*(2107 - 4224*Log[2]) + 3*yb^6*(201 + 704*Log[2]) + 
              yb^2*(49 + 2112*Log[2])) - (4*I)*xb^11*(25 + 18*yb + 68*yb^3 + 
              42*yb^5 + yb^4*(2107 - 4224*Log[2]) + 3*yb^6*(201 + 
                704*Log[2]) + yb^2*(49 + 2112*Log[2])) + 
            (8*I)*xb^7*(121 - 78*yb + 132*yb^3 + 1098*yb^5 + yb^4*(3611 - 
                4224*Log[2]) + yb^2*(113 + 2112*Log[2]) + yb^6*(2011 + 
                2112*Log[2])) + xb^6*(-99 + 114*yb - 412*yb^3 - 2262*yb^5 + 
              yb^2*(709 - 8640*Log[2]) + yb^6*(1303 - 8640*Log[2]) + 
              5*yb^4*(251 + 3456*Log[2])) + xb^2*(-47 + 42*yb + 148*yb^3 + 
              66*yb^5 + 69*yb^2*(5 + 64*Log[2]) - 3*yb^4*(191 + 
                2944*Log[2]) + yb^6*(-269 + 4416*Log[2])) - 
            xb^12*(-47 + 42*yb + 148*yb^3 + 66*yb^5 + 69*yb^2*(5 + 
                64*Log[2]) - 3*yb^4*(191 + 2944*Log[2]) + yb^6*(-269 + 
                4416*Log[2])) + xb^8*(99 - 114*yb + 412*yb^3 + 2262*yb^5 - 
              5*yb^4*(251 + 3456*Log[2]) + yb^6*(-1303 + 8640*Log[2]) + 
              yb^2*(-709 + 8640*Log[2]))) + vb^2*(-1 + xb^2)^2*
           (1 + yb^6*(9 - 192*Log[2]) - 3*yb^2*(3 + 64*Log[2]) + 
            yb^4*(-33 + 384*Log[2]) + xb^14*(-1 + yb^4*(33 - 384*Log[2]) + 
              3*yb^6*(-3 + 64*Log[2]) + 3*yb^2*(3 + 64*Log[2])) + 
            (2*I)*xb*(-1 + 3*yb^6*(13 + 64*Log[2]) + 3*yb^2*(19 + 
                64*Log[2]) - 3*yb^4*(21 + 128*Log[2])) + (2*I)*xb^13*
             (-1 + 3*yb^6*(13 + 64*Log[2]) + 3*yb^2*(19 + 64*Log[2]) - 
              3*yb^4*(21 + 128*Log[2])) - (2*I)*xb^5*(-385 + yb^6*(-5593 + 
                192*Log[2]) + yb^2*(2873 + 192*Log[2]) - yb^4*(21439 + 
                384*Log[2])) - (2*I)*xb^9*(-385 + yb^6*(-5593 + 192*Log[2]) + 
              yb^2*(2873 + 192*Log[2]) - yb^4*(21439 + 384*Log[2])) - 
            (4*I)*xb^3*(37 + yb^4*(2587 - 4224*Log[2]) + yb^2*(67 + 
                2112*Log[2]) + yb^6*(733 + 2112*Log[2])) - 
            (4*I)*xb^11*(37 + yb^4*(2587 - 4224*Log[2]) + yb^2*(67 + 
                2112*Log[2]) + yb^6*(733 + 2112*Log[2])) + 
            (8*I)*xb^7*(229 + yb^4*(7131 - 4224*Log[2]) + 3*yb^2*(65 + 
                704*Log[2]) + yb^6*(4061 + 2112*Log[2])) - 
            xb^4*(363 + yb^4*(19637 - 8064*Log[2]) + yb^2*(-1411 + 
                4032*Log[2]) + yb^6*(6659 + 4032*Log[2])) + 
            xb^10*(363 + yb^4*(19637 - 8064*Log[2]) + yb^2*(-1411 + 
                4032*Log[2]) + yb^6*(6659 + 4032*Log[2])) + 
            xb^2*(-23 + yb^4*(375 - 8832*Log[2]) + 3*yb^6*(-5 + 
                1472*Log[2]) + yb^2*(399 + 4416*Log[2])) - 
            xb^6*(339 + yb^4*(3661 - 17280*Log[2]) + 5*yb^2*(209 + 
                1728*Log[2]) + yb^6*(4587 + 8640*Log[2])) + 
            xb^8*(339 + yb^4*(3661 - 17280*Log[2]) + 5*yb^2*(209 + 
                1728*Log[2]) + yb^6*(4587 + 8640*Log[2])) + 
            xb^12*(23 + yb^6*(15 - 4416*Log[2]) - 3*yb^2*(133 + 
                1472*Log[2]) + yb^4*(-375 + 8832*Log[2]))) - 
          4*xb^2*(1 + yb^6*(9 - 192*Log[2]) - 3*yb^2*(3 + 64*Log[2]) + 
            yb^4*(-33 + 384*Log[2]) + xb^14*(-1 + yb^4*(33 - 384*Log[2]) + 
              3*yb^6*(-3 + 64*Log[2]) + 3*yb^2*(3 + 64*Log[2])) + 
            (2*I)*xb*(-1 + 3*yb^6*(13 + 64*Log[2]) + 3*yb^2*(19 + 
                64*Log[2]) - 3*yb^4*(21 + 128*Log[2])) + (2*I)*xb^13*
             (-1 + 3*yb^6*(13 + 64*Log[2]) + 3*yb^2*(19 + 64*Log[2]) - 
              3*yb^4*(21 + 128*Log[2])) - (2*I)*xb^5*(-193 + 192*yb - 
              128*yb^3 - 2112*yb^5 + 3*yb^6*(-1011 + 64*Log[2]) + 
              yb^2*(1721 + 192*Log[2]) - yb^4*(12799 + 384*Log[2])) - 
            (2*I)*xb^9*(-193 + 192*yb - 128*yb^3 - 2112*yb^5 + 
              3*yb^6*(-1011 + 64*Log[2]) + yb^2*(1721 + 192*Log[2]) - 
              yb^4*(12799 + 384*Log[2])) - (4*I)*xb^3*(37 + 24*yb + 48*yb^3 - 
              72*yb^5 + yb^4*(2635 - 4224*Log[2]) + yb^2*(-5 + 2112*Log[2]) + 
              yb^6*(757 + 2112*Log[2])) - (4*I)*xb^11*(37 + 24*yb + 48*yb^3 - 
              72*yb^5 + yb^4*(2635 - 4224*Log[2]) + yb^2*(-5 + 2112*Log[2]) + 
              yb^6*(757 + 2112*Log[2])) + (8*I)*xb^7*(133 - 72*yb + 
              112*yb^3 + 984*yb^5 + yb^4*(3883 - 4224*Log[2]) + 
              11*yb^2*(17 + 192*Log[2]) + yb^6*(2293 + 2112*Log[2])) - 
            xb^4*(171 - 144*yb + 224*yb^3 + 1968*yb^5 + yb^4*(11093 - 
                8064*Log[2]) + yb^2*(-403 + 4032*Log[2]) + yb^6*(4147 + 
                4032*Log[2])) + xb^10*(171 - 144*yb + 224*yb^3 + 1968*yb^5 + 
              yb^4*(11093 - 8064*Log[2]) + yb^2*(-403 + 4032*Log[2]) + 
              yb^6*(4147 + 4032*Log[2])) + xb^2*(-23 + 48*yb + 96*yb^3 - 
              144*yb^5 + yb^4*(471 - 8832*Log[2]) + 3*yb^2*(85 + 
                1472*Log[2]) + yb^6*(33 + 4416*Log[2])) - 
            xb^12*(-23 + 48*yb + 96*yb^3 - 144*yb^5 + yb^4*(471 - 
                8832*Log[2]) + 3*yb^2*(85 + 1472*Log[2]) + yb^6*(33 + 
                4416*Log[2])) - xb^6*(147 - 96*yb + 320*yb^3 + 1824*yb^5 + 
              15*yb^6*(5 + 576*Log[2]) + yb^2*(-139 + 8640*Log[2]) - 
              yb^4*(691 + 17280*Log[2])) + xb^8*(147 - 96*yb + 320*yb^3 + 
              1824*yb^5 + 15*yb^6*(5 + 576*Log[2]) + yb^2*(-139 + 
                8640*Log[2]) - yb^4*(691 + 17280*Log[2])))) - 
        4*xb^2*(8*vb*xb^2*(1 - 6*yb - 12*yb^3 + 18*yb^5 + 
            yb^6*(3 - 192*Log[2]) + yb^2*(9 - 192*Log[2]) + 
            yb^4*(-45 + 384*Log[2]) + xb^10*(-1 + 6*yb + 12*yb^3 - 18*yb^5 + 
              yb^4*(45 - 384*Log[2]) + 3*yb^2*(-3 + 64*Log[2]) + 
              3*yb^6*(-1 + 64*Log[2])) + (2*I)*xb*(-1 + 6*yb + 12*yb^3 - 
              18*yb^5 + 3*yb^2*(13 + 64*Log[2]) + 3*yb^6*(15 + 64*Log[2]) - 
              3*yb^4*(17 + 128*Log[2])) + (2*I)*xb^9*(-1 + 6*yb + 12*yb^3 - 
              18*yb^5 + 3*yb^2*(13 + 64*Log[2]) + 3*yb^6*(15 + 64*Log[2]) - 
              3*yb^4*(17 + 128*Log[2])) - (8*I)*xb^3*(13 - 6*yb + 4*yb^3 + 
              66*yb^5 + yb^4*(1103 - 1920*Log[2]) + 3*yb^6*(97 + 
                320*Log[2]) + yb^2*(-31 + 960*Log[2])) - 
            (8*I)*xb^7*(13 - 6*yb + 4*yb^3 + 66*yb^5 + yb^4*(1103 - 
                1920*Log[2]) + 3*yb^6*(97 + 320*Log[2]) + yb^2*(-31 + 
                960*Log[2])) + xb^8*(45 + 18*yb - 28*yb^3 - 246*yb^5 + 
              yb^6*(215 - 4032*Log[2]) + 63*yb^4*(9 + 128*Log[2]) - 
              3*yb^2*(73 + 1344*Log[2])) + 2*xb^4*(-23 - 6*yb + 20*yb^3 + 
              114*yb^5 + 3*yb^6*(-335 + 704*Log[2]) + 3*yb^2*(-93 + 
                704*Log[2]) - 3*yb^4*(343 + 1408*Log[2])) + 
            xb^6*(46 + 12*yb - 40*yb^3 - 228*yb^5 - 6*yb^6*(-335 + 
                704*Log[2]) - 6*yb^2*(-93 + 704*Log[2]) + 6*yb^4*(343 + 
                1408*Log[2])) + xb^2*(-45 - 18*yb + 28*yb^3 + 246*yb^5 - 
              63*yb^4*(9 + 128*Log[2]) + 3*yb^2*(73 + 1344*Log[2]) + 
              yb^6*(-215 + 4032*Log[2])) - (4*I)*xb^5*(51 - 18*yb + 28*yb^3 + 
              246*yb^5 + yb^4*(2569 - 8064*Log[2]) + yb^2*(43 + 
                4032*Log[2]) + yb^6*(825 + 4032*Log[2]))) - 
          4*xb^2*(1 + yb^6*(9 - 192*Log[2]) - 3*yb^2*(3 + 64*Log[2]) + 
            yb^4*(-33 + 384*Log[2]) + xb^10*(-1 + yb^4*(33 - 384*Log[2]) + 
              3*yb^6*(-3 + 64*Log[2]) + 3*yb^2*(3 + 64*Log[2])) + 
            (2*I)*xb*(-1 + 3*yb^6*(13 + 64*Log[2]) + 3*yb^2*(19 + 
                64*Log[2]) - 3*yb^4*(21 + 128*Log[2])) + 
            (2*I)*xb^9*(-1 + 3*yb^6*(13 + 64*Log[2]) + 3*yb^2*(19 + 
                64*Log[2]) - 3*yb^4*(21 + 128*Log[2])) - 
            (4*I)*xb^5*(75 + yb^4*(3381 - 8064*Log[2]) + 9*yb^2*(5 + 
                448*Log[2]) + 7*yb^6*(181 + 576*Log[2])) - 
            (8*I)*xb^3*(19 + yb^4*(1373 - 1920*Log[2]) + yb^2*(-67 + 
                960*Log[2]) + yb^6*(371 + 960*Log[2])) - 
            (8*I)*xb^7*(19 + yb^4*(1373 - 1920*Log[2]) + yb^2*(-67 + 
                960*Log[2]) + yb^6*(371 + 960*Log[2])) + 
            3*xb^2*(-7 + yb^4*(167 - 2688*Log[2]) + 3*yb^6*(11 + 
                448*Log[2]) + yb^2*(31 + 1344*Log[2])) - 
            3*xb^8*(-7 + yb^4*(167 - 2688*Log[2]) + 3*yb^6*(11 + 
                448*Log[2]) + yb^2*(31 + 1344*Log[2])) + 
            2*xb^4*(-11 + 3*yb^6*(-241 + 704*Log[2]) + yb^2*(-205 + 
                2112*Log[2]) - yb^4*(757 + 4224*Log[2])) + 
            xb^6*(22 + yb^2*(410 - 4224*Log[2]) - 6*yb^6*(-241 + 
                704*Log[2]) + 2*yb^4*(757 + 4224*Log[2]))) + 
          vb^2*(1 + yb^6*(9 - 192*Log[2]) - 3*yb^2*(3 + 64*Log[2]) + 
            yb^4*(-33 + 384*Log[2]) + xb^14*(-1 + yb^4*(33 - 384*Log[2]) + 
              3*yb^6*(-3 + 64*Log[2]) + 3*yb^2*(3 + 64*Log[2])) + 
            (2*I)*xb*(-1 + 3*yb^6*(13 + 64*Log[2]) + 3*yb^2*(19 + 
                64*Log[2]) - 3*yb^4*(21 + 128*Log[2])) + (2*I)*xb^13*
             (-1 + 3*yb^6*(13 + 64*Log[2]) + 3*yb^2*(19 + 64*Log[2]) - 
              3*yb^4*(21 + 128*Log[2])) - (2*I)*xb^5*(-193 - 192*yb + 
              128*yb^3 + 2112*yb^5 + 3*yb^6*(-1011 + 64*Log[2]) + 
              yb^2*(1721 + 192*Log[2]) - yb^4*(12799 + 384*Log[2])) - 
            (2*I)*xb^9*(-193 - 192*yb + 128*yb^3 + 2112*yb^5 + 
              3*yb^6*(-1011 + 64*Log[2]) + yb^2*(1721 + 192*Log[2]) - 
              yb^4*(12799 + 384*Log[2])) - (4*I)*xb^3*(37 - 24*yb - 48*yb^3 + 
              72*yb^5 + yb^4*(2635 - 4224*Log[2]) + yb^2*(-5 + 2112*Log[2]) + 
              yb^6*(757 + 2112*Log[2])) - (4*I)*xb^11*(37 - 24*yb - 48*yb^3 + 
              72*yb^5 + yb^4*(2635 - 4224*Log[2]) + yb^2*(-5 + 2112*Log[2]) + 
              yb^6*(757 + 2112*Log[2])) + (8*I)*xb^7*(133 + 72*yb - 
              112*yb^3 - 984*yb^5 + yb^4*(3883 - 4224*Log[2]) + 
              11*yb^2*(17 + 192*Log[2]) + yb^6*(2293 + 2112*Log[2])) - 
            xb^4*(171 + 144*yb - 224*yb^3 - 1968*yb^5 + yb^4*(11093 - 
                8064*Log[2]) + yb^2*(-403 + 4032*Log[2]) + yb^6*(4147 + 
                4032*Log[2])) + xb^10*(171 + 144*yb - 224*yb^3 - 1968*yb^5 + 
              yb^4*(11093 - 8064*Log[2]) + yb^2*(-403 + 4032*Log[2]) + 
              yb^6*(4147 + 4032*Log[2])) + xb^2*(-23 - 48*yb - 96*yb^3 + 
              144*yb^5 + yb^4*(471 - 8832*Log[2]) + 3*yb^2*(85 + 
                1472*Log[2]) + yb^6*(33 + 4416*Log[2])) - 
            xb^12*(-23 - 48*yb - 96*yb^3 + 144*yb^5 + yb^4*(471 - 
                8832*Log[2]) + 3*yb^2*(85 + 1472*Log[2]) + yb^6*(33 + 
                4416*Log[2])) + xb^8*(147 + 96*yb - 320*yb^3 - 1824*yb^5 + 
              15*yb^6*(5 + 576*Log[2]) + yb^2*(-139 + 8640*Log[2]) - 
              yb^4*(691 + 17280*Log[2])) + xb^6*(-147 - 96*yb + 320*yb^3 + 
              1824*yb^5 + yb^2*(139 - 8640*Log[2]) - 15*yb^6*(5 + 
                576*Log[2]) + yb^4*(691 + 17280*Log[2]))))))/
      (864*(tb*(-1 + xb)^2 - 2*xb)*xb^6*(vb*(-1 + xb)^2 + 2*xb)*
       (2*xb + tb*(1 + xb)^2)*(-2*xb + vb*(1 + xb)^2)*(1 + 3*yb^2)^4) + 
     (2*xb^4*(-991 + 108*Log[2] - 36*yb^2*(135 + 28*Log[2]) + 
         9*yb^4*(-957 + 100*Log[2])) + 72*xb^2*(-1 + yb^2)*
        (2 + yb^2*(-13 + 14*Log[2]) - Log[4]) + 72*xb^6*(-1 + yb^2)*
        (2 + yb^2*(-13 + 14*Log[2]) - Log[4]) + 9*(1 - 4*yb^2 + 3*yb^4)*
        (-1 + Log[16]) + 9*xb^8*(1 - 4*yb^2 + 3*yb^4)*(-1 + Log[16]))/
      (1944*xb^4*(1 + 3*yb^2)^2) + ((-1 + yb)*(1 + yb)*
       (-G[{-1, 1}, vb] - G[{0, 1}, vb] + G[{1, 1}, vb] + 
        G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4), 1}, vb])*
       (-4*xb^2*(2*xb^6*(12 + 9*yb - 14*yb^3 - 123*yb^5 + 
            yb^2*(1 - 186*Log[2]) + yb^6*(221 - 186*Log[2]) + 
            yb^4*(406 + 372*Log[2])) + yb^2*(-6*yb^2*Log[2] + Log[8] + 
            yb^4*Log[8]) + xb^12*yb^2*(-6*yb^2*Log[2] + Log[8] + 
            yb^4*Log[8]) - 3*xb^2*(-1 + yb)^2*yb*(1 + yb)*
           (-1 + yb^2*(-1 + 18*Log[2]) + 2*yb*(1 + Log[512])) - 
          3*xb^10*(-1 + yb)^2*yb*(1 + yb)*(-1 + yb^2*(-1 + 18*Log[2]) + 
            2*yb*(1 + Log[512])) + xb^4*(12 + 12*yb - 8*yb^3 - 132*yb^5 + 
            yb^6*(160 - 243*Log[2]) - 9*yb^2*(8 + 27*Log[2]) + 
            54*yb^4*(10 + Log[512])) + xb^8*(12 + 12*yb - 8*yb^3 - 132*yb^5 + 
            yb^6*(160 - 243*Log[2]) - 9*yb^2*(8 + 27*Log[2]) + 
            54*yb^4*(10 + Log[512]))) + vb^2*(-60*xb^2*yb^2*(-1 + yb^2)^2*
           Log[2] - 60*xb^14*yb^2*(-1 + yb^2)^2*Log[2] + 
          2*xb^8*(-48 - 36*yb + 56*yb^3 + 492*yb^5 + 
            yb^6*(-884 + 129*Log[2]) + yb^2*(-4 + 129*Log[2]) - 
            2*yb^4*(812 + 129*Log[2])) + yb^2*(-6*yb^2*Log[2] + Log[8] + 
            yb^4*Log[8]) + xb^16*yb^2*(-6*yb^2*Log[2] + Log[8] + 
            yb^4*Log[8]) + 4*xb^6*(-12 - 12*yb + 8*yb^3 + 132*yb^5 - 
            30*yb^4*(18 + Log[2]) + 5*yb^6*(-32 + Log[8]) + 
            3*yb^2*(24 + Log[32])) + 4*xb^10*(-12 - 12*yb + 8*yb^3 + 
            132*yb^5 - 30*yb^4*(18 + Log[2]) + 5*yb^6*(-32 + Log[8]) + 
            3*yb^2*(24 + Log[32])) - 12*xb^4*(-1 + yb)^2*yb*(1 + yb)*
           (1 + yb*(-2 + Log[2048]) + yb^2*(1 + Log[2048])) - 
          12*xb^12*(-1 + yb)^2*yb*(1 + yb)*(1 + yb*(-2 + Log[2048]) + 
            yb^2*(1 + Log[2048]))) + vb*xb^2*
         (-4*xb^6*(-30 - 21*yb + 38*yb^3 + 303*yb^5 - 
            12*yb^4*(79 + 124*Log[2]) + yb^6*(-583 + 744*Log[2]) + 
            yb^2*(-39 + 744*Log[2])) + xb^4*(48 + 51*yb - 26*yb^3 - 
            537*yb^5 + yb^6*(515 - 1944*Log[2]) - yb^2*(425 + 1944*Log[2]) + 
            yb^4*(2422 + 3888*Log[2])) + xb^8*(48 + 51*yb - 26*yb^3 - 
            537*yb^5 + yb^6*(515 - 1944*Log[2]) - yb^2*(425 + 1944*Log[2]) + 
            yb^4*(2422 + 3888*Log[2])) + 3*(-1 + yb)^2*yb*(1 + yb)*
           (-1 + yb^2*(-1 + Log[256]) + yb*(2 + Log[256])) + 
          3*xb^12*(-1 + yb)^2*yb*(1 + yb)*(-1 + yb^2*(-1 + Log[256]) + 
            yb*(2 + Log[256])) - 2*xb^2*(6 - 3*yb - 22*yb^3 - 39*yb^5 + 
            9*yb^2*(-1 + 24*Log[2]) + yb^6*(71 + 216*Log[2]) - 
            36*yb^4*(-7 + Log[4096])) - 2*xb^10*(6 - 3*yb - 22*yb^3 - 
            39*yb^5 + 9*yb^2*(-1 + 24*Log[2]) + yb^6*(71 + 216*Log[2]) - 
            36*yb^4*(-7 + Log[4096])))))/(108*xb^6*(vb*(-1 + xb)^2 + 2*xb)*
       (-2*xb + vb*(1 + xb)^2)*(1 + 3*yb^2)^4) + 
     ((-1 + yb)*(1 + yb)*(G[{-1, -1}, tb] - G[{0, -1}, tb] - 
        G[{1, -1}, tb] + G[{(8*xb^2)/(1 - 6*xb^2 + xb^4), -1}, tb])*
       (-4*xb^2*(2*xb^6*(12 - 9*yb + 14*yb^3 + 123*yb^5 + 
            yb^2*(1 - 186*Log[2]) + yb^6*(221 - 186*Log[2]) + 
            yb^4*(406 + 372*Log[2])) + yb^2*(-6*yb^2*Log[2] + Log[8] + 
            yb^4*Log[8]) + xb^12*yb^2*(-6*yb^2*Log[2] + Log[8] + 
            yb^4*Log[8]) - 3*xb^2*(-1 + yb)*yb*(1 + yb)^2*
           (-1 + yb^2*(-1 + 18*Log[2]) - 2*yb*(1 + Log[512])) - 
          3*xb^10*(-1 + yb)*yb*(1 + yb)^2*(-1 + yb^2*(-1 + 18*Log[2]) - 
            2*yb*(1 + Log[512])) + xb^4*(12 - 12*yb + 8*yb^3 + 132*yb^5 + 
            yb^6*(160 - 243*Log[2]) - 9*yb^2*(8 + 27*Log[2]) + 
            54*yb^4*(10 + Log[512])) + xb^8*(12 - 12*yb + 8*yb^3 + 132*yb^5 + 
            yb^6*(160 - 243*Log[2]) - 9*yb^2*(8 + 27*Log[2]) + 
            54*yb^4*(10 + Log[512]))) + tb^2*(-60*xb^2*yb^2*(-1 + yb^2)^2*
           Log[2] - 60*xb^14*yb^2*(-1 + yb^2)^2*Log[2] + 
          2*xb^8*(-48 + 36*yb - 56*yb^3 - 492*yb^5 + 
            yb^6*(-884 + 129*Log[2]) + yb^2*(-4 + 129*Log[2]) - 
            2*yb^4*(812 + 129*Log[2])) + yb^2*(-6*yb^2*Log[2] + Log[8] + 
            yb^4*Log[8]) + xb^16*yb^2*(-6*yb^2*Log[2] + Log[8] + 
            yb^4*Log[8]) + 4*xb^6*(-12 + 12*yb - 8*yb^3 - 132*yb^5 - 
            30*yb^4*(18 + Log[2]) + 5*yb^6*(-32 + Log[8]) + 
            3*yb^2*(24 + Log[32])) + 4*xb^10*(-12 + 12*yb - 8*yb^3 - 
            132*yb^5 - 30*yb^4*(18 + Log[2]) + 5*yb^6*(-32 + Log[8]) + 
            3*yb^2*(24 + Log[32])) - 12*xb^4*(-1 + yb)*yb*(1 + yb)^2*
           (1 + yb*(2 - 11*Log[2]) + yb^2*(1 + Log[2048])) - 
          12*xb^12*(-1 + yb)*yb*(1 + yb)^2*(1 + yb*(2 - 11*Log[2]) + 
            yb^2*(1 + Log[2048]))) + tb*xb^2*
         (4*xb^6*(-30 + 21*yb - 38*yb^3 - 303*yb^5 - 
            12*yb^4*(79 + 124*Log[2]) + yb^6*(-583 + 744*Log[2]) + 
            yb^2*(-39 + 744*Log[2])) + xb^4*(-48 + 51*yb - 26*yb^3 - 
            537*yb^5 + yb^6*(-515 + 1944*Log[2]) + yb^2*(425 + 1944*Log[2]) - 
            2*yb^4*(1211 + 1944*Log[2])) + xb^8*(-48 + 51*yb - 26*yb^3 - 
            537*yb^5 + yb^6*(-515 + 1944*Log[2]) + yb^2*(425 + 1944*Log[2]) - 
            2*yb^4*(1211 + 1944*Log[2])) - 3*(-1 + yb)*yb*(1 + yb)^2*
           (-1 - 2*yb*(1 + Log[16]) + yb^2*(-1 + Log[256])) - 
          3*xb^12*(-1 + yb)*yb*(1 + yb)^2*(-1 - 2*yb*(1 + Log[16]) + 
            yb^2*(-1 + Log[256])) + 2*xb^2*(6 + 3*yb + 22*yb^3 + 39*yb^5 + 
            9*yb^2*(-1 + 24*Log[2]) + yb^6*(71 + 216*Log[2]) - 
            36*yb^4*(-7 + Log[4096])) + 2*xb^10*(6 + 3*yb + 22*yb^3 + 
            39*yb^5 + 9*yb^2*(-1 + 24*Log[2]) + yb^6*(71 + 216*Log[2]) - 
            36*yb^4*(-7 + Log[4096])))))/(108*(tb*(-1 + xb)^2 - 2*xb)*xb^6*
       (2*xb + tb*(1 + xb)^2)*(1 + 3*yb^2)^4) - 
     ((-1 + yb)*(1 + yb)*(G[{-I}, xb] + G[{I}, xb])*
       (G[{-1}, tb] - G[{1}, tb])*
       (-4*xb^2*(-4*xb^6*(12 - 9*yb + 14*yb^3 + 123*yb^5 + 
            yb^4*(406 - 186*Log[2]) + yb^2*(1 + 93*Log[2]) + 
            yb^6*(221 + 93*Log[2])) + yb^2*(-6*yb^2*Log[2] + Log[8] + 
            yb^4*Log[8]) + xb^12*yb^2*(-6*yb^2*Log[2] + Log[8] + 
            yb^4*Log[8]) - xb^4*(24 - 24*yb + 16*yb^3 + 264*yb^5 + 
            9*yb^2*(-16 + 27*Log[2]) + yb^6*(320 + 243*Log[2]) - 
            54*yb^4*(-20 + Log[512])) - xb^8*(24 - 24*yb + 16*yb^3 + 
            264*yb^5 + 9*yb^2*(-16 + 27*Log[2]) + yb^6*(320 + 243*Log[2]) - 
            54*yb^4*(-20 + Log[512])) - 6*xb^2*(-1 + yb)*yb*(1 + yb)^2*
           (1 + yb*(2 - 9*Log[2]) + yb^2*(1 + Log[512])) - 
          6*xb^10*(-1 + yb)*yb*(1 + yb)^2*(1 + yb*(2 - 9*Log[2]) + 
            yb^2*(1 + Log[512]))) + tb^2*(-60*xb^2*yb^2*(-1 + yb^2)^2*
           Log[2] - 60*xb^14*yb^2*(-1 + yb^2)^2*Log[2] + 
          2*xb^8*(96 - 72*yb + 112*yb^3 + 984*yb^5 + 
            yb^4*(3248 - 258*Log[2]) + yb^2*(8 + 129*Log[2]) + 
            yb^6*(1768 + 129*Log[2])) + yb^2*(-6*yb^2*Log[2] + Log[8] + 
            yb^4*Log[8]) + xb^16*yb^2*(-6*yb^2*Log[2] + Log[8] + 
            yb^4*Log[8]) + 4*xb^6*(24 - 24*yb + 16*yb^3 + 264*yb^5 - 
            30*yb^4*(-36 + Log[2]) + 5*yb^6*(64 + Log[8]) + 
            3*yb^2*(-48 + Log[32])) + 4*xb^10*(24 - 24*yb + 16*yb^3 + 
            264*yb^5 - 30*yb^4*(-36 + Log[2]) + 5*yb^6*(64 + Log[8]) + 
            3*yb^2*(-48 + Log[32])) - 12*xb^4*(-1 + yb)*yb*(1 + yb)^2*
           (-2 + yb^2*(-2 + Log[2048]) - yb*(4 + Log[2048])) - 
          12*xb^12*(-1 + yb)*yb*(1 + yb)^2*(-2 + yb^2*(-2 + Log[2048]) - 
            yb*(4 + Log[2048]))) - 2*tb*xb^2*
         (-4*xb^6*(30 - 21*yb + 38*yb^3 + 303*yb^5 + 
            yb^4*(948 - 744*Log[2]) + yb^2*(39 + 372*Log[2]) + 
            yb^6*(583 + 372*Log[2])) - xb^4*(48 - 51*yb + 26*yb^3 + 
            537*yb^5 + yb^4*(2422 - 1944*Log[2]) + yb^2*(-425 + 972*Log[2]) + 
            yb^6*(515 + 972*Log[2])) - xb^8*(48 - 51*yb + 26*yb^3 + 
            537*yb^5 + yb^4*(2422 - 1944*Log[2]) + yb^2*(-425 + 972*Log[2]) + 
            yb^6*(515 + 972*Log[2])) + 3*(-1 + yb)*yb*(1 + yb)^2*
           (1 + yb*(2 - 4*Log[2]) + yb^2*(1 + Log[16])) + 
          3*xb^12*(-1 + yb)*yb*(1 + yb)^2*(1 + yb*(2 - 4*Log[2]) + 
            yb^2*(1 + Log[16])) + 2*xb^2*(6 + 3*yb + 22*yb^3 + 39*yb^5 + 
            yb^6*(71 - 108*Log[2]) + 36*yb^4*(7 + Log[64]) - 
            9*yb^2*(1 + Log[4096])) + 2*xb^10*(6 + 3*yb + 22*yb^3 + 39*yb^5 + 
            yb^6*(71 - 108*Log[2]) + 36*yb^4*(7 + Log[64]) - 
            9*yb^2*(1 + Log[4096])))))/(108*(tb*(-1 + xb)^2 - 2*xb)*xb^6*
       (2*xb + tb*(1 + xb)^2)*(1 + 3*yb^2)^4) + 
     ((-1 + yb)*(1 + yb)*(G[{-I}, xb] + G[{I}, xb])*
       (G[{-1}, vb] - G[{1}, vb])*
       (-4*xb^2*(-4*xb^6*(12 + 9*yb - 14*yb^3 - 123*yb^5 + 
            yb^4*(406 - 186*Log[2]) + yb^2*(1 + 93*Log[2]) + 
            yb^6*(221 + 93*Log[2])) + yb^2*(-6*yb^2*Log[2] + Log[8] + 
            yb^4*Log[8]) + xb^12*yb^2*(-6*yb^2*Log[2] + Log[8] + 
            yb^4*Log[8]) - xb^4*(24 + 24*yb - 16*yb^3 - 264*yb^5 + 
            9*yb^2*(-16 + 27*Log[2]) + yb^6*(320 + 243*Log[2]) - 
            54*yb^4*(-20 + Log[512])) - xb^8*(24 + 24*yb - 16*yb^3 - 
            264*yb^5 + 9*yb^2*(-16 + 27*Log[2]) + yb^6*(320 + 243*Log[2]) - 
            54*yb^4*(-20 + Log[512])) - 6*xb^2*(-1 + yb)^2*yb*(1 + yb)*
           (1 + yb*(-2 + Log[512]) + yb^2*(1 + Log[512])) - 
          6*xb^10*(-1 + yb)^2*yb*(1 + yb)*(1 + yb*(-2 + Log[512]) + 
            yb^2*(1 + Log[512]))) + vb^2*(-60*xb^2*yb^2*(-1 + yb^2)^2*
           Log[2] - 60*xb^14*yb^2*(-1 + yb^2)^2*Log[2] + 
          2*xb^8*(96 + 72*yb - 112*yb^3 - 984*yb^5 + 
            yb^4*(3248 - 258*Log[2]) + yb^2*(8 + 129*Log[2]) + 
            yb^6*(1768 + 129*Log[2])) + yb^2*(-6*yb^2*Log[2] + Log[8] + 
            yb^4*Log[8]) + xb^16*yb^2*(-6*yb^2*Log[2] + Log[8] + 
            yb^4*Log[8]) + 4*xb^6*(24 + 24*yb - 16*yb^3 - 264*yb^5 - 
            30*yb^4*(-36 + Log[2]) + 5*yb^6*(64 + Log[8]) + 
            3*yb^2*(-48 + Log[32])) + 4*xb^10*(24 + 24*yb - 16*yb^3 - 
            264*yb^5 - 30*yb^4*(-36 + Log[2]) + 5*yb^6*(64 + Log[8]) + 
            3*yb^2*(-48 + Log[32])) - 12*xb^4*(-1 + yb)^2*yb*(1 + yb)*
           (-2 + yb^2*(-2 + Log[2048]) + yb*(4 + Log[2048])) - 
          12*xb^12*(-1 + yb)^2*yb*(1 + yb)*(-2 + yb^2*(-2 + Log[2048]) + 
            yb*(4 + Log[2048]))) + 2*vb*xb^2*
         (-4*xb^6*(30 + 21*yb - 38*yb^3 - 303*yb^5 + 
            yb^4*(948 - 744*Log[2]) + yb^2*(39 + 372*Log[2]) + 
            yb^6*(583 + 372*Log[2])) - xb^4*(48 + 51*yb - 26*yb^3 - 
            537*yb^5 + yb^4*(2422 - 1944*Log[2]) + yb^2*(-425 + 972*Log[2]) + 
            yb^6*(515 + 972*Log[2])) - xb^8*(48 + 51*yb - 26*yb^3 - 
            537*yb^5 + yb^4*(2422 - 1944*Log[2]) + yb^2*(-425 + 972*Log[2]) + 
            yb^6*(515 + 972*Log[2])) + 3*(-1 + yb)^2*yb*(1 + yb)*
           (1 + yb*(-2 + Log[16]) + yb^2*(1 + Log[16])) + 
          3*xb^12*(-1 + yb)^2*yb*(1 + yb)*(1 + yb*(-2 + Log[16]) + 
            yb^2*(1 + Log[16])) - 2*xb^2*(-6 + 3*yb + 22*yb^3 + 39*yb^5 + 
            yb^6*(-71 + 108*Log[2]) - 36*yb^4*(7 + Log[64]) + 
            9*yb^2*(1 + Log[4096])) - 2*xb^10*(-6 + 3*yb + 22*yb^3 + 
            39*yb^5 + yb^6*(-71 + 108*Log[2]) - 36*yb^4*(7 + Log[64]) + 
            9*yb^2*(1 + Log[4096])))))/(108*xb^6*(vb*(-1 + xb)^2 + 2*xb)*
       (-2*xb + vb*(1 + xb)^2)*(1 + 3*yb^2)^4) + 
     ((-1 + yb)*(1 + yb)*(-G[{-1, 1}, tb] + G[{0, 1}, tb] + 
        G[{1, 1}, tb] - G[{(8*xb^2)/(1 - 6*xb^2 + xb^4), 1}, tb])*
       (-4*xb^2*(-3*xb^2*(-1 + yb)*yb*(1 + yb)^2*(1 + yb*(2 - 18*Log[2]) + 
            yb^2*(1 + 18*Log[2])) - 3*xb^10*(-1 + yb)*yb*(1 + yb)^2*
           (1 + yb*(2 - 18*Log[2]) + yb^2*(1 + 18*Log[2])) - 
          2*xb^6*(12 - 9*yb + 14*yb^3 + 123*yb^5 + yb^4*(406 - 372*Log[2]) + 
            yb^2*(1 + 186*Log[2]) + yb^6*(221 + 186*Log[2])) + 
          yb^2*(-6*yb^2*Log[2] + Log[8] + yb^4*Log[8]) + 
          xb^12*yb^2*(-6*yb^2*Log[2] + Log[8] + yb^4*Log[8]) - 
          xb^4*(12 - 12*yb + 8*yb^3 + 132*yb^5 + 9*yb^2*(-8 + 27*Log[2]) + 
            yb^6*(160 + 243*Log[2]) - 54*yb^4*(-10 + Log[512])) - 
          xb^8*(12 - 12*yb + 8*yb^3 + 132*yb^5 + 9*yb^2*(-8 + 27*Log[2]) + 
            yb^6*(160 + 243*Log[2]) - 54*yb^4*(-10 + Log[512]))) + 
        tb^2*(-60*xb^2*yb^2*(-1 + yb^2)^2*Log[2] - 60*xb^14*yb^2*
           (-1 + yb^2)^2*Log[2] + 2*xb^8*(48 - 36*yb + 56*yb^3 + 492*yb^5 + 
            yb^4*(1624 - 258*Log[2]) + yb^2*(4 + 129*Log[2]) + 
            yb^6*(884 + 129*Log[2])) + yb^2*(-6*yb^2*Log[2] + Log[8] + 
            yb^4*Log[8]) + xb^16*yb^2*(-6*yb^2*Log[2] + Log[8] + 
            yb^4*Log[8]) + 4*xb^6*(12 - 12*yb + 8*yb^3 + 132*yb^5 - 
            30*yb^4*(-18 + Log[2]) + 5*yb^6*(32 + Log[8]) + 
            3*yb^2*(-24 + Log[32])) + 4*xb^10*(12 - 12*yb + 8*yb^3 + 
            132*yb^5 - 30*yb^4*(-18 + Log[2]) + 5*yb^6*(32 + Log[8]) + 
            3*yb^2*(-24 + Log[32])) - 12*xb^4*(-1 + yb)*yb*(1 + yb)^2*
           (-1 + yb^2*(-1 + Log[2048]) - yb*(2 + Log[2048])) - 
          12*xb^12*(-1 + yb)*yb*(1 + yb)^2*(-1 + yb^2*(-1 + Log[2048]) - 
            yb*(2 + Log[2048]))) + tb*xb^2*
         (4*xb^6*(30 - 21*yb + 38*yb^3 + 303*yb^5 + 
            yb^4*(948 - 1488*Log[2]) + yb^2*(39 + 744*Log[2]) + 
            yb^6*(583 + 744*Log[2])) + xb^4*(48 - 51*yb + 26*yb^3 + 
            537*yb^5 + yb^4*(2422 - 3888*Log[2]) + 
            yb^2*(-425 + 1944*Log[2]) + yb^6*(515 + 1944*Log[2])) + 
          xb^8*(48 - 51*yb + 26*yb^3 + 537*yb^5 + yb^4*(2422 - 3888*Log[2]) + 
            yb^2*(-425 + 1944*Log[2]) + yb^6*(515 + 1944*Log[2])) - 
          3*(-1 + yb)*yb*(1 + yb)^2*(1 + yb*(2 - 8*Log[2]) + 
            yb^2*(1 + Log[256])) - 3*xb^12*(-1 + yb)*yb*(1 + yb)^2*
           (1 + yb*(2 - 8*Log[2]) + yb^2*(1 + Log[256])) + 
          2*xb^2*(-6 - 3*yb - 22*yb^3 - 39*yb^5 + 9*yb^2*(1 + 24*Log[2]) + 
            yb^6*(-71 + 216*Log[2]) - 36*yb^4*(7 + Log[4096])) + 
          2*xb^10*(-6 - 3*yb - 22*yb^3 - 39*yb^5 + 9*yb^2*(1 + 24*Log[2]) + 
            yb^6*(-71 + 216*Log[2]) - 36*yb^4*(7 + Log[4096])))))/
      (108*(tb*(-1 + xb)^2 - 2*xb)*xb^6*(2*xb + tb*(1 + xb)^2)*
       (1 + 3*yb^2)^4) + ((-1 + yb)*(1 + yb)*(G[{-1, -1}, vb] + 
        G[{0, -1}, vb] - G[{1, -1}, vb] - 
        G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4), -1}, vb])*
       (-4*xb^2*(-2*xb^6*(12 + 9*yb - 14*yb^3 - 123*yb^5 + 
            yb^4*(406 - 372*Log[2]) + yb^2*(1 + 186*Log[2]) + 
            yb^6*(221 + 186*Log[2])) + yb^2*(-6*yb^2*Log[2] + Log[8] + 
            yb^4*Log[8]) + xb^12*yb^2*(-6*yb^2*Log[2] + Log[8] + 
            yb^4*Log[8]) - xb^4*(12 + 12*yb - 8*yb^3 - 132*yb^5 + 
            9*yb^2*(-8 + 27*Log[2]) + yb^6*(160 + 243*Log[2]) - 
            54*yb^4*(-10 + Log[512])) - xb^8*(12 + 12*yb - 8*yb^3 - 
            132*yb^5 + 9*yb^2*(-8 + 27*Log[2]) + yb^6*(160 + 243*Log[2]) - 
            54*yb^4*(-10 + Log[512])) - 3*xb^2*(-1 + yb)^2*yb*(1 + yb)*
           (1 + yb^2*(1 + 18*Log[2]) + 2*yb*(-1 + Log[512])) - 
          3*xb^10*(-1 + yb)^2*yb*(1 + yb)*(1 + yb^2*(1 + 18*Log[2]) + 
            2*yb*(-1 + Log[512]))) + vb^2*(-60*xb^2*yb^2*(-1 + yb^2)^2*
           Log[2] - 60*xb^14*yb^2*(-1 + yb^2)^2*Log[2] + 
          2*xb^8*(48 + 36*yb - 56*yb^3 - 492*yb^5 + 
            yb^4*(1624 - 258*Log[2]) + yb^2*(4 + 129*Log[2]) + 
            yb^6*(884 + 129*Log[2])) + yb^2*(-6*yb^2*Log[2] + Log[8] + 
            yb^4*Log[8]) + xb^16*yb^2*(-6*yb^2*Log[2] + Log[8] + 
            yb^4*Log[8]) + 4*xb^6*(12 + 12*yb - 8*yb^3 - 132*yb^5 - 
            30*yb^4*(-18 + Log[2]) + 5*yb^6*(32 + Log[8]) + 
            3*yb^2*(-24 + Log[32])) + 4*xb^10*(12 + 12*yb - 8*yb^3 - 
            132*yb^5 - 30*yb^4*(-18 + Log[2]) + 5*yb^6*(32 + Log[8]) + 
            3*yb^2*(-24 + Log[32])) - 12*xb^4*(-1 + yb)^2*yb*(1 + yb)*
           (-1 + yb^2*(-1 + Log[2048]) + yb*(2 + Log[2048])) - 
          12*xb^12*(-1 + yb)^2*yb*(1 + yb)*(-1 + yb^2*(-1 + Log[2048]) + 
            yb*(2 + Log[2048]))) + vb*xb^2*
         (-4*xb^6*(30 + 21*yb - 38*yb^3 - 303*yb^5 + 
            yb^4*(948 - 1488*Log[2]) + yb^2*(39 + 744*Log[2]) + 
            yb^6*(583 + 744*Log[2])) - xb^4*(48 + 51*yb - 26*yb^3 - 
            537*yb^5 + yb^4*(2422 - 3888*Log[2]) + 
            yb^2*(-425 + 1944*Log[2]) + yb^6*(515 + 1944*Log[2])) - 
          xb^8*(48 + 51*yb - 26*yb^3 - 537*yb^5 + yb^4*(2422 - 3888*Log[2]) + 
            yb^2*(-425 + 1944*Log[2]) + yb^6*(515 + 1944*Log[2])) + 
          3*(-1 + yb)^2*yb*(1 + yb)*(1 + yb*(-2 + Log[256]) + 
            yb^2*(1 + Log[256])) + 3*xb^12*(-1 + yb)^2*yb*(1 + yb)*
           (1 + yb*(-2 + Log[256]) + yb^2*(1 + Log[256])) - 
          2*xb^2*(-6 + 3*yb + 22*yb^3 + 39*yb^5 + 9*yb^2*(1 + 24*Log[2]) + 
            yb^6*(-71 + 216*Log[2]) - 36*yb^4*(7 + Log[4096])) - 
          2*xb^10*(-6 + 3*yb + 22*yb^3 + 39*yb^5 + 9*yb^2*(1 + 24*Log[2]) + 
            yb^6*(-71 + 216*Log[2]) - 36*yb^4*(7 + Log[4096])))))/
      (108*xb^6*(vb*(-1 + xb)^2 + 2*xb)*(-2*xb + vb*(1 + xb)^2)*
       (1 + 3*yb^2)^4) + ((I + xb)^2*(-1 + yb)*(1 + yb)*G[{-I}, xb]*
       (tb^2*(vb^2*(-1 + xb^2)^2*((-1 + 9*yb^2 + 33*yb^4 - 9*yb^6)*Log[2] + 
            xb^14*(1 - 9*yb^2 - 33*yb^4 + 9*yb^6)*Log[2] + 
            (2*I)*xb*(-1 + 57*yb^2 - 63*yb^4 + 39*yb^6)*Log[2] + 
            (2*I)*xb^13*(-1 + 57*yb^2 - 63*yb^4 + 39*yb^6)*Log[2] - 
            (4*I)*xb^3*(2 + 37*Log[2] + yb^2*(6 + 67*Log[2]) + 
              yb^6*(-54 + 733*Log[2]) + yb^4*(-18 + 2587*Log[2])) - 
            (4*I)*xb^11*(2 + 37*Log[2] + yb^2*(6 + 67*Log[2]) + 
              yb^6*(-54 + 733*Log[2]) + yb^4*(-18 + 2587*Log[2])) + 
            xb^6*(8 + 339*Log[2] + yb^2*(-168 + 1045*Log[2]) + 
              3*yb^6*(-648 + 1529*Log[2]) + yb^4*(-1224 + 3661*Log[2])) - 
            xb^8*(8 + 339*Log[2] + yb^2*(-168 + 1045*Log[2]) + 
              3*yb^6*(-648 + 1529*Log[2]) + yb^4*(-1224 + 3661*Log[2])) + 
            (8*I)*xb^7*(2 + 229*Log[2] + 13*yb^2*(-2 + 15*Log[2]) + 
              3*yb^4*(-70 + 2377*Log[2]) + yb^6*(-342 + 4061*Log[2])) + 
            xb^4*(4 + yb^2*(76 - 1411*Log[2]) + 363*Log[2] + 
              yb^6*(468 + 6659*Log[2]) + yb^4*(348 + 19637*Log[2])) - 
            xb^10*(4 + yb^2*(76 - 1411*Log[2]) + 363*Log[2] + 
              yb^6*(468 + 6659*Log[2]) + yb^4*(348 + 19637*Log[2])) + 
            (2*I)*xb^5*(yb^2*(64 - 2873*Log[2]) + 385*Log[2] + 
              yb^6*(576 + 5593*Log[2]) + yb^4*(384 + 21439*Log[2])) + 
            (2*I)*xb^9*(yb^2*(64 - 2873*Log[2]) + 385*Log[2] + 
              yb^6*(576 + 5593*Log[2]) + yb^4*(384 + 21439*Log[2])) + 
            xb^12*(4 - 23*Log[2] + 3*yb^2*(4 + 133*Log[2]) + 
              yb^4*(-36 + 375*Log[2]) - 3*yb^6*(36 + Log[32])) + 
            xb^2*(-4 + yb^4*(36 - 375*Log[2]) + 23*Log[2] - 3*yb^2*(4 + 
                133*Log[2]) + 3*yb^6*(36 + Log[32]))) + 
          8*vb*xb^2*(-Log[2] - 9*yb^2*Log[2] + 12*yb^3*Log[2] + 
            45*yb^4*Log[2] - 18*yb^5*Log[2] + (2*I)*xb*(-1 + 6*yb + 39*yb^2 + 
              12*yb^3 - 51*yb^4 - 18*yb^5 + 45*yb^6)*Log[2] + 
            (2*I)*xb^13*(-1 + 6*yb + 39*yb^2 + 12*yb^3 - 51*yb^4 - 18*yb^5 + 
              45*yb^6)*Log[2] + xb^12*(4 - 47*Log[2] + 42*yb*Log[2] + 
              148*yb^3*Log[2] + 66*yb^5*Log[2] + 3*yb^2*(4 + 115*Log[2]) - 
              3*yb^4*(12 + 191*Log[2]) - yb^6*(108 + 269*Log[2])) + 
            xb^2*(-4 + 47*Log[2] - 42*yb*Log[2] - 148*yb^3*Log[2] - 
              66*yb^5*Log[2] - 3*yb^2*(4 + 115*Log[2]) + yb^6*(108 + 
                269*Log[2]) + yb^4*(36 + 573*Log[2])) - 
            xb^6*(-8 - 99*Log[2] + 114*yb*Log[2] - 412*yb^3*Log[2] - 
              2262*yb^5*Log[2] + yb^2*(168 + 709*Log[2]) + yb^4*(1224 + 
                1255*Log[2]) + yb^6*(1944 + 1303*Log[2])) + 
            xb^8*(-8 - 99*Log[2] + 114*yb*Log[2] - 412*yb^3*Log[2] - 
              2262*yb^5*Log[2] + yb^2*(168 + 709*Log[2]) + yb^4*(1224 + 
                1255*Log[2]) + yb^6*(1944 + 1303*Log[2])) - 
            (4*I)*xb^3*(2 + 25*Log[2] + 18*yb*Log[2] + 68*yb^3*Log[2] + 
              42*yb^5*Log[2] + yb^2*(6 + 49*Log[2]) + 9*yb^6*(-6 + 
                67*Log[2]) + yb^4*(-18 + 2107*Log[2])) - (4*I)*xb^11*
             (2 + 25*Log[2] + 18*yb*Log[2] + 68*yb^3*Log[2] + 
              42*yb^5*Log[2] + yb^2*(6 + 49*Log[2]) + 9*yb^6*(-6 + 
                67*Log[2]) + yb^4*(-18 + 2107*Log[2])) + 
            (8*I)*xb^7*(2 + 121*Log[2] - 78*yb*Log[2] + 132*yb^3*Log[2] + 
              1098*yb^5*Log[2] + yb^2*(-26 + 113*Log[2]) + yb^6*(-342 + 
                2011*Log[2]) + yb^4*(-210 + 3611*Log[2])) + 
            xb^4*(4 + yb^2*(76 - 21*Log[2]) + 147*Log[2] - 162*yb*Log[2] + 
              252*yb^3*Log[2] + 2214*yb^5*Log[2] + yb^6*(468 + 4089*Log[2]) + 
              yb^4*(348 + 9513*Log[2])) - xb^10*(4 + yb^2*(76 - 21*Log[2]) + 
              147*Log[2] - 162*yb*Log[2] + 252*yb^3*Log[2] + 2214*yb^5*Log[
                2] + yb^6*(468 + 4089*Log[2]) + yb^4*(348 + 9513*Log[2])) + 
            (2*I)*xb^5*(yb^2*(64 - 1447*Log[2]) + 193*Log[2] - 
              198*yb*Log[2] + 116*yb^3*Log[2] + 2130*yb^5*Log[2] + 
              yb^6*(576 + 3283*Log[2]) + yb^4*(384 + 12275*Log[2])) + 
            (2*I)*xb^9*(yb^2*(64 - 1447*Log[2]) + 193*Log[2] - 
              198*yb*Log[2] + 116*yb^3*Log[2] + 2130*yb^5*Log[2] + 
              yb^6*(576 + 3283*Log[2]) + yb^4*(384 + 12275*Log[2])) - 
            yb^6*Log[8] + xb^14*(Log[2] - 6*yb*Log[2] + 9*yb^2*Log[2] - 
              12*yb^3*Log[2] - 45*yb^4*Log[2] + 18*yb^5*Log[2] + 
              yb^6*Log[8]) + yb*Log[64]) - 4*xb^2*
           ((-1 + 9*yb^2 + 33*yb^4 - 9*yb^6)*Log[2] + 
            xb^14*(1 - 9*yb^2 - 33*yb^4 + 9*yb^6)*Log[2] + 
            (2*I)*xb*(-1 + 57*yb^2 - 63*yb^4 + 39*yb^6)*Log[2] + 
            (2*I)*xb^13*(-1 + 57*yb^2 - 63*yb^4 + 39*yb^6)*Log[2] + 
            xb^6*(8 + 147*Log[2] - 96*yb*Log[2] + 320*yb^3*Log[2] + 
              1824*yb^5*Log[2] + 3*yb^6*(-648 + 25*Log[2]) - 
              yb^2*(168 + 139*Log[2]) - yb^4*(1224 + 691*Log[2])) + 
            xb^8*(-8 + yb^6*(1944 - 75*Log[2]) - 147*Log[2] + 96*yb*Log[2] - 
              320*yb^3*Log[2] - 1824*yb^5*Log[2] + yb^2*(168 + 139*Log[2]) + 
              yb^4*(1224 + 691*Log[2])) - (4*I)*xb^3*
             (2 + yb^2*(6 - 5*Log[2]) + 37*Log[2] + 24*yb*Log[2] + 
              48*yb^3*Log[2] - 72*yb^5*Log[2] + yb^6*(-54 + 757*Log[2]) + 
              yb^4*(-18 + 2635*Log[2])) - (4*I)*xb^11*
             (2 + yb^2*(6 - 5*Log[2]) + 37*Log[2] + 24*yb*Log[2] + 
              48*yb^3*Log[2] - 72*yb^5*Log[2] + yb^6*(-54 + 757*Log[2]) + 
              yb^4*(-18 + 2635*Log[2])) + (8*I)*xb^7*(2 + 133*Log[2] - 
              72*yb*Log[2] + 112*yb^3*Log[2] + 984*yb^5*Log[2] + 
              yb^2*(-26 + 187*Log[2]) + yb^6*(-342 + 2293*Log[2]) + 
              yb^4*(-210 + 3883*Log[2])) + xb^4*(4 + yb^2*(76 - 403*Log[2]) + 
              171*Log[2] - 144*yb*Log[2] + 224*yb^3*Log[2] + 1968*yb^5*Log[
                2] + 13*yb^6*(36 + 319*Log[2]) + yb^4*(348 + 11093*Log[2])) - 
            xb^10*(4 + yb^2*(76 - 403*Log[2]) + 171*Log[2] - 144*yb*Log[2] + 
              224*yb^3*Log[2] + 1968*yb^5*Log[2] + 13*yb^6*(36 + 
                319*Log[2]) + yb^4*(348 + 11093*Log[2])) + 
            (2*I)*xb^5*(yb^2*(64 - 1721*Log[2]) + 193*Log[2] - 
              192*yb*Log[2] + 128*yb^3*Log[2] + 2112*yb^5*Log[2] + 
              9*yb^6*(64 + 337*Log[2]) + yb^4*(384 + 12799*Log[2])) + 
            (2*I)*xb^9*(yb^2*(64 - 1721*Log[2]) + 193*Log[2] - 
              192*yb*Log[2] + 128*yb^3*Log[2] + 2112*yb^5*Log[2] + 
              9*yb^6*(64 + 337*Log[2]) + yb^4*(384 + 12799*Log[2])) - 
            xb^2*(4 - 23*Log[2] + 48*yb*Log[2] + 96*yb^3*Log[2] - 
              144*yb^5*Log[2] + 3*yb^2*(4 + 85*Log[2]) + yb^4*(-36 + 
                471*Log[2]) + 3*yb^6*(-36 + Log[2048])) + 
            xb^12*(4 - 23*Log[2] + 48*yb*Log[2] + 96*yb^3*Log[2] - 
              144*yb^5*Log[2] + 3*yb^2*(4 + 85*Log[2]) + yb^4*(-36 + 
                471*Log[2]) + 3*yb^6*(-36 + Log[2048])))) - 
        4*xb^2*(vb^2*((-1 + 9*yb^2 + 33*yb^4 - 9*yb^6)*Log[2] + 
            xb^14*(1 - 9*yb^2 - 33*yb^4 + 9*yb^6)*Log[2] + 
            (2*I)*xb*(-1 + 57*yb^2 - 63*yb^4 + 39*yb^6)*Log[2] + 
            (2*I)*xb^13*(-1 + 57*yb^2 - 63*yb^4 + 39*yb^6)*Log[2] + 
            xb^2*(-4 + yb^4*(36 - 471*Log[2]) + yb^6*(108 - 33*Log[2]) + 
              23*Log[2] + 48*yb*Log[2] + 96*yb^3*Log[2] - 144*yb^5*Log[2] - 
              3*yb^2*(4 + 85*Log[2])) + xb^6*(8 + 147*Log[2] + 96*yb*Log[2] - 
              320*yb^3*Log[2] - 1824*yb^5*Log[2] + 3*yb^6*(-648 + 
                25*Log[2]) - yb^2*(168 + 139*Log[2]) - yb^4*(1224 + 
                691*Log[2])) + xb^8*(-8 + yb^6*(1944 - 75*Log[2]) - 
              147*Log[2] - 96*yb*Log[2] + 320*yb^3*Log[2] + 1824*yb^5*Log[
                2] + yb^2*(168 + 139*Log[2]) + yb^4*(1224 + 691*Log[2])) - 
            (4*I)*xb^3*(2 + yb^2*(6 - 5*Log[2]) + 37*Log[2] - 24*yb*Log[2] - 
              48*yb^3*Log[2] + 72*yb^5*Log[2] + yb^6*(-54 + 757*Log[2]) + 
              yb^4*(-18 + 2635*Log[2])) - (4*I)*xb^11*
             (2 + yb^2*(6 - 5*Log[2]) + 37*Log[2] - 24*yb*Log[2] - 
              48*yb^3*Log[2] + 72*yb^5*Log[2] + yb^6*(-54 + 757*Log[2]) + 
              yb^4*(-18 + 2635*Log[2])) + (8*I)*xb^7*(2 + 133*Log[2] + 
              72*yb*Log[2] - 112*yb^3*Log[2] - 984*yb^5*Log[2] + 
              yb^2*(-26 + 187*Log[2]) + yb^6*(-342 + 2293*Log[2]) + 
              yb^4*(-210 + 3883*Log[2])) + xb^4*(4 + yb^2*(76 - 403*Log[2]) + 
              171*Log[2] + 144*yb*Log[2] - 224*yb^3*Log[2] - 1968*yb^5*Log[
                2] + 13*yb^6*(36 + 319*Log[2]) + yb^4*(348 + 11093*Log[2])) - 
            xb^10*(4 + yb^2*(76 - 403*Log[2]) + 171*Log[2] + 144*yb*Log[2] - 
              224*yb^3*Log[2] - 1968*yb^5*Log[2] + 13*yb^6*(36 + 
                319*Log[2]) + yb^4*(348 + 11093*Log[2])) + 
            (2*I)*xb^5*(yb^2*(64 - 1721*Log[2]) + 193*Log[2] + 
              192*yb*Log[2] - 128*yb^3*Log[2] - 2112*yb^5*Log[2] + 
              9*yb^6*(64 + 337*Log[2]) + yb^4*(384 + 12799*Log[2])) + 
            (2*I)*xb^9*(yb^2*(64 - 1721*Log[2]) + 193*Log[2] + 
              192*yb*Log[2] - 128*yb^3*Log[2] - 2112*yb^5*Log[2] + 
              9*yb^6*(64 + 337*Log[2]) + yb^4*(384 + 12799*Log[2])) + 
            xb^12*(4 - 23*Log[2] - 48*yb*Log[2] - 96*yb^3*Log[2] + 
              144*yb^5*Log[2] + 3*yb^2*(4 + 85*Log[2]) + yb^4*(-36 + 
                471*Log[2]) + 3*yb^6*(-36 + Log[2048]))) - 
          4*xb^2*((-1 + 9*yb^2 + 33*yb^4 - 9*yb^6)*Log[2] + 
            xb^10*(1 - 9*yb^2 - 33*yb^4 + 9*yb^6)*Log[2] + 
            (2*I)*xb*(-1 + 57*yb^2 - 63*yb^4 + 39*yb^6)*Log[2] + 
            (2*I)*xb^9*(-1 + 57*yb^2 - 63*yb^4 + 39*yb^6)*Log[2] - 
            xb^2*(1 + 3*yb^2)*(4 - 21*Log[2] + 156*yb^2*Log[2] + 
              yb^4*(-36 + 33*Log[2])) + xb^8*(1 + 3*yb^2)*(4 - 21*Log[2] + 
              156*yb^2*Log[2] + yb^4*(-36 + 33*Log[2])) - 
            (8*I)*xb^3*(1 + yb^2*(3 - 67*Log[2]) + 19*Log[2] + 
              yb^6*(-27 + 371*Log[2]) + yb^4*(-9 + 1373*Log[2])) - 
            (8*I)*xb^7*(1 + yb^2*(3 - 67*Log[2]) + 19*Log[2] + 
              yb^6*(-27 + 371*Log[2]) + yb^4*(-9 + 1373*Log[2])) - 
            (4*I)*xb^5*(4 + 75*Log[2] + 3*yb^4*(-76 + 1127*Log[2]) + 
              yb^6*(-396 + 1267*Log[2]) + 5*yb^2*(-4 + Log[512])) + 
            2*xb^4*(1 + 3*yb^2)*(-2 + 4*yb^2*(8 + 43*Log[2]) + 
              yb^4*(114 + 241*Log[2]) + Log[2048]) - 2*xb^6*(1 + 3*yb^2)*
             (-2 + 4*yb^2*(8 + 43*Log[2]) + yb^4*(114 + 241*Log[2]) + 
              Log[2048])) + 8*vb*xb^2*(-Log[2] - 9*yb^2*Log[2] + 
            12*yb^3*Log[2] + 45*yb^4*Log[2] - 18*yb^5*Log[2] + 
            (2*I)*xb*(-1 + 6*yb + 39*yb^2 + 12*yb^3 - 51*yb^4 - 18*yb^5 + 
              45*yb^6)*Log[2] + (2*I)*xb^9*(-1 + 6*yb + 39*yb^2 + 12*yb^3 - 
              51*yb^4 - 18*yb^5 + 45*yb^6)*Log[2] + 
            xb^8*(4 - 45*Log[2] - 18*yb*Log[2] + 28*yb^3*Log[2] + 
              246*yb^5*Log[2] - 9*yb^4*(4 + 63*Log[2]) + 3*yb^2*(4 + 
                73*Log[2]) - yb^6*(108 + 215*Log[2])) + 
            xb^2*(-4 + 45*Log[2] + 18*yb*Log[2] - 28*yb^3*Log[2] - 
              246*yb^5*Log[2] + 9*yb^4*(4 + 63*Log[2]) - 3*yb^2*(4 + 
                73*Log[2]) + yb^6*(108 + 215*Log[2])) - (4*I)*xb^5*
             (4 + 51*Log[2] - 18*yb*Log[2] + 28*yb^3*Log[2] + 
              246*yb^5*Log[2] + 33*yb^6*(-12 + 25*Log[2]) + yb^2*(-20 + 
                43*Log[2]) + yb^4*(-228 + 2569*Log[2])) - yb^6*Log[8] + 
            xb^10*(Log[2] - 6*yb*Log[2] + 9*yb^2*Log[2] - 12*yb^3*Log[2] - 
              45*yb^4*Log[2] + 18*yb^5*Log[2] + yb^6*Log[8]) + yb*Log[64] + 
            2*xb^4*(-2 + 23*Log[2] - 20*yb^3*Log[2] - 114*yb^5*Log[2] + 
              21*yb^4*(10 + 49*Log[2]) + yb^2*(26 + 279*Log[2]) + 
              3*yb^6*(114 + 335*Log[2]) + yb*Log[64]) - 
            2*xb^6*(-2 + 23*Log[2] - 20*yb^3*Log[2] - 114*yb^5*Log[2] + 
              21*yb^4*(10 + 49*Log[2]) + yb^2*(26 + 279*Log[2]) + 
              3*yb^6*(114 + 335*Log[2]) + yb*Log[64]) - (8*I)*xb^3*
             (1 + yb^2*(3 - 31*Log[2]) - 6*yb*Log[2] + 66*yb^5*Log[2] + 
              3*yb^6*(-9 + 97*Log[2]) + yb^4*(-9 + 1103*Log[2]) + 
              yb^3*Log[16] + Log[8192]) - (8*I)*xb^7*
             (1 + yb^2*(3 - 31*Log[2]) - 6*yb*Log[2] + 66*yb^5*Log[2] + 
              3*yb^6*(-9 + 97*Log[2]) + yb^4*(-9 + 1103*Log[2]) + 
              yb^3*Log[16] + Log[8192]))) - 8*tb*xb^2*
         (vb^2*(-Log[2] - 6*yb*Log[2] - 9*yb^2*Log[2] - 12*yb^3*Log[2] + 
            45*yb^4*Log[2] + 18*yb^5*Log[2] + (2*I)*xb*(-1 - 6*yb + 39*yb^2 - 
              12*yb^3 - 51*yb^4 + 18*yb^5 + 45*yb^6)*Log[2] + 
            (2*I)*xb^13*(-1 - 6*yb + 39*yb^2 - 12*yb^3 - 51*yb^4 + 18*yb^5 + 
              45*yb^6)*Log[2] + xb^2*(-4 + 47*Log[2] + 42*yb*Log[2] + 
              148*yb^3*Log[2] + 66*yb^5*Log[2] - 3*yb^2*(4 + 115*Log[2]) + 
              yb^6*(108 + 269*Log[2]) + yb^4*(36 + 573*Log[2])) - 
            xb^12*(-4 + 47*Log[2] + 42*yb*Log[2] + 148*yb^3*Log[2] + 
              66*yb^5*Log[2] - 3*yb^2*(4 + 115*Log[2]) + yb^6*(108 + 
                269*Log[2]) + yb^4*(36 + 573*Log[2])) - 
            xb^6*(-8 - 99*Log[2] - 114*yb*Log[2] + 412*yb^3*Log[2] + 
              2262*yb^5*Log[2] + yb^2*(168 + 709*Log[2]) + yb^4*(1224 + 
                1255*Log[2]) + yb^6*(1944 + 1303*Log[2])) + 
            xb^8*(-8 - 99*Log[2] - 114*yb*Log[2] + 412*yb^3*Log[2] + 
              2262*yb^5*Log[2] + yb^2*(168 + 709*Log[2]) + yb^4*(1224 + 
                1255*Log[2]) + yb^6*(1944 + 1303*Log[2])) - 
            (4*I)*xb^3*(2 + 25*Log[2] - 18*yb*Log[2] - 68*yb^3*Log[2] - 
              42*yb^5*Log[2] + yb^2*(6 + 49*Log[2]) + 9*yb^6*(-6 + 
                67*Log[2]) + yb^4*(-18 + 2107*Log[2])) - (4*I)*xb^11*
             (2 + 25*Log[2] - 18*yb*Log[2] - 68*yb^3*Log[2] - 
              42*yb^5*Log[2] + yb^2*(6 + 49*Log[2]) + 9*yb^6*(-6 + 
                67*Log[2]) + yb^4*(-18 + 2107*Log[2])) + 
            (8*I)*xb^7*(2 + 121*Log[2] + 78*yb*Log[2] - 132*yb^3*Log[2] - 
              1098*yb^5*Log[2] + yb^2*(-26 + 113*Log[2]) + yb^6*(-342 + 
                2011*Log[2]) + yb^4*(-210 + 3611*Log[2])) + 
            xb^4*(4 + yb^2*(76 - 21*Log[2]) + 147*Log[2] + 162*yb*Log[2] - 
              252*yb^3*Log[2] - 2214*yb^5*Log[2] + yb^6*(468 + 4089*Log[2]) + 
              yb^4*(348 + 9513*Log[2])) - xb^10*(4 + yb^2*(76 - 21*Log[2]) + 
              147*Log[2] + 162*yb*Log[2] - 252*yb^3*Log[2] - 2214*yb^5*Log[
                2] + yb^6*(468 + 4089*Log[2]) + yb^4*(348 + 9513*Log[2])) + 
            (2*I)*xb^5*(yb^2*(64 - 1447*Log[2]) + 193*Log[2] + 
              198*yb*Log[2] - 116*yb^3*Log[2] - 2130*yb^5*Log[2] + 
              yb^6*(576 + 3283*Log[2]) + yb^4*(384 + 12275*Log[2])) + 
            (2*I)*xb^9*(yb^2*(64 - 1447*Log[2]) + 193*Log[2] + 
              198*yb*Log[2] - 116*yb^3*Log[2] - 2130*yb^5*Log[2] + 
              yb^6*(576 + 3283*Log[2]) + yb^4*(384 + 12275*Log[2])) - 
            yb^6*Log[8] + xb^14*(Log[2] + 9*yb^2*Log[2] + 12*yb^3*Log[2] - 
              45*yb^4*Log[2] - 18*yb^5*Log[2] + yb^6*Log[8] + yb*Log[64])) - 
          8*vb*xb^2*(Log[2] + 27*yb^2*Log[2] - 57*yb^4*Log[2] - 
            (2*I)*xb*(-1 + 21*yb^2 - 39*yb^4 + 51*yb^6)*Log[2] - 
            (2*I)*xb^9*(-1 + 21*yb^2 - 39*yb^4 + 51*yb^6)*Log[2] - 
            xb^2*(-4 + 69*Log[2] - 3*yb^2*(4 + 115*Log[2]) + 
              yb^6*(108 + 529*Log[2]) + 3*yb^4*(12 + 545*Log[2])) + 
            xb^8*(-4 + 69*Log[2] - 3*yb^2*(4 + 115*Log[2]) + 
              yb^6*(108 + 529*Log[2]) + 3*yb^4*(12 + 545*Log[2])) - 
            2*xb^4*(-2 + 35*Log[2] + 9*yb^6*(38 + 143*Log[2]) + 
              yb^2*(26 + 353*Log[2]) + yb^4*(210 + 1301*Log[2])) + 
            (4*I)*xb^5*(4 + 27*Log[2] + yb^2*(-20 + 41*Log[2]) + 
              yb^6*(-396 + 383*Log[2]) + yb^4*(-228 + 1757*Log[2])) + 
            xb^6*(-4 + 70*Log[2] + 18*yb^6*(38 + 143*Log[2]) + 
              yb^2*(52 + 706*Log[2]) + yb^4*(420 + 2602*Log[2])) - 
            yb^6*Log[8] + xb^10*(-Log[2] - 27*yb^2*Log[2] + 57*yb^4*Log[2] + 
              yb^6*Log[8]) + (8*I)*xb^3*(1 + yb^6*(-27 + 211*Log[2]) + 
              yb^4*(-9 + 833*Log[2]) + yb^2*(3 + Log[32]) + Log[128]) + 
            (8*I)*xb^7*(1 + yb^6*(-27 + 211*Log[2]) + yb^4*(-9 + 
                833*Log[2]) + yb^2*(3 + Log[32]) + Log[128])) + 
          xb^2*(24*yb*Log[2] + 36*yb^2*Log[2] + 48*yb^3*Log[2] - 
            180*yb^4*Log[2] - 72*yb^5*Log[2] + 12*yb^6*Log[2] - 
            4*xb^10*(1 + 6*yb + 9*yb^2 + 12*yb^3 - 45*yb^4 - 18*yb^5 + 
              3*yb^6)*Log[2] - (8*I)*xb*(-1 - 6*yb + 39*yb^2 - 12*yb^3 - 
              51*yb^4 + 18*yb^5 + 45*yb^6)*Log[2] - (8*I)*xb^9*
             (-1 - 6*yb + 39*yb^2 - 12*yb^3 - 51*yb^4 + 18*yb^5 + 45*yb^6)*
             Log[2] - 4*xb^2*(-4 + 45*Log[2] - 18*yb*Log[2] + 
              28*yb^3*Log[2] + 246*yb^5*Log[2] + 9*yb^4*(4 + 63*Log[2]) - 
              3*yb^2*(4 + 73*Log[2]) + yb^6*(108 + 215*Log[2])) + 
            4*xb^8*(-4 + 45*Log[2] - 18*yb*Log[2] + 28*yb^3*Log[2] + 
              246*yb^5*Log[2] + 9*yb^4*(4 + 63*Log[2]) - 3*yb^2*(4 + 
                73*Log[2]) + yb^6*(108 + 215*Log[2])) - 
            8*xb^4*(-2 + 23*Log[2] - 6*yb*Log[2] + 20*yb^3*Log[2] + 
              114*yb^5*Log[2] + 21*yb^4*(10 + 49*Log[2]) + yb^2*(26 + 
                279*Log[2]) + 3*yb^6*(114 + 335*Log[2])) + 
            8*xb^6*(-2 + 23*Log[2] - 6*yb*Log[2] + 20*yb^3*Log[2] + 
              114*yb^5*Log[2] + 21*yb^4*(10 + 49*Log[2]) + yb^2*(26 + 
                279*Log[2]) + 3*yb^6*(114 + 335*Log[2])) + 
            (16*I)*xb^5*(4 + 51*Log[2] + 18*yb*Log[2] - 28*yb^3*Log[2] - 
              246*yb^5*Log[2] + 33*yb^6*(-12 + 25*Log[2]) + yb^2*(-20 + 
                43*Log[2]) + yb^4*(-228 + 2569*Log[2])) + Log[16] + 
            (32*I)*xb^3*(1 + yb^2*(3 - 31*Log[2]) - 4*yb^3*Log[2] - 
              66*yb^5*Log[2] + 3*yb^6*(-9 + 97*Log[2]) + yb^4*(-9 + 
                1103*Log[2]) + yb*Log[64] + Log[8192]) + (32*I)*xb^7*
             (1 + yb^2*(3 - 31*Log[2]) - 4*yb^3*Log[2] - 66*yb^5*Log[2] + 
              3*yb^6*(-9 + 97*Log[2]) + yb^4*(-9 + 1103*Log[2]) + 
              yb*Log[64] + Log[8192])))))/(432*(tb*(-1 + xb)^2 - 2*xb)*xb^6*
       (vb*(-1 + xb)^2 + 2*xb)*(2*xb + tb*(1 + xb)^2)*(-2*xb + vb*(1 + xb)^2)*
       (1 + 3*yb^2)^4) + ((-I + xb)^2*(-1 + yb)*(1 + yb)*G[{I}, xb]*
       (tb^2*(vb^2*(-1 + xb^2)^2*((-1 + 9*yb^2 + 33*yb^4 - 9*yb^6)*Log[2] + 
            xb^14*(1 - 9*yb^2 - 33*yb^4 + 9*yb^6)*Log[2] - 
            (2*I)*xb*(-1 + 57*yb^2 - 63*yb^4 + 39*yb^6)*Log[2] - 
            (2*I)*xb^13*(-1 + 57*yb^2 - 63*yb^4 + 39*yb^6)*Log[2] + 
            (4*I)*xb^3*(2 + 37*Log[2] + yb^2*(6 + 67*Log[2]) + 
              yb^6*(-54 + 733*Log[2]) + yb^4*(-18 + 2587*Log[2])) + 
            (4*I)*xb^11*(2 + 37*Log[2] + yb^2*(6 + 67*Log[2]) + 
              yb^6*(-54 + 733*Log[2]) + yb^4*(-18 + 2587*Log[2])) + 
            xb^6*(8 + 339*Log[2] + yb^2*(-168 + 1045*Log[2]) + 
              3*yb^6*(-648 + 1529*Log[2]) + yb^4*(-1224 + 3661*Log[2])) - 
            xb^8*(8 + 339*Log[2] + yb^2*(-168 + 1045*Log[2]) + 
              3*yb^6*(-648 + 1529*Log[2]) + yb^4*(-1224 + 3661*Log[2])) - 
            (8*I)*xb^7*(2 + 229*Log[2] + 13*yb^2*(-2 + 15*Log[2]) + 
              3*yb^4*(-70 + 2377*Log[2]) + yb^6*(-342 + 4061*Log[2])) + 
            xb^4*(4 + yb^2*(76 - 1411*Log[2]) + 363*Log[2] + 
              yb^6*(468 + 6659*Log[2]) + yb^4*(348 + 19637*Log[2])) - 
            xb^10*(4 + yb^2*(76 - 1411*Log[2]) + 363*Log[2] + 
              yb^6*(468 + 6659*Log[2]) + yb^4*(348 + 19637*Log[2])) - 
            (2*I)*xb^5*(yb^2*(64 - 2873*Log[2]) + 385*Log[2] + 
              yb^6*(576 + 5593*Log[2]) + yb^4*(384 + 21439*Log[2])) - 
            (2*I)*xb^9*(yb^2*(64 - 2873*Log[2]) + 385*Log[2] + 
              yb^6*(576 + 5593*Log[2]) + yb^4*(384 + 21439*Log[2])) + 
            xb^12*(4 - 23*Log[2] + 3*yb^2*(4 + 133*Log[2]) + 
              yb^4*(-36 + 375*Log[2]) - 3*yb^6*(36 + Log[32])) + 
            xb^2*(-4 + yb^4*(36 - 375*Log[2]) + 23*Log[2] - 3*yb^2*(4 + 
                133*Log[2]) + 3*yb^6*(36 + Log[32]))) + 
          8*vb*xb^2*(-Log[2] - 9*yb^2*Log[2] + 12*yb^3*Log[2] + 
            45*yb^4*Log[2] - 18*yb^5*Log[2] - (2*I)*xb*(-1 + 6*yb + 39*yb^2 + 
              12*yb^3 - 51*yb^4 - 18*yb^5 + 45*yb^6)*Log[2] - 
            (2*I)*xb^13*(-1 + 6*yb + 39*yb^2 + 12*yb^3 - 51*yb^4 - 18*yb^5 + 
              45*yb^6)*Log[2] + xb^12*(4 - 47*Log[2] + 42*yb*Log[2] + 
              148*yb^3*Log[2] + 66*yb^5*Log[2] + 3*yb^2*(4 + 115*Log[2]) - 
              3*yb^4*(12 + 191*Log[2]) - yb^6*(108 + 269*Log[2])) + 
            xb^2*(-4 + 47*Log[2] - 42*yb*Log[2] - 148*yb^3*Log[2] - 
              66*yb^5*Log[2] - 3*yb^2*(4 + 115*Log[2]) + yb^6*(108 + 
                269*Log[2]) + yb^4*(36 + 573*Log[2])) - 
            xb^6*(-8 - 99*Log[2] + 114*yb*Log[2] - 412*yb^3*Log[2] - 
              2262*yb^5*Log[2] + yb^2*(168 + 709*Log[2]) + yb^4*(1224 + 
                1255*Log[2]) + yb^6*(1944 + 1303*Log[2])) + 
            xb^8*(-8 - 99*Log[2] + 114*yb*Log[2] - 412*yb^3*Log[2] - 
              2262*yb^5*Log[2] + yb^2*(168 + 709*Log[2]) + yb^4*(1224 + 
                1255*Log[2]) + yb^6*(1944 + 1303*Log[2])) + 
            (4*I)*xb^3*(2 + 25*Log[2] + 18*yb*Log[2] + 68*yb^3*Log[2] + 
              42*yb^5*Log[2] + yb^2*(6 + 49*Log[2]) + 9*yb^6*(-6 + 
                67*Log[2]) + yb^4*(-18 + 2107*Log[2])) + (4*I)*xb^11*
             (2 + 25*Log[2] + 18*yb*Log[2] + 68*yb^3*Log[2] + 
              42*yb^5*Log[2] + yb^2*(6 + 49*Log[2]) + 9*yb^6*(-6 + 
                67*Log[2]) + yb^4*(-18 + 2107*Log[2])) - 
            (8*I)*xb^7*(2 + 121*Log[2] - 78*yb*Log[2] + 132*yb^3*Log[2] + 
              1098*yb^5*Log[2] + yb^2*(-26 + 113*Log[2]) + yb^6*(-342 + 
                2011*Log[2]) + yb^4*(-210 + 3611*Log[2])) + 
            xb^4*(4 + yb^2*(76 - 21*Log[2]) + 147*Log[2] - 162*yb*Log[2] + 
              252*yb^3*Log[2] + 2214*yb^5*Log[2] + yb^6*(468 + 4089*Log[2]) + 
              yb^4*(348 + 9513*Log[2])) - xb^10*(4 + yb^2*(76 - 21*Log[2]) + 
              147*Log[2] - 162*yb*Log[2] + 252*yb^3*Log[2] + 2214*yb^5*Log[
                2] + yb^6*(468 + 4089*Log[2]) + yb^4*(348 + 9513*Log[2])) - 
            (2*I)*xb^5*(yb^2*(64 - 1447*Log[2]) + 193*Log[2] - 
              198*yb*Log[2] + 116*yb^3*Log[2] + 2130*yb^5*Log[2] + 
              yb^6*(576 + 3283*Log[2]) + yb^4*(384 + 12275*Log[2])) - 
            (2*I)*xb^9*(yb^2*(64 - 1447*Log[2]) + 193*Log[2] - 
              198*yb*Log[2] + 116*yb^3*Log[2] + 2130*yb^5*Log[2] + 
              yb^6*(576 + 3283*Log[2]) + yb^4*(384 + 12275*Log[2])) - 
            yb^6*Log[8] + xb^14*(Log[2] - 6*yb*Log[2] + 9*yb^2*Log[2] - 
              12*yb^3*Log[2] - 45*yb^4*Log[2] + 18*yb^5*Log[2] + 
              yb^6*Log[8]) + yb*Log[64]) - 4*xb^2*
           ((-1 + 9*yb^2 + 33*yb^4 - 9*yb^6)*Log[2] + 
            xb^14*(1 - 9*yb^2 - 33*yb^4 + 9*yb^6)*Log[2] - 
            (2*I)*xb*(-1 + 57*yb^2 - 63*yb^4 + 39*yb^6)*Log[2] - 
            (2*I)*xb^13*(-1 + 57*yb^2 - 63*yb^4 + 39*yb^6)*Log[2] + 
            xb^6*(8 + 147*Log[2] - 96*yb*Log[2] + 320*yb^3*Log[2] + 
              1824*yb^5*Log[2] + 3*yb^6*(-648 + 25*Log[2]) - 
              yb^2*(168 + 139*Log[2]) - yb^4*(1224 + 691*Log[2])) + 
            xb^8*(-8 + yb^6*(1944 - 75*Log[2]) - 147*Log[2] + 96*yb*Log[2] - 
              320*yb^3*Log[2] - 1824*yb^5*Log[2] + yb^2*(168 + 139*Log[2]) + 
              yb^4*(1224 + 691*Log[2])) + (4*I)*xb^3*
             (2 + yb^2*(6 - 5*Log[2]) + 37*Log[2] + 24*yb*Log[2] + 
              48*yb^3*Log[2] - 72*yb^5*Log[2] + yb^6*(-54 + 757*Log[2]) + 
              yb^4*(-18 + 2635*Log[2])) + (4*I)*xb^11*
             (2 + yb^2*(6 - 5*Log[2]) + 37*Log[2] + 24*yb*Log[2] + 
              48*yb^3*Log[2] - 72*yb^5*Log[2] + yb^6*(-54 + 757*Log[2]) + 
              yb^4*(-18 + 2635*Log[2])) - (8*I)*xb^7*(2 + 133*Log[2] - 
              72*yb*Log[2] + 112*yb^3*Log[2] + 984*yb^5*Log[2] + 
              yb^2*(-26 + 187*Log[2]) + yb^6*(-342 + 2293*Log[2]) + 
              yb^4*(-210 + 3883*Log[2])) + xb^4*(4 + yb^2*(76 - 403*Log[2]) + 
              171*Log[2] - 144*yb*Log[2] + 224*yb^3*Log[2] + 1968*yb^5*Log[
                2] + 13*yb^6*(36 + 319*Log[2]) + yb^4*(348 + 11093*Log[2])) - 
            xb^10*(4 + yb^2*(76 - 403*Log[2]) + 171*Log[2] - 144*yb*Log[2] + 
              224*yb^3*Log[2] + 1968*yb^5*Log[2] + 13*yb^6*(36 + 
                319*Log[2]) + yb^4*(348 + 11093*Log[2])) - 
            (2*I)*xb^5*(yb^2*(64 - 1721*Log[2]) + 193*Log[2] - 
              192*yb*Log[2] + 128*yb^3*Log[2] + 2112*yb^5*Log[2] + 
              9*yb^6*(64 + 337*Log[2]) + yb^4*(384 + 12799*Log[2])) - 
            (2*I)*xb^9*(yb^2*(64 - 1721*Log[2]) + 193*Log[2] - 
              192*yb*Log[2] + 128*yb^3*Log[2] + 2112*yb^5*Log[2] + 
              9*yb^6*(64 + 337*Log[2]) + yb^4*(384 + 12799*Log[2])) - 
            xb^2*(4 - 23*Log[2] + 48*yb*Log[2] + 96*yb^3*Log[2] - 
              144*yb^5*Log[2] + 3*yb^2*(4 + 85*Log[2]) + yb^4*(-36 + 
                471*Log[2]) + 3*yb^6*(-36 + Log[2048])) + 
            xb^12*(4 - 23*Log[2] + 48*yb*Log[2] + 96*yb^3*Log[2] - 
              144*yb^5*Log[2] + 3*yb^2*(4 + 85*Log[2]) + yb^4*(-36 + 
                471*Log[2]) + 3*yb^6*(-36 + Log[2048])))) - 
        4*xb^2*(vb^2*((-1 + 9*yb^2 + 33*yb^4 - 9*yb^6)*Log[2] + 
            xb^14*(1 - 9*yb^2 - 33*yb^4 + 9*yb^6)*Log[2] - 
            (2*I)*xb*(-1 + 57*yb^2 - 63*yb^4 + 39*yb^6)*Log[2] - 
            (2*I)*xb^13*(-1 + 57*yb^2 - 63*yb^4 + 39*yb^6)*Log[2] + 
            xb^2*(-4 + yb^4*(36 - 471*Log[2]) + yb^6*(108 - 33*Log[2]) + 
              23*Log[2] + 48*yb*Log[2] + 96*yb^3*Log[2] - 144*yb^5*Log[2] - 
              3*yb^2*(4 + 85*Log[2])) + xb^6*(8 + 147*Log[2] + 96*yb*Log[2] - 
              320*yb^3*Log[2] - 1824*yb^5*Log[2] + 3*yb^6*(-648 + 
                25*Log[2]) - yb^2*(168 + 139*Log[2]) - yb^4*(1224 + 
                691*Log[2])) + xb^8*(-8 + yb^6*(1944 - 75*Log[2]) - 
              147*Log[2] - 96*yb*Log[2] + 320*yb^3*Log[2] + 1824*yb^5*Log[
                2] + yb^2*(168 + 139*Log[2]) + yb^4*(1224 + 691*Log[2])) + 
            (4*I)*xb^3*(2 + yb^2*(6 - 5*Log[2]) + 37*Log[2] - 24*yb*Log[2] - 
              48*yb^3*Log[2] + 72*yb^5*Log[2] + yb^6*(-54 + 757*Log[2]) + 
              yb^4*(-18 + 2635*Log[2])) + (4*I)*xb^11*
             (2 + yb^2*(6 - 5*Log[2]) + 37*Log[2] - 24*yb*Log[2] - 
              48*yb^3*Log[2] + 72*yb^5*Log[2] + yb^6*(-54 + 757*Log[2]) + 
              yb^4*(-18 + 2635*Log[2])) - (8*I)*xb^7*(2 + 133*Log[2] + 
              72*yb*Log[2] - 112*yb^3*Log[2] - 984*yb^5*Log[2] + 
              yb^2*(-26 + 187*Log[2]) + yb^6*(-342 + 2293*Log[2]) + 
              yb^4*(-210 + 3883*Log[2])) + xb^4*(4 + yb^2*(76 - 403*Log[2]) + 
              171*Log[2] + 144*yb*Log[2] - 224*yb^3*Log[2] - 1968*yb^5*Log[
                2] + 13*yb^6*(36 + 319*Log[2]) + yb^4*(348 + 11093*Log[2])) - 
            xb^10*(4 + yb^2*(76 - 403*Log[2]) + 171*Log[2] + 144*yb*Log[2] - 
              224*yb^3*Log[2] - 1968*yb^5*Log[2] + 13*yb^6*(36 + 
                319*Log[2]) + yb^4*(348 + 11093*Log[2])) - 
            (2*I)*xb^5*(yb^2*(64 - 1721*Log[2]) + 193*Log[2] + 
              192*yb*Log[2] - 128*yb^3*Log[2] - 2112*yb^5*Log[2] + 
              9*yb^6*(64 + 337*Log[2]) + yb^4*(384 + 12799*Log[2])) - 
            (2*I)*xb^9*(yb^2*(64 - 1721*Log[2]) + 193*Log[2] + 
              192*yb*Log[2] - 128*yb^3*Log[2] - 2112*yb^5*Log[2] + 
              9*yb^6*(64 + 337*Log[2]) + yb^4*(384 + 12799*Log[2])) + 
            xb^12*(4 - 23*Log[2] - 48*yb*Log[2] - 96*yb^3*Log[2] + 
              144*yb^5*Log[2] + 3*yb^2*(4 + 85*Log[2]) + yb^4*(-36 + 
                471*Log[2]) + 3*yb^6*(-36 + Log[2048]))) - 
          4*xb^2*((-1 + 9*yb^2 + 33*yb^4 - 9*yb^6)*Log[2] + 
            xb^10*(1 - 9*yb^2 - 33*yb^4 + 9*yb^6)*Log[2] - 
            (2*I)*xb*(-1 + 57*yb^2 - 63*yb^4 + 39*yb^6)*Log[2] - 
            (2*I)*xb^9*(-1 + 57*yb^2 - 63*yb^4 + 39*yb^6)*Log[2] - 
            xb^2*(1 + 3*yb^2)*(4 - 21*Log[2] + 156*yb^2*Log[2] + 
              yb^4*(-36 + 33*Log[2])) + xb^8*(1 + 3*yb^2)*(4 - 21*Log[2] + 
              156*yb^2*Log[2] + yb^4*(-36 + 33*Log[2])) + 
            (8*I)*xb^3*(1 + yb^2*(3 - 67*Log[2]) + 19*Log[2] + 
              yb^6*(-27 + 371*Log[2]) + yb^4*(-9 + 1373*Log[2])) + 
            (8*I)*xb^7*(1 + yb^2*(3 - 67*Log[2]) + 19*Log[2] + 
              yb^6*(-27 + 371*Log[2]) + yb^4*(-9 + 1373*Log[2])) + 
            (4*I)*xb^5*(4 + 75*Log[2] + 3*yb^4*(-76 + 1127*Log[2]) + 
              yb^6*(-396 + 1267*Log[2]) + 5*yb^2*(-4 + Log[512])) + 
            2*xb^4*(1 + 3*yb^2)*(-2 + 4*yb^2*(8 + 43*Log[2]) + 
              yb^4*(114 + 241*Log[2]) + Log[2048]) - 2*xb^6*(1 + 3*yb^2)*
             (-2 + 4*yb^2*(8 + 43*Log[2]) + yb^4*(114 + 241*Log[2]) + 
              Log[2048])) + 8*vb*xb^2*(-Log[2] - 9*yb^2*Log[2] + 
            12*yb^3*Log[2] + 45*yb^4*Log[2] - 18*yb^5*Log[2] - 
            (2*I)*xb*(-1 + 6*yb + 39*yb^2 + 12*yb^3 - 51*yb^4 - 18*yb^5 + 
              45*yb^6)*Log[2] - (2*I)*xb^9*(-1 + 6*yb + 39*yb^2 + 12*yb^3 - 
              51*yb^4 - 18*yb^5 + 45*yb^6)*Log[2] + 
            xb^8*(4 - 45*Log[2] - 18*yb*Log[2] + 28*yb^3*Log[2] + 
              246*yb^5*Log[2] - 9*yb^4*(4 + 63*Log[2]) + 3*yb^2*(4 + 
                73*Log[2]) - yb^6*(108 + 215*Log[2])) + 
            xb^2*(-4 + 45*Log[2] + 18*yb*Log[2] - 28*yb^3*Log[2] - 
              246*yb^5*Log[2] + 9*yb^4*(4 + 63*Log[2]) - 3*yb^2*(4 + 
                73*Log[2]) + yb^6*(108 + 215*Log[2])) + (4*I)*xb^5*
             (4 + 51*Log[2] - 18*yb*Log[2] + 28*yb^3*Log[2] + 
              246*yb^5*Log[2] + 33*yb^6*(-12 + 25*Log[2]) + yb^2*(-20 + 
                43*Log[2]) + yb^4*(-228 + 2569*Log[2])) - yb^6*Log[8] + 
            xb^10*(Log[2] - 6*yb*Log[2] + 9*yb^2*Log[2] - 12*yb^3*Log[2] - 
              45*yb^4*Log[2] + 18*yb^5*Log[2] + yb^6*Log[8]) + yb*Log[64] + 
            2*xb^4*(-2 + 23*Log[2] - 20*yb^3*Log[2] - 114*yb^5*Log[2] + 
              21*yb^4*(10 + 49*Log[2]) + yb^2*(26 + 279*Log[2]) + 
              3*yb^6*(114 + 335*Log[2]) + yb*Log[64]) - 
            2*xb^6*(-2 + 23*Log[2] - 20*yb^3*Log[2] - 114*yb^5*Log[2] + 
              21*yb^4*(10 + 49*Log[2]) + yb^2*(26 + 279*Log[2]) + 
              3*yb^6*(114 + 335*Log[2]) + yb*Log[64]) + (8*I)*xb^3*
             (1 + yb^2*(3 - 31*Log[2]) - 6*yb*Log[2] + 66*yb^5*Log[2] + 
              3*yb^6*(-9 + 97*Log[2]) + yb^4*(-9 + 1103*Log[2]) + 
              yb^3*Log[16] + Log[8192]) + (8*I)*xb^7*
             (1 + yb^2*(3 - 31*Log[2]) - 6*yb*Log[2] + 66*yb^5*Log[2] + 
              3*yb^6*(-9 + 97*Log[2]) + yb^4*(-9 + 1103*Log[2]) + 
              yb^3*Log[16] + Log[8192]))) - 8*tb*xb^2*
         (vb^2*(-Log[2] - 6*yb*Log[2] - 9*yb^2*Log[2] - 12*yb^3*Log[2] + 
            45*yb^4*Log[2] + 18*yb^5*Log[2] - (2*I)*xb*(-1 - 6*yb + 39*yb^2 - 
              12*yb^3 - 51*yb^4 + 18*yb^5 + 45*yb^6)*Log[2] - 
            (2*I)*xb^13*(-1 - 6*yb + 39*yb^2 - 12*yb^3 - 51*yb^4 + 18*yb^5 + 
              45*yb^6)*Log[2] + xb^2*(-4 + 47*Log[2] + 42*yb*Log[2] + 
              148*yb^3*Log[2] + 66*yb^5*Log[2] - 3*yb^2*(4 + 115*Log[2]) + 
              yb^6*(108 + 269*Log[2]) + yb^4*(36 + 573*Log[2])) - 
            xb^12*(-4 + 47*Log[2] + 42*yb*Log[2] + 148*yb^3*Log[2] + 
              66*yb^5*Log[2] - 3*yb^2*(4 + 115*Log[2]) + yb^6*(108 + 
                269*Log[2]) + yb^4*(36 + 573*Log[2])) - 
            xb^6*(-8 - 99*Log[2] - 114*yb*Log[2] + 412*yb^3*Log[2] + 
              2262*yb^5*Log[2] + yb^2*(168 + 709*Log[2]) + yb^4*(1224 + 
                1255*Log[2]) + yb^6*(1944 + 1303*Log[2])) + 
            xb^8*(-8 - 99*Log[2] - 114*yb*Log[2] + 412*yb^3*Log[2] + 
              2262*yb^5*Log[2] + yb^2*(168 + 709*Log[2]) + yb^4*(1224 + 
                1255*Log[2]) + yb^6*(1944 + 1303*Log[2])) + 
            (4*I)*xb^3*(2 + 25*Log[2] - 18*yb*Log[2] - 68*yb^3*Log[2] - 
              42*yb^5*Log[2] + yb^2*(6 + 49*Log[2]) + 9*yb^6*(-6 + 
                67*Log[2]) + yb^4*(-18 + 2107*Log[2])) + (4*I)*xb^11*
             (2 + 25*Log[2] - 18*yb*Log[2] - 68*yb^3*Log[2] - 
              42*yb^5*Log[2] + yb^2*(6 + 49*Log[2]) + 9*yb^6*(-6 + 
                67*Log[2]) + yb^4*(-18 + 2107*Log[2])) - 
            (8*I)*xb^7*(2 + 121*Log[2] + 78*yb*Log[2] - 132*yb^3*Log[2] - 
              1098*yb^5*Log[2] + yb^2*(-26 + 113*Log[2]) + yb^6*(-342 + 
                2011*Log[2]) + yb^4*(-210 + 3611*Log[2])) + 
            xb^4*(4 + yb^2*(76 - 21*Log[2]) + 147*Log[2] + 162*yb*Log[2] - 
              252*yb^3*Log[2] - 2214*yb^5*Log[2] + yb^6*(468 + 4089*Log[2]) + 
              yb^4*(348 + 9513*Log[2])) - xb^10*(4 + yb^2*(76 - 21*Log[2]) + 
              147*Log[2] + 162*yb*Log[2] - 252*yb^3*Log[2] - 2214*yb^5*Log[
                2] + yb^6*(468 + 4089*Log[2]) + yb^4*(348 + 9513*Log[2])) - 
            (2*I)*xb^5*(yb^2*(64 - 1447*Log[2]) + 193*Log[2] + 
              198*yb*Log[2] - 116*yb^3*Log[2] - 2130*yb^5*Log[2] + 
              yb^6*(576 + 3283*Log[2]) + yb^4*(384 + 12275*Log[2])) - 
            (2*I)*xb^9*(yb^2*(64 - 1447*Log[2]) + 193*Log[2] + 
              198*yb*Log[2] - 116*yb^3*Log[2] - 2130*yb^5*Log[2] + 
              yb^6*(576 + 3283*Log[2]) + yb^4*(384 + 12275*Log[2])) - 
            yb^6*Log[8] + xb^14*(Log[2] + 9*yb^2*Log[2] + 12*yb^3*Log[2] - 
              45*yb^4*Log[2] - 18*yb^5*Log[2] + yb^6*Log[8] + yb*Log[64])) - 
          8*vb*xb^2*(Log[2] + 27*yb^2*Log[2] - 57*yb^4*Log[2] + 
            (2*I)*xb*(-1 + 21*yb^2 - 39*yb^4 + 51*yb^6)*Log[2] + 
            (2*I)*xb^9*(-1 + 21*yb^2 - 39*yb^4 + 51*yb^6)*Log[2] - 
            xb^2*(-4 + 69*Log[2] - 3*yb^2*(4 + 115*Log[2]) + 
              yb^6*(108 + 529*Log[2]) + 3*yb^4*(12 + 545*Log[2])) + 
            xb^8*(-4 + 69*Log[2] - 3*yb^2*(4 + 115*Log[2]) + 
              yb^6*(108 + 529*Log[2]) + 3*yb^4*(12 + 545*Log[2])) - 
            2*xb^4*(-2 + 35*Log[2] + 9*yb^6*(38 + 143*Log[2]) + 
              yb^2*(26 + 353*Log[2]) + yb^4*(210 + 1301*Log[2])) - 
            (4*I)*xb^5*(4 + 27*Log[2] + yb^2*(-20 + 41*Log[2]) + 
              yb^6*(-396 + 383*Log[2]) + yb^4*(-228 + 1757*Log[2])) + 
            xb^6*(-4 + 70*Log[2] + 18*yb^6*(38 + 143*Log[2]) + 
              yb^2*(52 + 706*Log[2]) + yb^4*(420 + 2602*Log[2])) - 
            yb^6*Log[8] + xb^10*(-Log[2] - 27*yb^2*Log[2] + 57*yb^4*Log[2] + 
              yb^6*Log[8]) - (8*I)*xb^3*(1 + yb^6*(-27 + 211*Log[2]) + 
              yb^4*(-9 + 833*Log[2]) + yb^2*(3 + Log[32]) + Log[128]) - 
            (8*I)*xb^7*(1 + yb^6*(-27 + 211*Log[2]) + yb^4*(-9 + 
                833*Log[2]) + yb^2*(3 + Log[32]) + Log[128])) - 
          xb^2*(-24*yb*Log[2] - 36*yb^2*Log[2] - 48*yb^3*Log[2] + 
            180*yb^4*Log[2] + 72*yb^5*Log[2] - 12*yb^6*Log[2] - 
            (8*I)*xb*(-1 - 6*yb + 39*yb^2 - 12*yb^3 - 51*yb^4 + 18*yb^5 + 
              45*yb^6)*Log[2] - (8*I)*xb^9*(-1 - 6*yb + 39*yb^2 - 12*yb^3 - 
              51*yb^4 + 18*yb^5 + 45*yb^6)*Log[2] + 4*xb^2*(-4 + 45*Log[2] - 
              18*yb*Log[2] + 28*yb^3*Log[2] + 246*yb^5*Log[2] + 
              9*yb^4*(4 + 63*Log[2]) - 3*yb^2*(4 + 73*Log[2]) + 
              yb^6*(108 + 215*Log[2])) - 4*xb^8*(-4 + 45*Log[2] - 
              18*yb*Log[2] + 28*yb^3*Log[2] + 246*yb^5*Log[2] + 
              9*yb^4*(4 + 63*Log[2]) - 3*yb^2*(4 + 73*Log[2]) + 
              yb^6*(108 + 215*Log[2])) + 8*xb^4*(-2 + 23*Log[2] - 
              6*yb*Log[2] + 20*yb^3*Log[2] + 114*yb^5*Log[2] + 
              21*yb^4*(10 + 49*Log[2]) + yb^2*(26 + 279*Log[2]) + 
              3*yb^6*(114 + 335*Log[2])) - 8*xb^6*(-2 + 23*Log[2] - 
              6*yb*Log[2] + 20*yb^3*Log[2] + 114*yb^5*Log[2] + 
              21*yb^4*(10 + 49*Log[2]) + yb^2*(26 + 279*Log[2]) + 
              3*yb^6*(114 + 335*Log[2])) + (16*I)*xb^5*(4 + 51*Log[2] + 
              18*yb*Log[2] - 28*yb^3*Log[2] - 246*yb^5*Log[2] + 
              33*yb^6*(-12 + 25*Log[2]) + yb^2*(-20 + 43*Log[2]) + 
              yb^4*(-228 + 2569*Log[2])) - Log[16] + 
            xb^10*(24*yb*Log[2] + 36*yb^2*Log[2] + 48*yb^3*Log[2] - 
              180*yb^4*Log[2] - 72*yb^5*Log[2] + 12*yb^6*Log[2] + Log[16]) + 
            (32*I)*xb^3*(1 + yb^2*(3 - 31*Log[2]) - 4*yb^3*Log[2] - 
              66*yb^5*Log[2] + 3*yb^6*(-9 + 97*Log[2]) + yb^4*(-9 + 
                1103*Log[2]) + yb*Log[64] + Log[8192]) + (32*I)*xb^7*
             (1 + yb^2*(3 - 31*Log[2]) - 4*yb^3*Log[2] - 66*yb^5*Log[2] + 
              3*yb^6*(-9 + 97*Log[2]) + yb^4*(-9 + 1103*Log[2]) + 
              yb*Log[64] + Log[8192])))))/(432*(tb*(-1 + xb)^2 - 2*xb)*xb^6*
       (vb*(-1 + xb)^2 + 2*xb)*(2*xb + tb*(1 + xb)^2)*(-2*xb + vb*(1 + xb)^2)*
       (1 + 3*yb^2)^4) - (80*Log[mub])/81);

F29b = (((16 - 48*yb^2)*G[{0}, xb]*G[{1}, yb])/(81*yb^3) + 
     (64*G[{0, 0}, xb])/81 + 
     ((4*tb*xb^2*(16*vb*xb^2*(I + xb)^2*yb*((6*I)*xb*yb^2*(3 - 7*yb^2 + 
              27*yb^4 - 29*yb^6 + 6*yb^8) + (6*I)*xb^9*yb^2*
             (3 - 7*yb^2 + 27*yb^4 - 29*yb^6 + 6*yb^8) + 
            xb^6*(-68 - 222*yb^2 + 1242*yb^4 + 6334*yb^6 + 4578*yb^8 - 
              3672*yb^10) - 3*(yb^2 - 17*yb^4 + 21*yb^6 - 11*yb^8 + 
              6*yb^10) + 3*xb^10*(yb^2 - 17*yb^4 + 21*yb^6 - 11*yb^8 + 
              6*yb^10) - (8*I)*xb^3*(-1 + 6*yb^2 + 309*yb^4 - 769*yb^6 + 
              128*yb^8 + 327*yb^10) - (8*I)*xb^7*(-1 + 6*yb^2 + 309*yb^4 - 
              769*yb^6 + 128*yb^8 + 327*yb^10) - xb^2*(-4 + 37*yb^2 - 
              1881*yb^4 + 125*yb^6 + 385*yb^8 + 1338*yb^10) + 
            xb^8*(-4 + 37*yb^2 - 1881*yb^4 + 125*yb^6 + 385*yb^8 + 
              1338*yb^10) + 2*xb^4*(34 + 111*yb^2 - 621*yb^4 - 3167*yb^6 - 
              2289*yb^8 + 1836*yb^10) - (4*I)*xb^5*(-36 - 543*yb^2 - 
              1857*yb^4 - 4851*yb^6 + 3529*yb^8 + 7854*yb^10)) - 
          4*xb^2*((-48*I)*xb*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2) + 
            (48*I)*xb^11*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2) + 
            (96*I)*xb^5*yb^3*(-37 - 258*yb^2 - 540*yb^4 + 82*yb^6 + 
              753*yb^8) - (96*I)*xb^7*yb^3*(-37 - 258*yb^2 - 540*yb^4 + 
              82*yb^6 + 753*yb^8) + 3*yb^2*(1 - yb - 2*yb^2 - 20*yb^3 - 
              8*yb^4 + 26*yb^5 + 18*yb^6 - 20*yb^7 - 9*yb^8 + 15*yb^9) + 
            3*xb^12*yb^2*(1 - yb - 2*yb^2 - 20*yb^3 - 8*yb^4 + 26*yb^5 + 
              18*yb^6 - 20*yb^7 - 9*yb^8 + 15*yb^9) + 2*xb^2*yb*
             (-2 + 3*yb - yb^2 - 82*yb^3 - 768*yb^4 - 164*yb^5 - 782*yb^6 + 
              306*yb^7 + 650*yb^8 - 63*yb^9 + 903*yb^10) + 
            2*xb^10*yb*(-2 + 3*yb - yb^2 - 82*yb^3 - 768*yb^4 - 164*yb^5 - 
              782*yb^6 + 306*yb^7 + 650*yb^8 - 63*yb^9 + 903*yb^10) - 
            (16*I)*xb^3*(yb^3 - 774*yb^5 + 780*yb^7 - 10*yb^9 + 3*yb^11) + 
            (16*I)*xb^9*(yb^3 - 774*yb^5 + 780*yb^7 - 10*yb^9 + 3*yb^11) - 
            xb^4*(16 + 48*yb + 147*yb^2 - 339*yb^3 + 890*yb^4 - 22620*yb^5 + 
              232*yb^6 + 17454*yb^7 - 5850*yb^8 - 6476*yb^9 - 3627*yb^10 + 
              3741*yb^11) - xb^8*(16 + 48*yb + 147*yb^2 - 339*yb^3 + 
              890*yb^4 - 22620*yb^5 + 232*yb^6 + 17454*yb^7 - 5850*yb^8 - 
              6476*yb^9 - 3627*yb^10 + 3741*yb^11) + 
            4*xb^6*(-8 - 22*yb - 75*yb^2 - 1623*yb^3 - 366*yb^4 - 6384*yb^5 + 
              36*yb^6 - 27874*yb^7 + 2646*yb^8 + 6654*yb^9 + 1863*yb^10 + 
              33345*yb^11)) + vb^2*((-48*I)*xb*yb^3*(-1 + yb^2)^3*
             (-1 + 3*yb^2) + (48*I)*xb^15*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2) + 
            (16*I)*xb^3*yb^3*(5 + 738*yb^2 - 708*yb^4 - 50*yb^6 + 15*yb^8) - 
            (16*I)*xb^13*yb^3*(5 + 738*yb^2 - 708*yb^4 - 50*yb^6 + 15*yb^8) + 
            (16*I)*xb^5*yb^3*(-223 - 3078*yb^2 - 1716*yb^4 + 502*yb^6 + 
              4515*yb^8) - (16*I)*xb^11*yb^3*(-223 - 3078*yb^2 - 1716*yb^4 + 
              502*yb^6 + 4515*yb^8) - (16*I)*xb^7*yb^3*(-665 - 5418*yb^2 - 
              8940*yb^4 + 1466*yb^6 + 13557*yb^8) + (16*I)*xb^9*yb^3*
             (-665 - 5418*yb^2 - 8940*yb^4 + 1466*yb^6 + 13557*yb^8) + 
            3*yb^2*(1 - yb - 2*yb^2 - 20*yb^3 - 8*yb^4 + 26*yb^5 + 18*yb^6 - 
              20*yb^7 - 9*yb^8 + 15*yb^9) + 3*xb^16*yb^2*(1 - yb - 2*yb^2 - 
              20*yb^3 - 8*yb^4 + 26*yb^5 + 18*yb^6 - 20*yb^7 - 9*yb^8 + 
              15*yb^9) + 4*xb^2*yb*(-1 - 6*yb + 19*yb^2 - 26*yb^3 - 
              438*yb^4 - 22*yb^5 - 334*yb^6 + 18*yb^7 + 343*yb^8 + 36*yb^9 + 
              411*yb^10) + 4*xb^14*yb*(-1 - 6*yb + 19*yb^2 - 26*yb^3 - 
              438*yb^4 - 22*yb^5 - 334*yb^6 + 18*yb^7 + 343*yb^8 + 36*yb^9 + 
              411*yb^10) + 2*xb^8*(144 - 824*yb + 1353*yb^2 + 1599*yb^3 + 
              6430*yb^4 + 11580*yb^5 - 952*yb^6 + 128218*yb^7 - 47070*yb^8 + 
              26004*yb^9 - 33633*yb^10 - 109233*yb^11) - 
            4*xb^4*(4 + 18*yb + 51*yb^2 - 81*yb^3 - 186*yb^4 - 2496*yb^5 - 
              756*yb^6 + 1482*yb^7 + 54*yb^8 - 1418*yb^9 - 1215*yb^10 + 
              447*yb^11) - 4*xb^12*(4 + 18*yb + 51*yb^2 - 81*yb^3 - 
              186*yb^4 - 2496*yb^5 - 756*yb^6 + 1482*yb^7 + 54*yb^8 - 
              1418*yb^9 - 1215*yb^10 + 447*yb^11) + 
            4*xb^6*(32 - 223*yb + 294*yb^2 - 3123*yb^3 + 1818*yb^4 - 
              31050*yb^5 + 534*yb^6 - 9010*yb^7 - 11826*yb^8 + 15753*yb^9 - 
              7236*yb^10 + 44037*yb^11) + 4*xb^10*(32 - 223*yb + 294*yb^2 - 
              3123*yb^3 + 1818*yb^4 - 31050*yb^5 + 534*yb^6 - 9010*yb^7 - 
              11826*yb^8 + 15753*yb^9 - 7236*yb^10 + 44037*yb^11))) + 
        tb^2*(-(vb^2*(I + xb - I*xb^2 - xb^3)^2*yb*
            (xb^10*yb^2*(22 - 12477*yb^2 + 12675*yb^4 + 1001*yb^6 - 1221*
                yb^8) + 3*yb^2*(2 + 3*yb^2 - 5*yb^4 + 9*yb^6 - 9*yb^8) + 
             (6*I)*xb*yb^2*(6 - 21*yb^2 + 43*yb^4 - 31*yb^6 + 3*yb^8) + 
             (6*I)*xb^13*yb^2*(6 - 21*yb^2 + 43*yb^4 - 31*yb^6 + 3*yb^8) + 
             3*xb^14*yb^2*(-2 - 3*yb^2 + 5*yb^4 - 9*yb^6 + 9*yb^8) - 
             3*xb^2*yb^2*(50 - 123*yb^2 - 139*yb^4 + 47*yb^6 + 165*yb^8) + 
             3*xb^12*yb^2*(50 - 123*yb^2 - 139*yb^4 + 47*yb^6 + 165*yb^8) - 
             (4*I)*xb^3*yb^2*(76 + 1323*yb^2 - 1689*yb^4 + 17*yb^6 + 273*
                yb^8) - (4*I)*xb^11*yb^2*(76 + 1323*yb^2 - 1689*yb^4 + 17*
                yb^6 + 273*yb^8) + xb^4*yb^2*(-22 + 12477*yb^2 - 12675*yb^4 - 
               1001*yb^6 + 1221*yb^8) - (2*I)*xb^5*yb^2*(-718 - 22143*yb^2 + 
               2433*yb^4 + 3043*yb^6 + 17385*yb^8) - (2*I)*xb^9*yb^2*
              (-718 - 22143*yb^2 + 2433*yb^4 + 3043*yb^6 + 17385*yb^8) + 
             xb^6*(896 + 6022*yb^2 + 12885*yb^4 - 6451*yb^6 - 44481*yb^8 - 
               34407*yb^10) + (8*I)*xb^7*(224 + 1020*yb^2 + 3339*yb^4 - 11161*
                yb^6 - 10415*yb^8 + 609*yb^10) + xb^8*(-896 - 6022*yb^2 - 
               12885*yb^4 + 6451*yb^6 + 44481*yb^8 + 34407*yb^10))) - 
          4*vb*xb^2*((-48*I)*xb*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2) + 
            (48*I)*xb^15*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2) + 
            (16*I)*xb^3*yb^3*(5 + 738*yb^2 - 708*yb^4 - 50*yb^6 + 15*yb^8) - 
            (16*I)*xb^13*yb^3*(5 + 738*yb^2 - 708*yb^4 - 50*yb^6 + 15*yb^8) + 
            (16*I)*xb^5*yb^3*(-223 - 3078*yb^2 - 1716*yb^4 + 502*yb^6 + 
              4515*yb^8) - (16*I)*xb^11*yb^3*(-223 - 3078*yb^2 - 1716*yb^4 + 
              502*yb^6 + 4515*yb^8) - (16*I)*xb^7*yb^3*(-665 - 5418*yb^2 - 
              8940*yb^4 + 1466*yb^6 + 13557*yb^8) + (16*I)*xb^9*yb^3*
             (-665 - 5418*yb^2 - 8940*yb^4 + 1466*yb^6 + 13557*yb^8) + 
            3*yb^2*(-1 - yb + 2*yb^2 - 20*yb^3 + 8*yb^4 + 26*yb^5 - 18*yb^6 - 
              20*yb^7 + 9*yb^8 + 15*yb^9) + 3*xb^16*yb^2*(-1 - yb + 2*yb^2 - 
              20*yb^3 + 8*yb^4 + 26*yb^5 - 18*yb^6 - 20*yb^7 + 9*yb^8 + 
              15*yb^9) + 4*xb^2*yb*(-1 + 6*yb + 19*yb^2 + 26*yb^3 - 
              438*yb^4 + 22*yb^5 - 334*yb^6 - 18*yb^7 + 343*yb^8 - 36*yb^9 + 
              411*yb^10) + 4*xb^14*yb*(-1 + 6*yb + 19*yb^2 + 26*yb^3 - 
              438*yb^4 + 22*yb^5 - 334*yb^6 - 18*yb^7 + 343*yb^8 - 36*yb^9 + 
              411*yb^10) + 2*xb^8*(-144 - 824*yb - 1353*yb^2 + 1599*yb^3 - 
              6430*yb^4 + 11580*yb^5 + 952*yb^6 + 128218*yb^7 + 47070*yb^8 + 
              26004*yb^9 + 33633*yb^10 - 109233*yb^11) - 
            4*xb^4*(-4 + 18*yb - 51*yb^2 - 81*yb^3 + 186*yb^4 - 2496*yb^5 + 
              756*yb^6 + 1482*yb^7 - 54*yb^8 - 1418*yb^9 + 1215*yb^10 + 
              447*yb^11) - 4*xb^12*(-4 + 18*yb - 51*yb^2 - 81*yb^3 + 
              186*yb^4 - 2496*yb^5 + 756*yb^6 + 1482*yb^7 - 54*yb^8 - 
              1418*yb^9 + 1215*yb^10 + 447*yb^11) + 
            4*xb^6*(-32 - 223*yb - 294*yb^2 - 3123*yb^3 - 1818*yb^4 - 
              31050*yb^5 - 534*yb^6 - 9010*yb^7 + 11826*yb^8 + 15753*yb^9 + 
              7236*yb^10 + 44037*yb^11) + 4*xb^10*(-32 - 223*yb - 294*yb^2 - 
              3123*yb^3 - 1818*yb^4 - 31050*yb^5 - 534*yb^6 - 9010*yb^7 + 
              11826*yb^8 + 15753*yb^9 + 7236*yb^10 + 44037*yb^11)) + 
          4*xb^2*((-24*I)*xb*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2) + 
            (24*I)*xb^15*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2) + 
            3*yb^3*(-2 - 3*yb^2 + 5*yb^4 - 9*yb^6 + 9*yb^8) + 
            3*xb^16*yb^3*(-2 - 3*yb^2 + 5*yb^4 - 9*yb^6 + 9*yb^8) + 
            (8*I)*xb^3*yb^3*(5 + 738*yb^2 - 708*yb^4 - 50*yb^6 + 15*yb^8) - 
            (8*I)*xb^13*yb^3*(5 + 738*yb^2 - 708*yb^4 - 50*yb^6 + 15*yb^8) + 
            (8*I)*xb^5*yb^3*(-223 - 3078*yb^2 - 1716*yb^4 + 502*yb^6 + 
              4515*yb^8) - (8*I)*xb^11*yb^3*(-223 - 3078*yb^2 - 1716*yb^4 + 
              502*yb^6 + 4515*yb^8) - (8*I)*xb^7*yb^3*(-665 - 5418*yb^2 - 
              8940*yb^4 + 1466*yb^6 + 13557*yb^8) + (8*I)*xb^9*yb^3*
             (-665 - 5418*yb^2 - 8940*yb^4 + 1466*yb^6 + 13557*yb^8) + 
            12*xb^2*yb^2*(1 + 4*yb - 2*yb^2 + 5*yb^3 - 8*yb^4 - 95*yb^5 + 
              18*yb^6 + 47*yb^7 - 9*yb^8 + 39*yb^9) + 12*xb^14*yb^2*
             (1 + 4*yb - 2*yb^2 + 5*yb^3 - 8*yb^4 - 95*yb^5 + 18*yb^6 + 
              47*yb^7 - 9*yb^8 + 39*yb^9) - 4*xb^4*yb*(-4 - 6*yb - 122*yb^2 + 
              164*yb^3 - 1575*yb^4 + 328*yb^5 + 1145*yb^6 - 612*yb^7 - 
              17*yb^8 + 126*yb^9 + 573*yb^10) - 4*xb^12*yb*(-4 - 6*yb - 
              122*yb^2 + 164*yb^3 - 1575*yb^4 + 328*yb^5 + 1145*yb^6 - 
              612*yb^7 - 17*yb^8 + 126*yb^9 + 573*yb^10) + 
            4*xb^6*(-16 - 112*yb - 147*yb^2 - 1564*yb^3 - 890*yb^4 - 
              15759*yb^5 - 232*yb^6 - 4387*yb^7 + 5850*yb^8 + 7907*yb^9 + 
              3627*yb^10 + 22107*yb^11) + 4*xb^10*(-16 - 112*yb - 147*yb^2 - 
              1564*yb^3 - 890*yb^4 - 15759*yb^5 - 232*yb^6 - 4387*yb^7 + 
              5850*yb^8 + 7907*yb^9 + 3627*yb^10 + 22107*yb^11) - 
            2*xb^8*(64 + 464*yb + 600*yb^2 - 478*yb^3 + 2928*yb^4 - 
              4461*yb^5 - 288*yb^6 - 65749*yb^7 - 21168*yb^8 - 15767*yb^9 - 
              14904*yb^10 + 53223*yb^11))) + 
        4*xb^2*(-4*xb^2*(I + xb)^2*yb*(-1 + yb^2)*
           ((6*I)*xb*yb^2*(-6 + 15*yb^2 - 28*yb^4 + 3*yb^6) + 
            (6*I)*xb^9*yb^2*(-6 + 15*yb^2 - 28*yb^4 + 3*yb^6) - 
            3*yb^2*(2 + 5*yb^2 + 9*yb^6) + 3*xb^10*yb^2*(2 + 5*yb^2 + 
              9*yb^6) - (8*I)*xb^3*yb^2*(-11 - 788*yb^2 + 217*yb^4 + 
              150*yb^6) - (8*I)*xb^7*yb^2*(-11 - 788*yb^2 + 217*yb^4 + 
              150*yb^6) + 3*xb^8*yb^2*(-22 - 5*yb^2 + 252*yb^4 + 207*yb^6) + 
            xb^2*(66*yb^2 + 15*yb^4 - 756*yb^6 - 621*yb^8) - 
            2*xb^6*(16 + 212*yb^2 + 1247*yb^4 + 3222*yb^6 + 2871*yb^8) + 
            xb^4*(32 + 424*yb^2 + 2494*yb^4 + 6444*yb^6 + 5742*yb^8) - 
            (4*I)*xb^5*(-16 + 210*yb^2 + 717*yb^4 + 7232*yb^6 + 6465*yb^8)) + 
          4*vb*xb^2*((-48*I)*xb*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2) + 
            (48*I)*xb^11*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2) + 
            (96*I)*xb^5*yb^3*(-37 - 258*yb^2 - 540*yb^4 + 82*yb^6 + 
              753*yb^8) - (96*I)*xb^7*yb^3*(-37 - 258*yb^2 - 540*yb^4 + 
              82*yb^6 + 753*yb^8) + 3*yb^2*(-1 - yb + 2*yb^2 - 20*yb^3 + 
              8*yb^4 + 26*yb^5 - 18*yb^6 - 20*yb^7 + 9*yb^8 + 15*yb^9) + 
            3*xb^12*yb^2*(-1 - yb + 2*yb^2 - 20*yb^3 + 8*yb^4 + 26*yb^5 - 
              18*yb^6 - 20*yb^7 + 9*yb^8 + 15*yb^9) + 2*xb^2*yb*
             (-2 - 3*yb - yb^2 + 82*yb^3 - 768*yb^4 + 164*yb^5 - 782*yb^6 - 
              306*yb^7 + 650*yb^8 + 63*yb^9 + 903*yb^10) + 
            2*xb^10*yb*(-2 - 3*yb - yb^2 + 82*yb^3 - 768*yb^4 + 164*yb^5 - 
              782*yb^6 - 306*yb^7 + 650*yb^8 + 63*yb^9 + 903*yb^10) + 
            xb^4*(16 - 48*yb + 147*yb^2 + 339*yb^3 + 890*yb^4 + 22620*yb^5 + 
              232*yb^6 - 17454*yb^7 - 5850*yb^8 + 6476*yb^9 - 3627*yb^10 - 
              3741*yb^11) + xb^8*(16 - 48*yb + 147*yb^2 + 339*yb^3 + 
              890*yb^4 + 22620*yb^5 + 232*yb^6 - 17454*yb^7 - 5850*yb^8 + 
              6476*yb^9 - 3627*yb^10 - 3741*yb^11) - (16*I)*xb^3*
             (yb^3 - 774*yb^5 + 780*yb^7 - 10*yb^9 + 3*yb^11) + 
            (16*I)*xb^9*(yb^3 - 774*yb^5 + 780*yb^7 - 10*yb^9 + 3*yb^11) + 
            4*xb^6*(8 - 22*yb + 75*yb^2 - 1623*yb^3 + 366*yb^4 - 6384*yb^5 - 
              36*yb^6 - 27874*yb^7 - 2646*yb^8 + 6654*yb^9 - 1863*yb^10 + 
              33345*yb^11)) + vb^2*((-24*I)*xb*yb^3*(-1 + yb^2)^3*
             (-1 + 3*yb^2) + (24*I)*xb^15*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2) + 
            3*yb^3*(-2 - 3*yb^2 + 5*yb^4 - 9*yb^6 + 9*yb^8) + 
            3*xb^16*yb^3*(-2 - 3*yb^2 + 5*yb^4 - 9*yb^6 + 9*yb^8) + 
            (8*I)*xb^3*yb^3*(5 + 738*yb^2 - 708*yb^4 - 50*yb^6 + 15*yb^8) - 
            (8*I)*xb^13*yb^3*(5 + 738*yb^2 - 708*yb^4 - 50*yb^6 + 15*yb^8) + 
            (8*I)*xb^5*yb^3*(-223 - 3078*yb^2 - 1716*yb^4 + 502*yb^6 + 
              4515*yb^8) - (8*I)*xb^11*yb^3*(-223 - 3078*yb^2 - 1716*yb^4 + 
              502*yb^6 + 4515*yb^8) - (8*I)*xb^7*yb^3*(-665 - 5418*yb^2 - 
              8940*yb^4 + 1466*yb^6 + 13557*yb^8) + (8*I)*xb^9*yb^3*
             (-665 - 5418*yb^2 - 8940*yb^4 + 1466*yb^6 + 13557*yb^8) + 
            12*xb^2*yb^2*(-1 + 4*yb + 2*yb^2 + 5*yb^3 + 8*yb^4 - 95*yb^5 - 
              18*yb^6 + 47*yb^7 + 9*yb^8 + 39*yb^9) + 12*xb^14*yb^2*
             (-1 + 4*yb + 2*yb^2 + 5*yb^3 + 8*yb^4 - 95*yb^5 - 18*yb^6 + 
              47*yb^7 + 9*yb^8 + 39*yb^9) - 4*xb^4*yb*(-4 + 6*yb - 122*yb^2 - 
              164*yb^3 - 1575*yb^4 - 328*yb^5 + 1145*yb^6 + 612*yb^7 - 
              17*yb^8 - 126*yb^9 + 573*yb^10) - 4*xb^12*yb*(-4 + 6*yb - 
              122*yb^2 - 164*yb^3 - 1575*yb^4 - 328*yb^5 + 1145*yb^6 + 
              612*yb^7 - 17*yb^8 - 126*yb^9 + 573*yb^10) + 
            4*xb^6*(16 - 112*yb + 147*yb^2 - 1564*yb^3 + 890*yb^4 - 
              15759*yb^5 + 232*yb^6 - 4387*yb^7 - 5850*yb^8 + 7907*yb^9 - 
              3627*yb^10 + 22107*yb^11) + 4*xb^10*(16 - 112*yb + 147*yb^2 - 
              1564*yb^3 + 890*yb^4 - 15759*yb^5 + 232*yb^6 - 4387*yb^7 - 
              5850*yb^8 + 7907*yb^9 - 3627*yb^10 + 22107*yb^11) - 
            2*xb^8*(-64 + 464*yb - 600*yb^2 - 478*yb^3 - 2928*yb^4 - 
              4461*yb^5 + 288*yb^6 - 65749*yb^7 + 21168*yb^8 - 15767*yb^9 + 
              14904*yb^10 + 53223*yb^11))))*G[{-I, 0}, xb])/
      (648*(tb*(-1 + xb)^2 - 2*xb)*xb^6*(vb*(-1 + xb)^2 + 2*xb)*
       (2*xb + tb*(1 + xb)^2)*(-2*xb + vb*(1 + xb)^2)*yb^3*(1 + 3*yb^2)^4) + 
     ((-4*tb*xb^2*(16*vb*xb^2*(I + xb)^2*yb*((6*I)*xb*yb^2*(3 - 7*yb^2 + 
              27*yb^4 - 29*yb^6 + 6*yb^8) + (6*I)*xb^9*yb^2*
             (3 - 7*yb^2 + 27*yb^4 - 29*yb^6 + 6*yb^8) + 
            xb^6*(-68 - 222*yb^2 + 1242*yb^4 + 6334*yb^6 + 4578*yb^8 - 
              3672*yb^10) - 3*(yb^2 - 17*yb^4 + 21*yb^6 - 11*yb^8 + 
              6*yb^10) + 3*xb^10*(yb^2 - 17*yb^4 + 21*yb^6 - 11*yb^8 + 
              6*yb^10) - (8*I)*xb^3*(-1 + 6*yb^2 + 309*yb^4 - 769*yb^6 + 
              128*yb^8 + 327*yb^10) - (8*I)*xb^7*(-1 + 6*yb^2 + 309*yb^4 - 
              769*yb^6 + 128*yb^8 + 327*yb^10) - xb^2*(-4 + 37*yb^2 - 
              1881*yb^4 + 125*yb^6 + 385*yb^8 + 1338*yb^10) + 
            xb^8*(-4 + 37*yb^2 - 1881*yb^4 + 125*yb^6 + 385*yb^8 + 
              1338*yb^10) + 2*xb^4*(34 + 111*yb^2 - 621*yb^4 - 3167*yb^6 - 
              2289*yb^8 + 1836*yb^10) - (4*I)*xb^5*(-36 - 543*yb^2 - 
              1857*yb^4 - 4851*yb^6 + 3529*yb^8 + 7854*yb^10)) - 
          4*xb^2*((-48*I)*xb*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2) + 
            (48*I)*xb^11*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2) + 
            (96*I)*xb^5*yb^3*(-37 - 258*yb^2 - 540*yb^4 + 82*yb^6 + 
              753*yb^8) - (96*I)*xb^7*yb^3*(-37 - 258*yb^2 - 540*yb^4 + 
              82*yb^6 + 753*yb^8) + 3*yb^2*(1 - yb - 2*yb^2 - 20*yb^3 - 
              8*yb^4 + 26*yb^5 + 18*yb^6 - 20*yb^7 - 9*yb^8 + 15*yb^9) + 
            3*xb^12*yb^2*(1 - yb - 2*yb^2 - 20*yb^3 - 8*yb^4 + 26*yb^5 + 
              18*yb^6 - 20*yb^7 - 9*yb^8 + 15*yb^9) + 2*xb^2*yb*
             (-2 + 3*yb - yb^2 - 82*yb^3 - 768*yb^4 - 164*yb^5 - 782*yb^6 + 
              306*yb^7 + 650*yb^8 - 63*yb^9 + 903*yb^10) + 
            2*xb^10*yb*(-2 + 3*yb - yb^2 - 82*yb^3 - 768*yb^4 - 164*yb^5 - 
              782*yb^6 + 306*yb^7 + 650*yb^8 - 63*yb^9 + 903*yb^10) - 
            (16*I)*xb^3*(yb^3 - 774*yb^5 + 780*yb^7 - 10*yb^9 + 3*yb^11) + 
            (16*I)*xb^9*(yb^3 - 774*yb^5 + 780*yb^7 - 10*yb^9 + 3*yb^11) - 
            xb^4*(16 + 48*yb + 147*yb^2 - 339*yb^3 + 890*yb^4 - 22620*yb^5 + 
              232*yb^6 + 17454*yb^7 - 5850*yb^8 - 6476*yb^9 - 3627*yb^10 + 
              3741*yb^11) - xb^8*(16 + 48*yb + 147*yb^2 - 339*yb^3 + 
              890*yb^4 - 22620*yb^5 + 232*yb^6 + 17454*yb^7 - 5850*yb^8 - 
              6476*yb^9 - 3627*yb^10 + 3741*yb^11) + 
            4*xb^6*(-8 - 22*yb - 75*yb^2 - 1623*yb^3 - 366*yb^4 - 6384*yb^5 + 
              36*yb^6 - 27874*yb^7 + 2646*yb^8 + 6654*yb^9 + 1863*yb^10 + 
              33345*yb^11)) + vb^2*((-48*I)*xb*yb^3*(-1 + yb^2)^3*
             (-1 + 3*yb^2) + (48*I)*xb^15*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2) + 
            (16*I)*xb^3*yb^3*(5 + 738*yb^2 - 708*yb^4 - 50*yb^6 + 15*yb^8) - 
            (16*I)*xb^13*yb^3*(5 + 738*yb^2 - 708*yb^4 - 50*yb^6 + 15*yb^8) + 
            (16*I)*xb^5*yb^3*(-223 - 3078*yb^2 - 1716*yb^4 + 502*yb^6 + 
              4515*yb^8) - (16*I)*xb^11*yb^3*(-223 - 3078*yb^2 - 1716*yb^4 + 
              502*yb^6 + 4515*yb^8) - (16*I)*xb^7*yb^3*(-665 - 5418*yb^2 - 
              8940*yb^4 + 1466*yb^6 + 13557*yb^8) + (16*I)*xb^9*yb^3*
             (-665 - 5418*yb^2 - 8940*yb^4 + 1466*yb^6 + 13557*yb^8) + 
            3*yb^2*(1 - yb - 2*yb^2 - 20*yb^3 - 8*yb^4 + 26*yb^5 + 18*yb^6 - 
              20*yb^7 - 9*yb^8 + 15*yb^9) + 3*xb^16*yb^2*(1 - yb - 2*yb^2 - 
              20*yb^3 - 8*yb^4 + 26*yb^5 + 18*yb^6 - 20*yb^7 - 9*yb^8 + 
              15*yb^9) + 4*xb^2*yb*(-1 - 6*yb + 19*yb^2 - 26*yb^3 - 
              438*yb^4 - 22*yb^5 - 334*yb^6 + 18*yb^7 + 343*yb^8 + 36*yb^9 + 
              411*yb^10) + 4*xb^14*yb*(-1 - 6*yb + 19*yb^2 - 26*yb^3 - 
              438*yb^4 - 22*yb^5 - 334*yb^6 + 18*yb^7 + 343*yb^8 + 36*yb^9 + 
              411*yb^10) + 2*xb^8*(144 - 824*yb + 1353*yb^2 + 1599*yb^3 + 
              6430*yb^4 + 11580*yb^5 - 952*yb^6 + 128218*yb^7 - 47070*yb^8 + 
              26004*yb^9 - 33633*yb^10 - 109233*yb^11) - 
            4*xb^4*(4 + 18*yb + 51*yb^2 - 81*yb^3 - 186*yb^4 - 2496*yb^5 - 
              756*yb^6 + 1482*yb^7 + 54*yb^8 - 1418*yb^9 - 1215*yb^10 + 
              447*yb^11) - 4*xb^12*(4 + 18*yb + 51*yb^2 - 81*yb^3 - 
              186*yb^4 - 2496*yb^5 - 756*yb^6 + 1482*yb^7 + 54*yb^8 - 
              1418*yb^9 - 1215*yb^10 + 447*yb^11) + 
            4*xb^6*(32 - 223*yb + 294*yb^2 - 3123*yb^3 + 1818*yb^4 - 
              31050*yb^5 + 534*yb^6 - 9010*yb^7 - 11826*yb^8 + 15753*yb^9 - 
              7236*yb^10 + 44037*yb^11) + 4*xb^10*(32 - 223*yb + 294*yb^2 - 
              3123*yb^3 + 1818*yb^4 - 31050*yb^5 + 534*yb^6 - 9010*yb^7 - 
              11826*yb^8 + 15753*yb^9 - 7236*yb^10 + 44037*yb^11))) + 
        tb^2*(vb^2*(I + xb - I*xb^2 - xb^3)^2*yb*
           (xb^10*yb^2*(22 - 12477*yb^2 + 12675*yb^4 + 1001*yb^6 - 
              1221*yb^8) + 3*yb^2*(2 + 3*yb^2 - 5*yb^4 + 9*yb^6 - 9*yb^8) + 
            (6*I)*xb*yb^2*(6 - 21*yb^2 + 43*yb^4 - 31*yb^6 + 3*yb^8) + 
            (6*I)*xb^13*yb^2*(6 - 21*yb^2 + 43*yb^4 - 31*yb^6 + 3*yb^8) + 
            3*xb^14*yb^2*(-2 - 3*yb^2 + 5*yb^4 - 9*yb^6 + 9*yb^8) - 
            3*xb^2*yb^2*(50 - 123*yb^2 - 139*yb^4 + 47*yb^6 + 165*yb^8) + 
            3*xb^12*yb^2*(50 - 123*yb^2 - 139*yb^4 + 47*yb^6 + 165*yb^8) - 
            (4*I)*xb^3*yb^2*(76 + 1323*yb^2 - 1689*yb^4 + 17*yb^6 + 
              273*yb^8) - (4*I)*xb^11*yb^2*(76 + 1323*yb^2 - 1689*yb^4 + 
              17*yb^6 + 273*yb^8) + xb^4*yb^2*(-22 + 12477*yb^2 - 
              12675*yb^4 - 1001*yb^6 + 1221*yb^8) - (2*I)*xb^5*yb^2*
             (-718 - 22143*yb^2 + 2433*yb^4 + 3043*yb^6 + 17385*yb^8) - 
            (2*I)*xb^9*yb^2*(-718 - 22143*yb^2 + 2433*yb^4 + 3043*yb^6 + 
              17385*yb^8) + xb^6*(896 + 6022*yb^2 + 12885*yb^4 - 6451*yb^6 - 
              44481*yb^8 - 34407*yb^10) + (8*I)*xb^7*(224 + 1020*yb^2 + 
              3339*yb^4 - 11161*yb^6 - 10415*yb^8 + 609*yb^10) + 
            xb^8*(-896 - 6022*yb^2 - 12885*yb^4 + 6451*yb^6 + 44481*yb^8 + 
              34407*yb^10)) + 4*vb*xb^2*((-48*I)*xb*yb^3*(-1 + yb^2)^3*
             (-1 + 3*yb^2) + (48*I)*xb^15*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2) + 
            (16*I)*xb^3*yb^3*(5 + 738*yb^2 - 708*yb^4 - 50*yb^6 + 15*yb^8) - 
            (16*I)*xb^13*yb^3*(5 + 738*yb^2 - 708*yb^4 - 50*yb^6 + 15*yb^8) + 
            (16*I)*xb^5*yb^3*(-223 - 3078*yb^2 - 1716*yb^4 + 502*yb^6 + 
              4515*yb^8) - (16*I)*xb^11*yb^3*(-223 - 3078*yb^2 - 1716*yb^4 + 
              502*yb^6 + 4515*yb^8) - (16*I)*xb^7*yb^3*(-665 - 5418*yb^2 - 
              8940*yb^4 + 1466*yb^6 + 13557*yb^8) + (16*I)*xb^9*yb^3*
             (-665 - 5418*yb^2 - 8940*yb^4 + 1466*yb^6 + 13557*yb^8) + 
            3*yb^2*(-1 - yb + 2*yb^2 - 20*yb^3 + 8*yb^4 + 26*yb^5 - 18*yb^6 - 
              20*yb^7 + 9*yb^8 + 15*yb^9) + 3*xb^16*yb^2*(-1 - yb + 2*yb^2 - 
              20*yb^3 + 8*yb^4 + 26*yb^5 - 18*yb^6 - 20*yb^7 + 9*yb^8 + 
              15*yb^9) + 4*xb^2*yb*(-1 + 6*yb + 19*yb^2 + 26*yb^3 - 
              438*yb^4 + 22*yb^5 - 334*yb^6 - 18*yb^7 + 343*yb^8 - 36*yb^9 + 
              411*yb^10) + 4*xb^14*yb*(-1 + 6*yb + 19*yb^2 + 26*yb^3 - 
              438*yb^4 + 22*yb^5 - 334*yb^6 - 18*yb^7 + 343*yb^8 - 36*yb^9 + 
              411*yb^10) + 2*xb^8*(-144 - 824*yb - 1353*yb^2 + 1599*yb^3 - 
              6430*yb^4 + 11580*yb^5 + 952*yb^6 + 128218*yb^7 + 47070*yb^8 + 
              26004*yb^9 + 33633*yb^10 - 109233*yb^11) - 
            4*xb^4*(-4 + 18*yb - 51*yb^2 - 81*yb^3 + 186*yb^4 - 2496*yb^5 + 
              756*yb^6 + 1482*yb^7 - 54*yb^8 - 1418*yb^9 + 1215*yb^10 + 
              447*yb^11) - 4*xb^12*(-4 + 18*yb - 51*yb^2 - 81*yb^3 + 
              186*yb^4 - 2496*yb^5 + 756*yb^6 + 1482*yb^7 - 54*yb^8 - 
              1418*yb^9 + 1215*yb^10 + 447*yb^11) + 
            4*xb^6*(-32 - 223*yb - 294*yb^2 - 3123*yb^3 - 1818*yb^4 - 
              31050*yb^5 - 534*yb^6 - 9010*yb^7 + 11826*yb^8 + 15753*yb^9 + 
              7236*yb^10 + 44037*yb^11) + 4*xb^10*(-32 - 223*yb - 294*yb^2 - 
              3123*yb^3 - 1818*yb^4 - 31050*yb^5 - 534*yb^6 - 9010*yb^7 + 
              11826*yb^8 + 15753*yb^9 + 7236*yb^10 + 44037*yb^11)) - 
          4*xb^2*((-24*I)*xb*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2) + 
            (24*I)*xb^15*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2) + 
            3*yb^3*(-2 - 3*yb^2 + 5*yb^4 - 9*yb^6 + 9*yb^8) + 
            3*xb^16*yb^3*(-2 - 3*yb^2 + 5*yb^4 - 9*yb^6 + 9*yb^8) + 
            (8*I)*xb^3*yb^3*(5 + 738*yb^2 - 708*yb^4 - 50*yb^6 + 15*yb^8) - 
            (8*I)*xb^13*yb^3*(5 + 738*yb^2 - 708*yb^4 - 50*yb^6 + 15*yb^8) + 
            (8*I)*xb^5*yb^3*(-223 - 3078*yb^2 - 1716*yb^4 + 502*yb^6 + 
              4515*yb^8) - (8*I)*xb^11*yb^3*(-223 - 3078*yb^2 - 1716*yb^4 + 
              502*yb^6 + 4515*yb^8) - (8*I)*xb^7*yb^3*(-665 - 5418*yb^2 - 
              8940*yb^4 + 1466*yb^6 + 13557*yb^8) + (8*I)*xb^9*yb^3*
             (-665 - 5418*yb^2 - 8940*yb^4 + 1466*yb^6 + 13557*yb^8) + 
            12*xb^2*yb^2*(1 + 4*yb - 2*yb^2 + 5*yb^3 - 8*yb^4 - 95*yb^5 + 
              18*yb^6 + 47*yb^7 - 9*yb^8 + 39*yb^9) + 12*xb^14*yb^2*
             (1 + 4*yb - 2*yb^2 + 5*yb^3 - 8*yb^4 - 95*yb^5 + 18*yb^6 + 
              47*yb^7 - 9*yb^8 + 39*yb^9) - 4*xb^4*yb*(-4 - 6*yb - 122*yb^2 + 
              164*yb^3 - 1575*yb^4 + 328*yb^5 + 1145*yb^6 - 612*yb^7 - 
              17*yb^8 + 126*yb^9 + 573*yb^10) - 4*xb^12*yb*(-4 - 6*yb - 
              122*yb^2 + 164*yb^3 - 1575*yb^4 + 328*yb^5 + 1145*yb^6 - 
              612*yb^7 - 17*yb^8 + 126*yb^9 + 573*yb^10) + 
            4*xb^6*(-16 - 112*yb - 147*yb^2 - 1564*yb^3 - 890*yb^4 - 
              15759*yb^5 - 232*yb^6 - 4387*yb^7 + 5850*yb^8 + 7907*yb^9 + 
              3627*yb^10 + 22107*yb^11) + 4*xb^10*(-16 - 112*yb - 147*yb^2 - 
              1564*yb^3 - 890*yb^4 - 15759*yb^5 - 232*yb^6 - 4387*yb^7 + 
              5850*yb^8 + 7907*yb^9 + 3627*yb^10 + 22107*yb^11) - 
            2*xb^8*(64 + 464*yb + 600*yb^2 - 478*yb^3 + 2928*yb^4 - 
              4461*yb^5 - 288*yb^6 - 65749*yb^7 - 21168*yb^8 - 15767*yb^9 - 
              14904*yb^10 + 53223*yb^11))) - 
        4*xb^2*(-4*xb^2*(I + xb)^2*yb*(-1 + yb^2)*
           ((6*I)*xb*yb^2*(-6 + 15*yb^2 - 28*yb^4 + 3*yb^6) + 
            (6*I)*xb^9*yb^2*(-6 + 15*yb^2 - 28*yb^4 + 3*yb^6) - 
            3*yb^2*(2 + 5*yb^2 + 9*yb^6) + 3*xb^10*yb^2*(2 + 5*yb^2 + 
              9*yb^6) - (8*I)*xb^3*yb^2*(-11 - 788*yb^2 + 217*yb^4 + 
              150*yb^6) - (8*I)*xb^7*yb^2*(-11 - 788*yb^2 + 217*yb^4 + 
              150*yb^6) + 3*xb^8*yb^2*(-22 - 5*yb^2 + 252*yb^4 + 207*yb^6) + 
            xb^2*(66*yb^2 + 15*yb^4 - 756*yb^6 - 621*yb^8) - 
            2*xb^6*(16 + 212*yb^2 + 1247*yb^4 + 3222*yb^6 + 2871*yb^8) + 
            xb^4*(32 + 424*yb^2 + 2494*yb^4 + 6444*yb^6 + 5742*yb^8) - 
            (4*I)*xb^5*(-16 + 210*yb^2 + 717*yb^4 + 7232*yb^6 + 6465*yb^8)) + 
          4*vb*xb^2*((-48*I)*xb*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2) + 
            (48*I)*xb^11*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2) + 
            (96*I)*xb^5*yb^3*(-37 - 258*yb^2 - 540*yb^4 + 82*yb^6 + 
              753*yb^8) - (96*I)*xb^7*yb^3*(-37 - 258*yb^2 - 540*yb^4 + 
              82*yb^6 + 753*yb^8) + 3*yb^2*(-1 - yb + 2*yb^2 - 20*yb^3 + 
              8*yb^4 + 26*yb^5 - 18*yb^6 - 20*yb^7 + 9*yb^8 + 15*yb^9) + 
            3*xb^12*yb^2*(-1 - yb + 2*yb^2 - 20*yb^3 + 8*yb^4 + 26*yb^5 - 
              18*yb^6 - 20*yb^7 + 9*yb^8 + 15*yb^9) + 2*xb^2*yb*
             (-2 - 3*yb - yb^2 + 82*yb^3 - 768*yb^4 + 164*yb^5 - 782*yb^6 - 
              306*yb^7 + 650*yb^8 + 63*yb^9 + 903*yb^10) + 
            2*xb^10*yb*(-2 - 3*yb - yb^2 + 82*yb^3 - 768*yb^4 + 164*yb^5 - 
              782*yb^6 - 306*yb^7 + 650*yb^8 + 63*yb^9 + 903*yb^10) + 
            xb^4*(16 - 48*yb + 147*yb^2 + 339*yb^3 + 890*yb^4 + 22620*yb^5 + 
              232*yb^6 - 17454*yb^7 - 5850*yb^8 + 6476*yb^9 - 3627*yb^10 - 
              3741*yb^11) + xb^8*(16 - 48*yb + 147*yb^2 + 339*yb^3 + 
              890*yb^4 + 22620*yb^5 + 232*yb^6 - 17454*yb^7 - 5850*yb^8 + 
              6476*yb^9 - 3627*yb^10 - 3741*yb^11) - (16*I)*xb^3*
             (yb^3 - 774*yb^5 + 780*yb^7 - 10*yb^9 + 3*yb^11) + 
            (16*I)*xb^9*(yb^3 - 774*yb^5 + 780*yb^7 - 10*yb^9 + 3*yb^11) + 
            4*xb^6*(8 - 22*yb + 75*yb^2 - 1623*yb^3 + 366*yb^4 - 6384*yb^5 - 
              36*yb^6 - 27874*yb^7 - 2646*yb^8 + 6654*yb^9 - 1863*yb^10 + 
              33345*yb^11)) + vb^2*((-24*I)*xb*yb^3*(-1 + yb^2)^3*
             (-1 + 3*yb^2) + (24*I)*xb^15*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2) + 
            3*yb^3*(-2 - 3*yb^2 + 5*yb^4 - 9*yb^6 + 9*yb^8) + 
            3*xb^16*yb^3*(-2 - 3*yb^2 + 5*yb^4 - 9*yb^6 + 9*yb^8) + 
            (8*I)*xb^3*yb^3*(5 + 738*yb^2 - 708*yb^4 - 50*yb^6 + 15*yb^8) - 
            (8*I)*xb^13*yb^3*(5 + 738*yb^2 - 708*yb^4 - 50*yb^6 + 15*yb^8) + 
            (8*I)*xb^5*yb^3*(-223 - 3078*yb^2 - 1716*yb^4 + 502*yb^6 + 
              4515*yb^8) - (8*I)*xb^11*yb^3*(-223 - 3078*yb^2 - 1716*yb^4 + 
              502*yb^6 + 4515*yb^8) - (8*I)*xb^7*yb^3*(-665 - 5418*yb^2 - 
              8940*yb^4 + 1466*yb^6 + 13557*yb^8) + (8*I)*xb^9*yb^3*
             (-665 - 5418*yb^2 - 8940*yb^4 + 1466*yb^6 + 13557*yb^8) + 
            12*xb^2*yb^2*(-1 + 4*yb + 2*yb^2 + 5*yb^3 + 8*yb^4 - 95*yb^5 - 
              18*yb^6 + 47*yb^7 + 9*yb^8 + 39*yb^9) + 12*xb^14*yb^2*
             (-1 + 4*yb + 2*yb^2 + 5*yb^3 + 8*yb^4 - 95*yb^5 - 18*yb^6 + 
              47*yb^7 + 9*yb^8 + 39*yb^9) - 4*xb^4*yb*(-4 + 6*yb - 122*yb^2 - 
              164*yb^3 - 1575*yb^4 - 328*yb^5 + 1145*yb^6 + 612*yb^7 - 
              17*yb^8 - 126*yb^9 + 573*yb^10) - 4*xb^12*yb*(-4 + 6*yb - 
              122*yb^2 - 164*yb^3 - 1575*yb^4 - 328*yb^5 + 1145*yb^6 + 
              612*yb^7 - 17*yb^8 - 126*yb^9 + 573*yb^10) + 
            4*xb^6*(16 - 112*yb + 147*yb^2 - 1564*yb^3 + 890*yb^4 - 
              15759*yb^5 + 232*yb^6 - 4387*yb^7 - 5850*yb^8 + 7907*yb^9 - 
              3627*yb^10 + 22107*yb^11) + 4*xb^10*(16 - 112*yb + 147*yb^2 - 
              1564*yb^3 + 890*yb^4 - 15759*yb^5 + 232*yb^6 - 4387*yb^7 - 
              5850*yb^8 + 7907*yb^9 - 3627*yb^10 + 22107*yb^11) - 
            2*xb^8*(-64 + 464*yb - 600*yb^2 - 478*yb^3 - 2928*yb^4 - 
              4461*yb^5 + 288*yb^6 - 65749*yb^7 + 21168*yb^8 - 15767*yb^9 + 
              14904*yb^10 + 53223*yb^11))))*G[{-I, -I}, xb])/
      (648*(tb*(-1 + xb)^2 - 2*xb)*xb^6*(vb*(-1 + xb)^2 + 2*xb)*
       (2*xb + tb*(1 + xb)^2)*(-2*xb + vb*(1 + xb)^2)*yb^3*(1 + 3*yb^2)^4) + 
     ((4*tb*xb^2*(16*vb*xb^2*(-I + xb)^2*yb*((-6*I)*xb*yb^2*
             (3 - 7*yb^2 + 27*yb^4 - 29*yb^6 + 6*yb^8) - (6*I)*xb^9*yb^2*
             (3 - 7*yb^2 + 27*yb^4 - 29*yb^6 + 6*yb^8) + 
            xb^6*(-68 - 222*yb^2 + 1242*yb^4 + 6334*yb^6 + 4578*yb^8 - 
              3672*yb^10) - 3*(yb^2 - 17*yb^4 + 21*yb^6 - 11*yb^8 + 
              6*yb^10) + 3*xb^10*(yb^2 - 17*yb^4 + 21*yb^6 - 11*yb^8 + 
              6*yb^10) + (8*I)*xb^3*(-1 + 6*yb^2 + 309*yb^4 - 769*yb^6 + 
              128*yb^8 + 327*yb^10) + (8*I)*xb^7*(-1 + 6*yb^2 + 309*yb^4 - 
              769*yb^6 + 128*yb^8 + 327*yb^10) - xb^2*(-4 + 37*yb^2 - 
              1881*yb^4 + 125*yb^6 + 385*yb^8 + 1338*yb^10) + 
            xb^8*(-4 + 37*yb^2 - 1881*yb^4 + 125*yb^6 + 385*yb^8 + 
              1338*yb^10) + 2*xb^4*(34 + 111*yb^2 - 621*yb^4 - 3167*yb^6 - 
              2289*yb^8 + 1836*yb^10) + (4*I)*xb^5*(-36 - 543*yb^2 - 
              1857*yb^4 - 4851*yb^6 + 3529*yb^8 + 7854*yb^10)) - 
          4*xb^2*((48*I)*xb*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2) - 
            (48*I)*xb^11*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2) - 
            (96*I)*xb^5*yb^3*(-37 - 258*yb^2 - 540*yb^4 + 82*yb^6 + 
              753*yb^8) + (96*I)*xb^7*yb^3*(-37 - 258*yb^2 - 540*yb^4 + 
              82*yb^6 + 753*yb^8) + 3*yb^2*(1 - yb - 2*yb^2 - 20*yb^3 - 
              8*yb^4 + 26*yb^5 + 18*yb^6 - 20*yb^7 - 9*yb^8 + 15*yb^9) + 
            3*xb^12*yb^2*(1 - yb - 2*yb^2 - 20*yb^3 - 8*yb^4 + 26*yb^5 + 
              18*yb^6 - 20*yb^7 - 9*yb^8 + 15*yb^9) + 2*xb^2*yb*
             (-2 + 3*yb - yb^2 - 82*yb^3 - 768*yb^4 - 164*yb^5 - 782*yb^6 + 
              306*yb^7 + 650*yb^8 - 63*yb^9 + 903*yb^10) + 
            2*xb^10*yb*(-2 + 3*yb - yb^2 - 82*yb^3 - 768*yb^4 - 164*yb^5 - 
              782*yb^6 + 306*yb^7 + 650*yb^8 - 63*yb^9 + 903*yb^10) + 
            (16*I)*xb^3*(yb^3 - 774*yb^5 + 780*yb^7 - 10*yb^9 + 3*yb^11) - 
            (16*I)*xb^9*(yb^3 - 774*yb^5 + 780*yb^7 - 10*yb^9 + 3*yb^11) - 
            xb^4*(16 + 48*yb + 147*yb^2 - 339*yb^3 + 890*yb^4 - 22620*yb^5 + 
              232*yb^6 + 17454*yb^7 - 5850*yb^8 - 6476*yb^9 - 3627*yb^10 + 
              3741*yb^11) - xb^8*(16 + 48*yb + 147*yb^2 - 339*yb^3 + 
              890*yb^4 - 22620*yb^5 + 232*yb^6 + 17454*yb^7 - 5850*yb^8 - 
              6476*yb^9 - 3627*yb^10 + 3741*yb^11) + 
            4*xb^6*(-8 - 22*yb - 75*yb^2 - 1623*yb^3 - 366*yb^4 - 6384*yb^5 + 
              36*yb^6 - 27874*yb^7 + 2646*yb^8 + 6654*yb^9 + 1863*yb^10 + 
              33345*yb^11)) + vb^2*((48*I)*xb*yb^3*(-1 + yb^2)^3*
             (-1 + 3*yb^2) - (48*I)*xb^15*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2) - 
            (16*I)*xb^3*yb^3*(5 + 738*yb^2 - 708*yb^4 - 50*yb^6 + 15*yb^8) + 
            (16*I)*xb^13*yb^3*(5 + 738*yb^2 - 708*yb^4 - 50*yb^6 + 15*yb^8) - 
            (16*I)*xb^5*yb^3*(-223 - 3078*yb^2 - 1716*yb^4 + 502*yb^6 + 
              4515*yb^8) + (16*I)*xb^11*yb^3*(-223 - 3078*yb^2 - 1716*yb^4 + 
              502*yb^6 + 4515*yb^8) + (16*I)*xb^7*yb^3*(-665 - 5418*yb^2 - 
              8940*yb^4 + 1466*yb^6 + 13557*yb^8) - (16*I)*xb^9*yb^3*
             (-665 - 5418*yb^2 - 8940*yb^4 + 1466*yb^6 + 13557*yb^8) + 
            3*yb^2*(1 - yb - 2*yb^2 - 20*yb^3 - 8*yb^4 + 26*yb^5 + 18*yb^6 - 
              20*yb^7 - 9*yb^8 + 15*yb^9) + 3*xb^16*yb^2*(1 - yb - 2*yb^2 - 
              20*yb^3 - 8*yb^4 + 26*yb^5 + 18*yb^6 - 20*yb^7 - 9*yb^8 + 
              15*yb^9) + 4*xb^2*yb*(-1 - 6*yb + 19*yb^2 - 26*yb^3 - 
              438*yb^4 - 22*yb^5 - 334*yb^6 + 18*yb^7 + 343*yb^8 + 36*yb^9 + 
              411*yb^10) + 4*xb^14*yb*(-1 - 6*yb + 19*yb^2 - 26*yb^3 - 
              438*yb^4 - 22*yb^5 - 334*yb^6 + 18*yb^7 + 343*yb^8 + 36*yb^9 + 
              411*yb^10) + 2*xb^8*(144 - 824*yb + 1353*yb^2 + 1599*yb^3 + 
              6430*yb^4 + 11580*yb^5 - 952*yb^6 + 128218*yb^7 - 47070*yb^8 + 
              26004*yb^9 - 33633*yb^10 - 109233*yb^11) - 
            4*xb^4*(4 + 18*yb + 51*yb^2 - 81*yb^3 - 186*yb^4 - 2496*yb^5 - 
              756*yb^6 + 1482*yb^7 + 54*yb^8 - 1418*yb^9 - 1215*yb^10 + 
              447*yb^11) - 4*xb^12*(4 + 18*yb + 51*yb^2 - 81*yb^3 - 
              186*yb^4 - 2496*yb^5 - 756*yb^6 + 1482*yb^7 + 54*yb^8 - 
              1418*yb^9 - 1215*yb^10 + 447*yb^11) + 
            4*xb^6*(32 - 223*yb + 294*yb^2 - 3123*yb^3 + 1818*yb^4 - 
              31050*yb^5 + 534*yb^6 - 9010*yb^7 - 11826*yb^8 + 15753*yb^9 - 
              7236*yb^10 + 44037*yb^11) + 4*xb^10*(32 - 223*yb + 294*yb^2 - 
              3123*yb^3 + 1818*yb^4 - 31050*yb^5 + 534*yb^6 - 9010*yb^7 - 
              11826*yb^8 + 15753*yb^9 - 7236*yb^10 + 44037*yb^11))) + 
        tb^2*(-(vb^2*(I - xb - I*xb^2 + xb^3)^2*yb*
            (xb^10*yb^2*(22 - 12477*yb^2 + 12675*yb^4 + 1001*yb^6 - 1221*
                yb^8) + 3*yb^2*(2 + 3*yb^2 - 5*yb^4 + 9*yb^6 - 9*yb^8) - 
             (6*I)*xb*yb^2*(6 - 21*yb^2 + 43*yb^4 - 31*yb^6 + 3*yb^8) - 
             (6*I)*xb^13*yb^2*(6 - 21*yb^2 + 43*yb^4 - 31*yb^6 + 3*yb^8) + 
             3*xb^14*yb^2*(-2 - 3*yb^2 + 5*yb^4 - 9*yb^6 + 9*yb^8) - 
             3*xb^2*yb^2*(50 - 123*yb^2 - 139*yb^4 + 47*yb^6 + 165*yb^8) + 
             3*xb^12*yb^2*(50 - 123*yb^2 - 139*yb^4 + 47*yb^6 + 165*yb^8) + 
             (4*I)*xb^3*yb^2*(76 + 1323*yb^2 - 1689*yb^4 + 17*yb^6 + 273*
                yb^8) + (4*I)*xb^11*yb^2*(76 + 1323*yb^2 - 1689*yb^4 + 17*
                yb^6 + 273*yb^8) + xb^4*yb^2*(-22 + 12477*yb^2 - 12675*yb^4 - 
               1001*yb^6 + 1221*yb^8) + (2*I)*xb^5*yb^2*(-718 - 22143*yb^2 + 
               2433*yb^4 + 3043*yb^6 + 17385*yb^8) + (2*I)*xb^9*yb^2*
              (-718 - 22143*yb^2 + 2433*yb^4 + 3043*yb^6 + 17385*yb^8) + 
             xb^6*(896 + 6022*yb^2 + 12885*yb^4 - 6451*yb^6 - 44481*yb^8 - 
               34407*yb^10) - (8*I)*xb^7*(224 + 1020*yb^2 + 3339*yb^4 - 11161*
                yb^6 - 10415*yb^8 + 609*yb^10) + xb^8*(-896 - 6022*yb^2 - 
               12885*yb^4 + 6451*yb^6 + 44481*yb^8 + 34407*yb^10))) - 
          4*vb*xb^2*((48*I)*xb*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2) - 
            (48*I)*xb^15*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2) - 
            (16*I)*xb^3*yb^3*(5 + 738*yb^2 - 708*yb^4 - 50*yb^6 + 15*yb^8) + 
            (16*I)*xb^13*yb^3*(5 + 738*yb^2 - 708*yb^4 - 50*yb^6 + 15*yb^8) - 
            (16*I)*xb^5*yb^3*(-223 - 3078*yb^2 - 1716*yb^4 + 502*yb^6 + 
              4515*yb^8) + (16*I)*xb^11*yb^3*(-223 - 3078*yb^2 - 1716*yb^4 + 
              502*yb^6 + 4515*yb^8) + (16*I)*xb^7*yb^3*(-665 - 5418*yb^2 - 
              8940*yb^4 + 1466*yb^6 + 13557*yb^8) - (16*I)*xb^9*yb^3*
             (-665 - 5418*yb^2 - 8940*yb^4 + 1466*yb^6 + 13557*yb^8) + 
            3*yb^2*(-1 - yb + 2*yb^2 - 20*yb^3 + 8*yb^4 + 26*yb^5 - 18*yb^6 - 
              20*yb^7 + 9*yb^8 + 15*yb^9) + 3*xb^16*yb^2*(-1 - yb + 2*yb^2 - 
              20*yb^3 + 8*yb^4 + 26*yb^5 - 18*yb^6 - 20*yb^7 + 9*yb^8 + 
              15*yb^9) + 4*xb^2*yb*(-1 + 6*yb + 19*yb^2 + 26*yb^3 - 
              438*yb^4 + 22*yb^5 - 334*yb^6 - 18*yb^7 + 343*yb^8 - 36*yb^9 + 
              411*yb^10) + 4*xb^14*yb*(-1 + 6*yb + 19*yb^2 + 26*yb^3 - 
              438*yb^4 + 22*yb^5 - 334*yb^6 - 18*yb^7 + 343*yb^8 - 36*yb^9 + 
              411*yb^10) + 2*xb^8*(-144 - 824*yb - 1353*yb^2 + 1599*yb^3 - 
              6430*yb^4 + 11580*yb^5 + 952*yb^6 + 128218*yb^7 + 47070*yb^8 + 
              26004*yb^9 + 33633*yb^10 - 109233*yb^11) - 
            4*xb^4*(-4 + 18*yb - 51*yb^2 - 81*yb^3 + 186*yb^4 - 2496*yb^5 + 
              756*yb^6 + 1482*yb^7 - 54*yb^8 - 1418*yb^9 + 1215*yb^10 + 
              447*yb^11) - 4*xb^12*(-4 + 18*yb - 51*yb^2 - 81*yb^3 + 
              186*yb^4 - 2496*yb^5 + 756*yb^6 + 1482*yb^7 - 54*yb^8 - 
              1418*yb^9 + 1215*yb^10 + 447*yb^11) + 
            4*xb^6*(-32 - 223*yb - 294*yb^2 - 3123*yb^3 - 1818*yb^4 - 
              31050*yb^5 - 534*yb^6 - 9010*yb^7 + 11826*yb^8 + 15753*yb^9 + 
              7236*yb^10 + 44037*yb^11) + 4*xb^10*(-32 - 223*yb - 294*yb^2 - 
              3123*yb^3 - 1818*yb^4 - 31050*yb^5 - 534*yb^6 - 9010*yb^7 + 
              11826*yb^8 + 15753*yb^9 + 7236*yb^10 + 44037*yb^11)) + 
          4*xb^2*((24*I)*xb*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2) - 
            (24*I)*xb^15*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2) + 
            3*yb^3*(-2 - 3*yb^2 + 5*yb^4 - 9*yb^6 + 9*yb^8) + 
            3*xb^16*yb^3*(-2 - 3*yb^2 + 5*yb^4 - 9*yb^6 + 9*yb^8) - 
            (8*I)*xb^3*yb^3*(5 + 738*yb^2 - 708*yb^4 - 50*yb^6 + 15*yb^8) + 
            (8*I)*xb^13*yb^3*(5 + 738*yb^2 - 708*yb^4 - 50*yb^6 + 15*yb^8) - 
            (8*I)*xb^5*yb^3*(-223 - 3078*yb^2 - 1716*yb^4 + 502*yb^6 + 
              4515*yb^8) + (8*I)*xb^11*yb^3*(-223 - 3078*yb^2 - 1716*yb^4 + 
              502*yb^6 + 4515*yb^8) + (8*I)*xb^7*yb^3*(-665 - 5418*yb^2 - 
              8940*yb^4 + 1466*yb^6 + 13557*yb^8) - (8*I)*xb^9*yb^3*
             (-665 - 5418*yb^2 - 8940*yb^4 + 1466*yb^6 + 13557*yb^8) + 
            12*xb^2*yb^2*(1 + 4*yb - 2*yb^2 + 5*yb^3 - 8*yb^4 - 95*yb^5 + 
              18*yb^6 + 47*yb^7 - 9*yb^8 + 39*yb^9) + 12*xb^14*yb^2*
             (1 + 4*yb - 2*yb^2 + 5*yb^3 - 8*yb^4 - 95*yb^5 + 18*yb^6 + 
              47*yb^7 - 9*yb^8 + 39*yb^9) - 4*xb^4*yb*(-4 - 6*yb - 122*yb^2 + 
              164*yb^3 - 1575*yb^4 + 328*yb^5 + 1145*yb^6 - 612*yb^7 - 
              17*yb^8 + 126*yb^9 + 573*yb^10) - 4*xb^12*yb*(-4 - 6*yb - 
              122*yb^2 + 164*yb^3 - 1575*yb^4 + 328*yb^5 + 1145*yb^6 - 
              612*yb^7 - 17*yb^8 + 126*yb^9 + 573*yb^10) + 
            4*xb^6*(-16 - 112*yb - 147*yb^2 - 1564*yb^3 - 890*yb^4 - 
              15759*yb^5 - 232*yb^6 - 4387*yb^7 + 5850*yb^8 + 7907*yb^9 + 
              3627*yb^10 + 22107*yb^11) + 4*xb^10*(-16 - 112*yb - 147*yb^2 - 
              1564*yb^3 - 890*yb^4 - 15759*yb^5 - 232*yb^6 - 4387*yb^7 + 
              5850*yb^8 + 7907*yb^9 + 3627*yb^10 + 22107*yb^11) - 
            2*xb^8*(64 + 464*yb + 600*yb^2 - 478*yb^3 + 2928*yb^4 - 
              4461*yb^5 - 288*yb^6 - 65749*yb^7 - 21168*yb^8 - 15767*yb^9 - 
              14904*yb^10 + 53223*yb^11))) + 
        4*xb^2*(-4*xb^2*(-I + xb)^2*yb*(-1 + yb^2)*
           ((-6*I)*xb*yb^2*(-6 + 15*yb^2 - 28*yb^4 + 3*yb^6) - 
            (6*I)*xb^9*yb^2*(-6 + 15*yb^2 - 28*yb^4 + 3*yb^6) - 
            3*yb^2*(2 + 5*yb^2 + 9*yb^6) + 3*xb^10*yb^2*(2 + 5*yb^2 + 
              9*yb^6) + (8*I)*xb^3*yb^2*(-11 - 788*yb^2 + 217*yb^4 + 
              150*yb^6) + (8*I)*xb^7*yb^2*(-11 - 788*yb^2 + 217*yb^4 + 
              150*yb^6) + 3*xb^8*yb^2*(-22 - 5*yb^2 + 252*yb^4 + 207*yb^6) + 
            xb^2*(66*yb^2 + 15*yb^4 - 756*yb^6 - 621*yb^8) - 
            2*xb^6*(16 + 212*yb^2 + 1247*yb^4 + 3222*yb^6 + 2871*yb^8) + 
            xb^4*(32 + 424*yb^2 + 2494*yb^4 + 6444*yb^6 + 5742*yb^8) + 
            (4*I)*xb^5*(-16 + 210*yb^2 + 717*yb^4 + 7232*yb^6 + 6465*yb^8)) + 
          4*vb*xb^2*((48*I)*xb*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2) - 
            (48*I)*xb^11*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2) - 
            (96*I)*xb^5*yb^3*(-37 - 258*yb^2 - 540*yb^4 + 82*yb^6 + 
              753*yb^8) + (96*I)*xb^7*yb^3*(-37 - 258*yb^2 - 540*yb^4 + 
              82*yb^6 + 753*yb^8) + 3*yb^2*(-1 - yb + 2*yb^2 - 20*yb^3 + 
              8*yb^4 + 26*yb^5 - 18*yb^6 - 20*yb^7 + 9*yb^8 + 15*yb^9) + 
            3*xb^12*yb^2*(-1 - yb + 2*yb^2 - 20*yb^3 + 8*yb^4 + 26*yb^5 - 
              18*yb^6 - 20*yb^7 + 9*yb^8 + 15*yb^9) + 2*xb^2*yb*
             (-2 - 3*yb - yb^2 + 82*yb^3 - 768*yb^4 + 164*yb^5 - 782*yb^6 - 
              306*yb^7 + 650*yb^8 + 63*yb^9 + 903*yb^10) + 
            2*xb^10*yb*(-2 - 3*yb - yb^2 + 82*yb^3 - 768*yb^4 + 164*yb^5 - 
              782*yb^6 - 306*yb^7 + 650*yb^8 + 63*yb^9 + 903*yb^10) + 
            xb^4*(16 - 48*yb + 147*yb^2 + 339*yb^3 + 890*yb^4 + 22620*yb^5 + 
              232*yb^6 - 17454*yb^7 - 5850*yb^8 + 6476*yb^9 - 3627*yb^10 - 
              3741*yb^11) + xb^8*(16 - 48*yb + 147*yb^2 + 339*yb^3 + 
              890*yb^4 + 22620*yb^5 + 232*yb^6 - 17454*yb^7 - 5850*yb^8 + 
              6476*yb^9 - 3627*yb^10 - 3741*yb^11) + (16*I)*xb^3*
             (yb^3 - 774*yb^5 + 780*yb^7 - 10*yb^9 + 3*yb^11) - 
            (16*I)*xb^9*(yb^3 - 774*yb^5 + 780*yb^7 - 10*yb^9 + 3*yb^11) + 
            4*xb^6*(8 - 22*yb + 75*yb^2 - 1623*yb^3 + 366*yb^4 - 6384*yb^5 - 
              36*yb^6 - 27874*yb^7 - 2646*yb^8 + 6654*yb^9 - 1863*yb^10 + 
              33345*yb^11)) + vb^2*((24*I)*xb*yb^3*(-1 + yb^2)^3*
             (-1 + 3*yb^2) - (24*I)*xb^15*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2) + 
            3*yb^3*(-2 - 3*yb^2 + 5*yb^4 - 9*yb^6 + 9*yb^8) + 
            3*xb^16*yb^3*(-2 - 3*yb^2 + 5*yb^4 - 9*yb^6 + 9*yb^8) - 
            (8*I)*xb^3*yb^3*(5 + 738*yb^2 - 708*yb^4 - 50*yb^6 + 15*yb^8) + 
            (8*I)*xb^13*yb^3*(5 + 738*yb^2 - 708*yb^4 - 50*yb^6 + 15*yb^8) - 
            (8*I)*xb^5*yb^3*(-223 - 3078*yb^2 - 1716*yb^4 + 502*yb^6 + 
              4515*yb^8) + (8*I)*xb^11*yb^3*(-223 - 3078*yb^2 - 1716*yb^4 + 
              502*yb^6 + 4515*yb^8) + (8*I)*xb^7*yb^3*(-665 - 5418*yb^2 - 
              8940*yb^4 + 1466*yb^6 + 13557*yb^8) - (8*I)*xb^9*yb^3*
             (-665 - 5418*yb^2 - 8940*yb^4 + 1466*yb^6 + 13557*yb^8) + 
            12*xb^2*yb^2*(-1 + 4*yb + 2*yb^2 + 5*yb^3 + 8*yb^4 - 95*yb^5 - 
              18*yb^6 + 47*yb^7 + 9*yb^8 + 39*yb^9) + 12*xb^14*yb^2*
             (-1 + 4*yb + 2*yb^2 + 5*yb^3 + 8*yb^4 - 95*yb^5 - 18*yb^6 + 
              47*yb^7 + 9*yb^8 + 39*yb^9) - 4*xb^4*yb*(-4 + 6*yb - 122*yb^2 - 
              164*yb^3 - 1575*yb^4 - 328*yb^5 + 1145*yb^6 + 612*yb^7 - 
              17*yb^8 - 126*yb^9 + 573*yb^10) - 4*xb^12*yb*(-4 + 6*yb - 
              122*yb^2 - 164*yb^3 - 1575*yb^4 - 328*yb^5 + 1145*yb^6 + 
              612*yb^7 - 17*yb^8 - 126*yb^9 + 573*yb^10) + 
            4*xb^6*(16 - 112*yb + 147*yb^2 - 1564*yb^3 + 890*yb^4 - 
              15759*yb^5 + 232*yb^6 - 4387*yb^7 - 5850*yb^8 + 7907*yb^9 - 
              3627*yb^10 + 22107*yb^11) + 4*xb^10*(16 - 112*yb + 147*yb^2 - 
              1564*yb^3 + 890*yb^4 - 15759*yb^5 + 232*yb^6 - 4387*yb^7 - 
              5850*yb^8 + 7907*yb^9 - 3627*yb^10 + 22107*yb^11) - 
            2*xb^8*(-64 + 464*yb - 600*yb^2 - 478*yb^3 - 2928*yb^4 - 
              4461*yb^5 + 288*yb^6 - 65749*yb^7 + 21168*yb^8 - 15767*yb^9 + 
              14904*yb^10 + 53223*yb^11))))*G[{I, 0}, xb])/
      (648*(tb*(-1 + xb)^2 - 2*xb)*xb^6*(vb*(-1 + xb)^2 + 2*xb)*
       (2*xb + tb*(1 + xb)^2)*(-2*xb + vb*(1 + xb)^2)*yb^3*(1 + 3*yb^2)^4) + 
     ((-4*tb*xb^2*(16*vb*xb^2*(-I + xb)^2*yb*((-6*I)*xb*yb^2*
             (3 - 7*yb^2 + 27*yb^4 - 29*yb^6 + 6*yb^8) - (6*I)*xb^9*yb^2*
             (3 - 7*yb^2 + 27*yb^4 - 29*yb^6 + 6*yb^8) + 
            xb^6*(-68 - 222*yb^2 + 1242*yb^4 + 6334*yb^6 + 4578*yb^8 - 
              3672*yb^10) - 3*(yb^2 - 17*yb^4 + 21*yb^6 - 11*yb^8 + 
              6*yb^10) + 3*xb^10*(yb^2 - 17*yb^4 + 21*yb^6 - 11*yb^8 + 
              6*yb^10) + (8*I)*xb^3*(-1 + 6*yb^2 + 309*yb^4 - 769*yb^6 + 
              128*yb^8 + 327*yb^10) + (8*I)*xb^7*(-1 + 6*yb^2 + 309*yb^4 - 
              769*yb^6 + 128*yb^8 + 327*yb^10) - xb^2*(-4 + 37*yb^2 - 
              1881*yb^4 + 125*yb^6 + 385*yb^8 + 1338*yb^10) + 
            xb^8*(-4 + 37*yb^2 - 1881*yb^4 + 125*yb^6 + 385*yb^8 + 
              1338*yb^10) + 2*xb^4*(34 + 111*yb^2 - 621*yb^4 - 3167*yb^6 - 
              2289*yb^8 + 1836*yb^10) + (4*I)*xb^5*(-36 - 543*yb^2 - 
              1857*yb^4 - 4851*yb^6 + 3529*yb^8 + 7854*yb^10)) - 
          4*xb^2*((48*I)*xb*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2) - 
            (48*I)*xb^11*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2) - 
            (96*I)*xb^5*yb^3*(-37 - 258*yb^2 - 540*yb^4 + 82*yb^6 + 
              753*yb^8) + (96*I)*xb^7*yb^3*(-37 - 258*yb^2 - 540*yb^4 + 
              82*yb^6 + 753*yb^8) + 3*yb^2*(1 - yb - 2*yb^2 - 20*yb^3 - 
              8*yb^4 + 26*yb^5 + 18*yb^6 - 20*yb^7 - 9*yb^8 + 15*yb^9) + 
            3*xb^12*yb^2*(1 - yb - 2*yb^2 - 20*yb^3 - 8*yb^4 + 26*yb^5 + 
              18*yb^6 - 20*yb^7 - 9*yb^8 + 15*yb^9) + 2*xb^2*yb*
             (-2 + 3*yb - yb^2 - 82*yb^3 - 768*yb^4 - 164*yb^5 - 782*yb^6 + 
              306*yb^7 + 650*yb^8 - 63*yb^9 + 903*yb^10) + 
            2*xb^10*yb*(-2 + 3*yb - yb^2 - 82*yb^3 - 768*yb^4 - 164*yb^5 - 
              782*yb^6 + 306*yb^7 + 650*yb^8 - 63*yb^9 + 903*yb^10) + 
            (16*I)*xb^3*(yb^3 - 774*yb^5 + 780*yb^7 - 10*yb^9 + 3*yb^11) - 
            (16*I)*xb^9*(yb^3 - 774*yb^5 + 780*yb^7 - 10*yb^9 + 3*yb^11) - 
            xb^4*(16 + 48*yb + 147*yb^2 - 339*yb^3 + 890*yb^4 - 22620*yb^5 + 
              232*yb^6 + 17454*yb^7 - 5850*yb^8 - 6476*yb^9 - 3627*yb^10 + 
              3741*yb^11) - xb^8*(16 + 48*yb + 147*yb^2 - 339*yb^3 + 
              890*yb^4 - 22620*yb^5 + 232*yb^6 + 17454*yb^7 - 5850*yb^8 - 
              6476*yb^9 - 3627*yb^10 + 3741*yb^11) + 
            4*xb^6*(-8 - 22*yb - 75*yb^2 - 1623*yb^3 - 366*yb^4 - 6384*yb^5 + 
              36*yb^6 - 27874*yb^7 + 2646*yb^8 + 6654*yb^9 + 1863*yb^10 + 
              33345*yb^11)) + vb^2*((48*I)*xb*yb^3*(-1 + yb^2)^3*
             (-1 + 3*yb^2) - (48*I)*xb^15*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2) - 
            (16*I)*xb^3*yb^3*(5 + 738*yb^2 - 708*yb^4 - 50*yb^6 + 15*yb^8) + 
            (16*I)*xb^13*yb^3*(5 + 738*yb^2 - 708*yb^4 - 50*yb^6 + 15*yb^8) - 
            (16*I)*xb^5*yb^3*(-223 - 3078*yb^2 - 1716*yb^4 + 502*yb^6 + 
              4515*yb^8) + (16*I)*xb^11*yb^3*(-223 - 3078*yb^2 - 1716*yb^4 + 
              502*yb^6 + 4515*yb^8) + (16*I)*xb^7*yb^3*(-665 - 5418*yb^2 - 
              8940*yb^4 + 1466*yb^6 + 13557*yb^8) - (16*I)*xb^9*yb^3*
             (-665 - 5418*yb^2 - 8940*yb^4 + 1466*yb^6 + 13557*yb^8) + 
            3*yb^2*(1 - yb - 2*yb^2 - 20*yb^3 - 8*yb^4 + 26*yb^5 + 18*yb^6 - 
              20*yb^7 - 9*yb^8 + 15*yb^9) + 3*xb^16*yb^2*(1 - yb - 2*yb^2 - 
              20*yb^3 - 8*yb^4 + 26*yb^5 + 18*yb^6 - 20*yb^7 - 9*yb^8 + 
              15*yb^9) + 4*xb^2*yb*(-1 - 6*yb + 19*yb^2 - 26*yb^3 - 
              438*yb^4 - 22*yb^5 - 334*yb^6 + 18*yb^7 + 343*yb^8 + 36*yb^9 + 
              411*yb^10) + 4*xb^14*yb*(-1 - 6*yb + 19*yb^2 - 26*yb^3 - 
              438*yb^4 - 22*yb^5 - 334*yb^6 + 18*yb^7 + 343*yb^8 + 36*yb^9 + 
              411*yb^10) + 2*xb^8*(144 - 824*yb + 1353*yb^2 + 1599*yb^3 + 
              6430*yb^4 + 11580*yb^5 - 952*yb^6 + 128218*yb^7 - 47070*yb^8 + 
              26004*yb^9 - 33633*yb^10 - 109233*yb^11) - 
            4*xb^4*(4 + 18*yb + 51*yb^2 - 81*yb^3 - 186*yb^4 - 2496*yb^5 - 
              756*yb^6 + 1482*yb^7 + 54*yb^8 - 1418*yb^9 - 1215*yb^10 + 
              447*yb^11) - 4*xb^12*(4 + 18*yb + 51*yb^2 - 81*yb^3 - 
              186*yb^4 - 2496*yb^5 - 756*yb^6 + 1482*yb^7 + 54*yb^8 - 
              1418*yb^9 - 1215*yb^10 + 447*yb^11) + 
            4*xb^6*(32 - 223*yb + 294*yb^2 - 3123*yb^3 + 1818*yb^4 - 
              31050*yb^5 + 534*yb^6 - 9010*yb^7 - 11826*yb^8 + 15753*yb^9 - 
              7236*yb^10 + 44037*yb^11) + 4*xb^10*(32 - 223*yb + 294*yb^2 - 
              3123*yb^3 + 1818*yb^4 - 31050*yb^5 + 534*yb^6 - 9010*yb^7 - 
              11826*yb^8 + 15753*yb^9 - 7236*yb^10 + 44037*yb^11))) + 
        tb^2*(vb^2*(I - xb - I*xb^2 + xb^3)^2*yb*
           (xb^10*yb^2*(22 - 12477*yb^2 + 12675*yb^4 + 1001*yb^6 - 
              1221*yb^8) + 3*yb^2*(2 + 3*yb^2 - 5*yb^4 + 9*yb^6 - 9*yb^8) - 
            (6*I)*xb*yb^2*(6 - 21*yb^2 + 43*yb^4 - 31*yb^6 + 3*yb^8) - 
            (6*I)*xb^13*yb^2*(6 - 21*yb^2 + 43*yb^4 - 31*yb^6 + 3*yb^8) + 
            3*xb^14*yb^2*(-2 - 3*yb^2 + 5*yb^4 - 9*yb^6 + 9*yb^8) - 
            3*xb^2*yb^2*(50 - 123*yb^2 - 139*yb^4 + 47*yb^6 + 165*yb^8) + 
            3*xb^12*yb^2*(50 - 123*yb^2 - 139*yb^4 + 47*yb^6 + 165*yb^8) + 
            (4*I)*xb^3*yb^2*(76 + 1323*yb^2 - 1689*yb^4 + 17*yb^6 + 
              273*yb^8) + (4*I)*xb^11*yb^2*(76 + 1323*yb^2 - 1689*yb^4 + 
              17*yb^6 + 273*yb^8) + xb^4*yb^2*(-22 + 12477*yb^2 - 
              12675*yb^4 - 1001*yb^6 + 1221*yb^8) + (2*I)*xb^5*yb^2*
             (-718 - 22143*yb^2 + 2433*yb^4 + 3043*yb^6 + 17385*yb^8) + 
            (2*I)*xb^9*yb^2*(-718 - 22143*yb^2 + 2433*yb^4 + 3043*yb^6 + 
              17385*yb^8) + xb^6*(896 + 6022*yb^2 + 12885*yb^4 - 6451*yb^6 - 
              44481*yb^8 - 34407*yb^10) - (8*I)*xb^7*(224 + 1020*yb^2 + 
              3339*yb^4 - 11161*yb^6 - 10415*yb^8 + 609*yb^10) + 
            xb^8*(-896 - 6022*yb^2 - 12885*yb^4 + 6451*yb^6 + 44481*yb^8 + 
              34407*yb^10)) + 4*vb*xb^2*((48*I)*xb*yb^3*(-1 + yb^2)^3*
             (-1 + 3*yb^2) - (48*I)*xb^15*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2) - 
            (16*I)*xb^3*yb^3*(5 + 738*yb^2 - 708*yb^4 - 50*yb^6 + 15*yb^8) + 
            (16*I)*xb^13*yb^3*(5 + 738*yb^2 - 708*yb^4 - 50*yb^6 + 15*yb^8) - 
            (16*I)*xb^5*yb^3*(-223 - 3078*yb^2 - 1716*yb^4 + 502*yb^6 + 
              4515*yb^8) + (16*I)*xb^11*yb^3*(-223 - 3078*yb^2 - 1716*yb^4 + 
              502*yb^6 + 4515*yb^8) + (16*I)*xb^7*yb^3*(-665 - 5418*yb^2 - 
              8940*yb^4 + 1466*yb^6 + 13557*yb^8) - (16*I)*xb^9*yb^3*
             (-665 - 5418*yb^2 - 8940*yb^4 + 1466*yb^6 + 13557*yb^8) + 
            3*yb^2*(-1 - yb + 2*yb^2 - 20*yb^3 + 8*yb^4 + 26*yb^5 - 18*yb^6 - 
              20*yb^7 + 9*yb^8 + 15*yb^9) + 3*xb^16*yb^2*(-1 - yb + 2*yb^2 - 
              20*yb^3 + 8*yb^4 + 26*yb^5 - 18*yb^6 - 20*yb^7 + 9*yb^8 + 
              15*yb^9) + 4*xb^2*yb*(-1 + 6*yb + 19*yb^2 + 26*yb^3 - 
              438*yb^4 + 22*yb^5 - 334*yb^6 - 18*yb^7 + 343*yb^8 - 36*yb^9 + 
              411*yb^10) + 4*xb^14*yb*(-1 + 6*yb + 19*yb^2 + 26*yb^3 - 
              438*yb^4 + 22*yb^5 - 334*yb^6 - 18*yb^7 + 343*yb^8 - 36*yb^9 + 
              411*yb^10) + 2*xb^8*(-144 - 824*yb - 1353*yb^2 + 1599*yb^3 - 
              6430*yb^4 + 11580*yb^5 + 952*yb^6 + 128218*yb^7 + 47070*yb^8 + 
              26004*yb^9 + 33633*yb^10 - 109233*yb^11) - 
            4*xb^4*(-4 + 18*yb - 51*yb^2 - 81*yb^3 + 186*yb^4 - 2496*yb^5 + 
              756*yb^6 + 1482*yb^7 - 54*yb^8 - 1418*yb^9 + 1215*yb^10 + 
              447*yb^11) - 4*xb^12*(-4 + 18*yb - 51*yb^2 - 81*yb^3 + 
              186*yb^4 - 2496*yb^5 + 756*yb^6 + 1482*yb^7 - 54*yb^8 - 
              1418*yb^9 + 1215*yb^10 + 447*yb^11) + 
            4*xb^6*(-32 - 223*yb - 294*yb^2 - 3123*yb^3 - 1818*yb^4 - 
              31050*yb^5 - 534*yb^6 - 9010*yb^7 + 11826*yb^8 + 15753*yb^9 + 
              7236*yb^10 + 44037*yb^11) + 4*xb^10*(-32 - 223*yb - 294*yb^2 - 
              3123*yb^3 - 1818*yb^4 - 31050*yb^5 - 534*yb^6 - 9010*yb^7 + 
              11826*yb^8 + 15753*yb^9 + 7236*yb^10 + 44037*yb^11)) - 
          4*xb^2*((24*I)*xb*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2) - 
            (24*I)*xb^15*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2) + 
            3*yb^3*(-2 - 3*yb^2 + 5*yb^4 - 9*yb^6 + 9*yb^8) + 
            3*xb^16*yb^3*(-2 - 3*yb^2 + 5*yb^4 - 9*yb^6 + 9*yb^8) - 
            (8*I)*xb^3*yb^3*(5 + 738*yb^2 - 708*yb^4 - 50*yb^6 + 15*yb^8) + 
            (8*I)*xb^13*yb^3*(5 + 738*yb^2 - 708*yb^4 - 50*yb^6 + 15*yb^8) - 
            (8*I)*xb^5*yb^3*(-223 - 3078*yb^2 - 1716*yb^4 + 502*yb^6 + 
              4515*yb^8) + (8*I)*xb^11*yb^3*(-223 - 3078*yb^2 - 1716*yb^4 + 
              502*yb^6 + 4515*yb^8) + (8*I)*xb^7*yb^3*(-665 - 5418*yb^2 - 
              8940*yb^4 + 1466*yb^6 + 13557*yb^8) - (8*I)*xb^9*yb^3*
             (-665 - 5418*yb^2 - 8940*yb^4 + 1466*yb^6 + 13557*yb^8) + 
            12*xb^2*yb^2*(1 + 4*yb - 2*yb^2 + 5*yb^3 - 8*yb^4 - 95*yb^5 + 
              18*yb^6 + 47*yb^7 - 9*yb^8 + 39*yb^9) + 12*xb^14*yb^2*
             (1 + 4*yb - 2*yb^2 + 5*yb^3 - 8*yb^4 - 95*yb^5 + 18*yb^6 + 
              47*yb^7 - 9*yb^8 + 39*yb^9) - 4*xb^4*yb*(-4 - 6*yb - 122*yb^2 + 
              164*yb^3 - 1575*yb^4 + 328*yb^5 + 1145*yb^6 - 612*yb^7 - 
              17*yb^8 + 126*yb^9 + 573*yb^10) - 4*xb^12*yb*(-4 - 6*yb - 
              122*yb^2 + 164*yb^3 - 1575*yb^4 + 328*yb^5 + 1145*yb^6 - 
              612*yb^7 - 17*yb^8 + 126*yb^9 + 573*yb^10) + 
            4*xb^6*(-16 - 112*yb - 147*yb^2 - 1564*yb^3 - 890*yb^4 - 
              15759*yb^5 - 232*yb^6 - 4387*yb^7 + 5850*yb^8 + 7907*yb^9 + 
              3627*yb^10 + 22107*yb^11) + 4*xb^10*(-16 - 112*yb - 147*yb^2 - 
              1564*yb^3 - 890*yb^4 - 15759*yb^5 - 232*yb^6 - 4387*yb^7 + 
              5850*yb^8 + 7907*yb^9 + 3627*yb^10 + 22107*yb^11) - 
            2*xb^8*(64 + 464*yb + 600*yb^2 - 478*yb^3 + 2928*yb^4 - 
              4461*yb^5 - 288*yb^6 - 65749*yb^7 - 21168*yb^8 - 15767*yb^9 - 
              14904*yb^10 + 53223*yb^11))) - 
        4*xb^2*(-4*xb^2*(-I + xb)^2*yb*(-1 + yb^2)*
           ((-6*I)*xb*yb^2*(-6 + 15*yb^2 - 28*yb^4 + 3*yb^6) - 
            (6*I)*xb^9*yb^2*(-6 + 15*yb^2 - 28*yb^4 + 3*yb^6) - 
            3*yb^2*(2 + 5*yb^2 + 9*yb^6) + 3*xb^10*yb^2*(2 + 5*yb^2 + 
              9*yb^6) + (8*I)*xb^3*yb^2*(-11 - 788*yb^2 + 217*yb^4 + 
              150*yb^6) + (8*I)*xb^7*yb^2*(-11 - 788*yb^2 + 217*yb^4 + 
              150*yb^6) + 3*xb^8*yb^2*(-22 - 5*yb^2 + 252*yb^4 + 207*yb^6) + 
            xb^2*(66*yb^2 + 15*yb^4 - 756*yb^6 - 621*yb^8) - 
            2*xb^6*(16 + 212*yb^2 + 1247*yb^4 + 3222*yb^6 + 2871*yb^8) + 
            xb^4*(32 + 424*yb^2 + 2494*yb^4 + 6444*yb^6 + 5742*yb^8) + 
            (4*I)*xb^5*(-16 + 210*yb^2 + 717*yb^4 + 7232*yb^6 + 6465*yb^8)) + 
          4*vb*xb^2*((48*I)*xb*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2) - 
            (48*I)*xb^11*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2) - 
            (96*I)*xb^5*yb^3*(-37 - 258*yb^2 - 540*yb^4 + 82*yb^6 + 
              753*yb^8) + (96*I)*xb^7*yb^3*(-37 - 258*yb^2 - 540*yb^4 + 
              82*yb^6 + 753*yb^8) + 3*yb^2*(-1 - yb + 2*yb^2 - 20*yb^3 + 
              8*yb^4 + 26*yb^5 - 18*yb^6 - 20*yb^7 + 9*yb^8 + 15*yb^9) + 
            3*xb^12*yb^2*(-1 - yb + 2*yb^2 - 20*yb^3 + 8*yb^4 + 26*yb^5 - 
              18*yb^6 - 20*yb^7 + 9*yb^8 + 15*yb^9) + 2*xb^2*yb*
             (-2 - 3*yb - yb^2 + 82*yb^3 - 768*yb^4 + 164*yb^5 - 782*yb^6 - 
              306*yb^7 + 650*yb^8 + 63*yb^9 + 903*yb^10) + 
            2*xb^10*yb*(-2 - 3*yb - yb^2 + 82*yb^3 - 768*yb^4 + 164*yb^5 - 
              782*yb^6 - 306*yb^7 + 650*yb^8 + 63*yb^9 + 903*yb^10) + 
            xb^4*(16 - 48*yb + 147*yb^2 + 339*yb^3 + 890*yb^4 + 22620*yb^5 + 
              232*yb^6 - 17454*yb^7 - 5850*yb^8 + 6476*yb^9 - 3627*yb^10 - 
              3741*yb^11) + xb^8*(16 - 48*yb + 147*yb^2 + 339*yb^3 + 
              890*yb^4 + 22620*yb^5 + 232*yb^6 - 17454*yb^7 - 5850*yb^8 + 
              6476*yb^9 - 3627*yb^10 - 3741*yb^11) + (16*I)*xb^3*
             (yb^3 - 774*yb^5 + 780*yb^7 - 10*yb^9 + 3*yb^11) - 
            (16*I)*xb^9*(yb^3 - 774*yb^5 + 780*yb^7 - 10*yb^9 + 3*yb^11) + 
            4*xb^6*(8 - 22*yb + 75*yb^2 - 1623*yb^3 + 366*yb^4 - 6384*yb^5 - 
              36*yb^6 - 27874*yb^7 - 2646*yb^8 + 6654*yb^9 - 1863*yb^10 + 
              33345*yb^11)) + vb^2*((24*I)*xb*yb^3*(-1 + yb^2)^3*
             (-1 + 3*yb^2) - (24*I)*xb^15*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2) + 
            3*yb^3*(-2 - 3*yb^2 + 5*yb^4 - 9*yb^6 + 9*yb^8) + 
            3*xb^16*yb^3*(-2 - 3*yb^2 + 5*yb^4 - 9*yb^6 + 9*yb^8) - 
            (8*I)*xb^3*yb^3*(5 + 738*yb^2 - 708*yb^4 - 50*yb^6 + 15*yb^8) + 
            (8*I)*xb^13*yb^3*(5 + 738*yb^2 - 708*yb^4 - 50*yb^6 + 15*yb^8) - 
            (8*I)*xb^5*yb^3*(-223 - 3078*yb^2 - 1716*yb^4 + 502*yb^6 + 
              4515*yb^8) + (8*I)*xb^11*yb^3*(-223 - 3078*yb^2 - 1716*yb^4 + 
              502*yb^6 + 4515*yb^8) + (8*I)*xb^7*yb^3*(-665 - 5418*yb^2 - 
              8940*yb^4 + 1466*yb^6 + 13557*yb^8) - (8*I)*xb^9*yb^3*
             (-665 - 5418*yb^2 - 8940*yb^4 + 1466*yb^6 + 13557*yb^8) + 
            12*xb^2*yb^2*(-1 + 4*yb + 2*yb^2 + 5*yb^3 + 8*yb^4 - 95*yb^5 - 
              18*yb^6 + 47*yb^7 + 9*yb^8 + 39*yb^9) + 12*xb^14*yb^2*
             (-1 + 4*yb + 2*yb^2 + 5*yb^3 + 8*yb^4 - 95*yb^5 - 18*yb^6 + 
              47*yb^7 + 9*yb^8 + 39*yb^9) - 4*xb^4*yb*(-4 + 6*yb - 122*yb^2 - 
              164*yb^3 - 1575*yb^4 - 328*yb^5 + 1145*yb^6 + 612*yb^7 - 
              17*yb^8 - 126*yb^9 + 573*yb^10) - 4*xb^12*yb*(-4 + 6*yb - 
              122*yb^2 - 164*yb^3 - 1575*yb^4 - 328*yb^5 + 1145*yb^6 + 
              612*yb^7 - 17*yb^8 - 126*yb^9 + 573*yb^10) + 
            4*xb^6*(16 - 112*yb + 147*yb^2 - 1564*yb^3 + 890*yb^4 - 
              15759*yb^5 + 232*yb^6 - 4387*yb^7 - 5850*yb^8 + 7907*yb^9 - 
              3627*yb^10 + 22107*yb^11) + 4*xb^10*(16 - 112*yb + 147*yb^2 - 
              1564*yb^3 + 890*yb^4 - 15759*yb^5 + 232*yb^6 - 4387*yb^7 - 
              5850*yb^8 + 7907*yb^9 - 3627*yb^10 + 22107*yb^11) - 
            2*xb^8*(-64 + 464*yb - 600*yb^2 - 478*yb^3 - 2928*yb^4 - 
              4461*yb^5 + 288*yb^6 - 65749*yb^7 + 21168*yb^8 - 15767*yb^9 + 
              14904*yb^10 + 53223*yb^11))))*G[{I, I}, xb])/
      (648*(tb*(-1 + xb)^2 - 2*xb)*xb^6*(vb*(-1 + xb)^2 + 2*xb)*
       (2*xb + tb*(1 + xb)^2)*(-2*xb + vb*(1 + xb)^2)*yb^3*(1 + 3*yb^2)^4) + 
     (8*(-1 + 3*yb^2)*(2*G[{-1}, yb]*G[{0}, xb] + G[{-1, -1}, yb] + 
        G[{1, -1}, yb]))/(81*yb^3) + 
     ((8 - 24*yb^2)*(G[{-1, 1}, yb] + G[{1, 1}, yb]))/(81*yb^3) + 
     ((4*xb^2*(-4*xb^2*yb*(96*xb^3*yb^2*(1 + 3*yb^2)^4 + 288*xb^5*yb^2*
             (1 + 3*yb^2)^4 + 288*xb^7*yb^2*(1 + 3*yb^2)^4 + 
            96*xb^9*yb^2*(1 + 3*yb^2)^4 + 6*xb^2*yb^4*(35 - 217*yb^2 + 
              89*yb^4 + 93*yb^6) + 6*xb^10*yb^4*(35 - 217*yb^2 + 89*yb^4 + 
              93*yb^6) + 3*yb^2*(-2 - 3*yb^2 + 5*yb^4 - 9*yb^6 + 9*yb^8) + 
            3*xb^12*yb^2*(-2 - 3*yb^2 + 5*yb^4 - 9*yb^6 + 9*yb^8) + 
            xb^4*(32 + 502*yb^2 + 14553*yb^4 - 11359*yb^6 + 235*yb^8 - 
              3963*yb^10) + xb^8*(32 + 502*yb^2 + 14553*yb^4 - 11359*yb^6 + 
              235*yb^8 - 3963*yb^10) + 4*xb^6*(16 - 776*yb^2 - 3585*yb^4 - 
              21917*yb^6 - 11939*yb^8 + 5433*yb^10)) + 
          vb^2*(96*xb^3*yb^3*(1 + 3*yb^2)^4 + 96*xb^5*yb^3*(1 + 3*yb^2)^4 - 
            192*xb^7*yb^3*(1 + 3*yb^2)^4 - 192*xb^9*yb^3*(1 + 3*yb^2)^4 + 
            96*xb^11*yb^3*(1 + 3*yb^2)^4 + 96*xb^13*yb^3*(1 + 3*yb^2)^4 + 
            3*yb^3*(-2 - 3*yb^2 + 5*yb^4 - 9*yb^6 + 9*yb^8) + 
            3*xb^16*yb^3*(-2 - 3*yb^2 + 5*yb^4 - 9*yb^6 + 9*yb^8) + 
            12*xb^2*yb^2*(-1 + 4*yb + 2*yb^2 + 5*yb^3 + 8*yb^4 - 95*yb^5 - 
              18*yb^6 + 47*yb^7 + 9*yb^8 + 39*yb^9) + 12*xb^14*yb^2*
             (-1 + 4*yb + 2*yb^2 + 5*yb^3 + 8*yb^4 - 95*yb^5 - 18*yb^6 + 
              47*yb^7 + 9*yb^8 + 39*yb^9) - 4*xb^4*yb*(-4 + 6*yb - 122*yb^2 - 
              164*yb^3 - 1575*yb^4 - 328*yb^5 + 1145*yb^6 + 612*yb^7 - 
              17*yb^8 - 126*yb^9 + 573*yb^10) - 4*xb^12*yb*(-4 + 6*yb - 
              122*yb^2 - 164*yb^3 - 1575*yb^4 - 328*yb^5 + 1145*yb^6 + 
              612*yb^7 - 17*yb^8 - 126*yb^9 + 573*yb^10) + 
            4*xb^6*(16 - 112*yb + 147*yb^2 - 1692*yb^3 + 890*yb^4 - 
              17295*yb^5 + 232*yb^6 - 11299*yb^7 - 5850*yb^8 - 5917*yb^9 - 
              3627*yb^10 + 11739*yb^11) + 4*xb^10*(16 - 112*yb + 147*yb^2 - 
              1692*yb^3 + 890*yb^4 - 17295*yb^5 + 232*yb^6 - 11299*yb^7 - 
              5850*yb^8 - 5917*yb^9 - 3627*yb^10 + 11739*yb^11) - 
            2*xb^8*(-64 + 464*yb - 600*yb^2 - 990*yb^3 - 2928*yb^4 - 
              10605*yb^5 + 288*yb^6 - 93397*yb^7 + 21168*yb^8 - 71063*yb^9 + 
              14904*yb^10 + 11751*yb^11)) + 4*vb*xb^2*
           (192*xb^3*yb^3*(1 + 3*yb^2)^4 + 576*xb^5*yb^3*(1 + 3*yb^2)^4 + 
            576*xb^7*yb^3*(1 + 3*yb^2)^4 + 192*xb^9*yb^3*(1 + 3*yb^2)^4 + 
            3*yb^2*(-1 - yb + 2*yb^2 - 20*yb^3 + 8*yb^4 + 26*yb^5 - 18*yb^6 - 
              20*yb^7 + 9*yb^8 + 15*yb^9) + 3*xb^12*yb^2*(-1 - yb + 2*yb^2 - 
              20*yb^3 + 8*yb^4 + 26*yb^5 - 18*yb^6 - 20*yb^7 + 9*yb^8 + 
              15*yb^9) + 2*xb^2*yb*(-2 - 3*yb - yb^2 + 82*yb^3 - 768*yb^4 + 
              164*yb^5 - 782*yb^6 - 306*yb^7 + 650*yb^8 + 63*yb^9 + 
              903*yb^10) + 2*xb^10*yb*(-2 - 3*yb - yb^2 + 82*yb^3 - 
              768*yb^4 + 164*yb^5 - 782*yb^6 - 306*yb^7 + 650*yb^8 + 
              63*yb^9 + 903*yb^10) + xb^4*(16 - 48*yb + 147*yb^2 + 339*yb^3 + 
              890*yb^4 + 22620*yb^5 + 232*yb^6 - 17454*yb^7 - 5850*yb^8 + 
              6476*yb^9 - 3627*yb^10 - 3741*yb^11) + 
            xb^8*(16 - 48*yb + 147*yb^2 + 339*yb^3 + 890*yb^4 + 22620*yb^5 + 
              232*yb^6 - 17454*yb^7 - 5850*yb^8 + 6476*yb^9 - 3627*yb^10 - 
              3741*yb^11) + 4*xb^6*(8 - 22*yb + 75*yb^2 - 1879*yb^3 + 
              366*yb^4 - 9456*yb^5 - 36*yb^6 - 41698*yb^7 - 2646*yb^8 - 
              20994*yb^9 - 1863*yb^10 + 12609*yb^11))) + 
        4*tb*xb^2*(16*vb*xb^2*yb*(96*xb^3*yb^2*(1 + 3*yb^2)^4 + 
            288*xb^5*yb^2*(1 + 3*yb^2)^4 + 288*xb^7*yb^2*(1 + 3*yb^2)^4 + 
            96*xb^9*yb^2*(1 + 3*yb^2)^4 + 3*(yb^2 - 17*yb^4 + 21*yb^6 - 
              11*yb^8 + 6*yb^10) + 3*xb^12*(yb^2 - 17*yb^4 + 21*yb^6 - 
              11*yb^8 + 6*yb^10) + xb^4*(-80 - 163*yb^2 + 8067*yb^4 - 
              6095*yb^6 + 6241*yb^8 + 222*yb^10) + xb^8*(-80 - 163*yb^2 + 
              8067*yb^4 - 6095*yb^6 + 6241*yb^8 + 222*yb^10) + 
            2*xb^2*(-2 - yb^2 - 873*yb^4 - 131*yb^6 + 383*yb^8 + 624*yb^10) + 
            2*xb^10*(-2 - yb^2 - 873*yb^4 - 131*yb^6 + 383*yb^8 + 
              624*yb^10) + 4*xb^6*(-38 - 1103*yb^2 - 5871*yb^4 - 19781*yb^6 - 
              9055*yb^8 + 7176*yb^10)) - 4*xb^2*
           (192*xb^3*yb^3*(1 + 3*yb^2)^4 + 576*xb^5*yb^3*(1 + 3*yb^2)^4 + 
            576*xb^7*yb^3*(1 + 3*yb^2)^4 + 192*xb^9*yb^3*(1 + 3*yb^2)^4 + 
            3*yb^2*(1 - yb - 2*yb^2 - 20*yb^3 - 8*yb^4 + 26*yb^5 + 18*yb^6 - 
              20*yb^7 - 9*yb^8 + 15*yb^9) + 3*xb^12*yb^2*(1 - yb - 2*yb^2 - 
              20*yb^3 - 8*yb^4 + 26*yb^5 + 18*yb^6 - 20*yb^7 - 9*yb^8 + 
              15*yb^9) + 2*xb^2*yb*(-2 + 3*yb - yb^2 - 82*yb^3 - 768*yb^4 - 
              164*yb^5 - 782*yb^6 + 306*yb^7 + 650*yb^8 - 63*yb^9 + 
              903*yb^10) + 2*xb^10*yb*(-2 + 3*yb - yb^2 - 82*yb^3 - 
              768*yb^4 - 164*yb^5 - 782*yb^6 + 306*yb^7 + 650*yb^8 - 
              63*yb^9 + 903*yb^10) - xb^4*(16 + 48*yb + 147*yb^2 - 339*yb^3 + 
              890*yb^4 - 22620*yb^5 + 232*yb^6 + 17454*yb^7 - 5850*yb^8 - 
              6476*yb^9 - 3627*yb^10 + 3741*yb^11) - 
            xb^8*(16 + 48*yb + 147*yb^2 - 339*yb^3 + 890*yb^4 - 22620*yb^5 + 
              232*yb^6 + 17454*yb^7 - 5850*yb^8 - 6476*yb^9 - 3627*yb^10 + 
              3741*yb^11) + 4*xb^6*(-8 - 22*yb - 75*yb^2 - 1879*yb^3 - 
              366*yb^4 - 9456*yb^5 + 36*yb^6 - 41698*yb^7 + 2646*yb^8 - 
              20994*yb^9 + 1863*yb^10 + 12609*yb^11)) + 
          vb^2*(192*xb^3*yb^3*(1 + 3*yb^2)^4 + 192*xb^5*yb^3*(1 + 3*yb^2)^4 - 
            384*xb^7*yb^3*(1 + 3*yb^2)^4 - 384*xb^9*yb^3*(1 + 3*yb^2)^4 + 
            192*xb^11*yb^3*(1 + 3*yb^2)^4 + 192*xb^13*yb^3*(1 + 3*yb^2)^4 + 
            3*yb^2*(1 - yb - 2*yb^2 - 20*yb^3 - 8*yb^4 + 26*yb^5 + 18*yb^6 - 
              20*yb^7 - 9*yb^8 + 15*yb^9) + 3*xb^16*yb^2*(1 - yb - 2*yb^2 - 
              20*yb^3 - 8*yb^4 + 26*yb^5 + 18*yb^6 - 20*yb^7 - 9*yb^8 + 
              15*yb^9) + 4*xb^2*yb*(-1 - 6*yb + 19*yb^2 - 26*yb^3 - 
              438*yb^4 - 22*yb^5 - 334*yb^6 + 18*yb^7 + 343*yb^8 + 36*yb^9 + 
              411*yb^10) + 4*xb^14*yb*(-1 - 6*yb + 19*yb^2 - 26*yb^3 - 
              438*yb^4 - 22*yb^5 - 334*yb^6 + 18*yb^7 + 343*yb^8 + 36*yb^9 + 
              411*yb^10) + 2*xb^8*(144 - 824*yb + 1353*yb^2 + 2623*yb^3 + 
              6430*yb^4 + 23868*yb^5 - 952*yb^6 + 183514*yb^7 - 47070*yb^8 + 
              136596*yb^9 - 33633*yb^10 - 26289*yb^11) - 
            4*xb^4*(4 + 18*yb + 51*yb^2 - 81*yb^3 - 186*yb^4 - 2496*yb^5 - 
              756*yb^6 + 1482*yb^7 + 54*yb^8 - 1418*yb^9 - 1215*yb^10 + 
              447*yb^11) - 4*xb^12*(4 + 18*yb + 51*yb^2 - 81*yb^3 - 
              186*yb^4 - 2496*yb^5 - 756*yb^6 + 1482*yb^7 + 54*yb^8 - 
              1418*yb^9 - 1215*yb^10 + 447*yb^11) + 
            4*xb^6*(32 - 223*yb + 294*yb^2 - 3379*yb^3 + 1818*yb^4 - 
              34122*yb^5 + 534*yb^6 - 22834*yb^7 - 11826*yb^8 - 11895*yb^9 - 
              7236*yb^10 + 23301*yb^11) + 4*xb^10*(32 - 223*yb + 294*yb^2 - 
              3379*yb^3 + 1818*yb^4 - 34122*yb^5 + 534*yb^6 - 22834*yb^7 - 
              11826*yb^8 - 11895*yb^9 - 7236*yb^10 + 23301*yb^11))) + 
        tb^2*(-(vb^2*(-1 + xb^2)^2*yb*(96*xb^3*yb^2*(1 + 3*yb^2)^4 + 
             96*xb^5*yb^2*(1 + 3*yb^2)^4 - 192*xb^7*yb^2*(1 + 3*yb^2)^4 - 
             192*xb^9*yb^2*(1 + 3*yb^2)^4 + 96*xb^11*yb^2*(1 + 3*yb^2)^4 + 
             96*xb^13*yb^2*(1 + 3*yb^2)^4 + 3*yb^2*(-2 - 3*yb^2 + 5*yb^4 - 9*
                yb^6 + 9*yb^8) + 3*xb^16*yb^2*(-2 - 3*yb^2 + 5*yb^4 - 9*
                yb^6 + 9*yb^8) + 12*xb^2*yb^2*(7 - 9*yb^2 - 79*yb^4 + 45*
                yb^6 + 36*yb^8) + 12*xb^14*yb^2*(7 - 9*yb^2 - 79*yb^4 + 45*
                yb^6 + 36*yb^8) + 12*xb^4*yb^2*(40 - 127*yb^2 - 35*yb^4 + 83*
                yb^6 + 39*yb^8) + 12*xb^12*yb^2*(40 - 127*yb^2 - 35*yb^4 + 83*
                yb^6 + 39*yb^8) + 2*xb^8*(-896 - 1626*yb^2 - 7683*yb^4 + 
               110485*yb^6 + 94135*yb^8 + 2193*yb^10) + 
             4*xb^6*(-224 - 2357*yb^2 - 23781*yb^4 - 6035*yb^6 + 89*yb^8 + 
               15924*yb^10) + 4*xb^10*(-224 - 2357*yb^2 - 23781*yb^4 - 6035*
                yb^6 + 89*yb^8 + 15924*yb^10))) + 
          4*xb^2*(96*xb^3*yb^3*(1 + 3*yb^2)^4 + 96*xb^5*yb^3*(1 + 3*yb^2)^4 - 
            192*xb^7*yb^3*(1 + 3*yb^2)^4 - 192*xb^9*yb^3*(1 + 3*yb^2)^4 + 
            96*xb^11*yb^3*(1 + 3*yb^2)^4 + 96*xb^13*yb^3*(1 + 3*yb^2)^4 + 
            3*yb^3*(-2 - 3*yb^2 + 5*yb^4 - 9*yb^6 + 9*yb^8) + 
            3*xb^16*yb^3*(-2 - 3*yb^2 + 5*yb^4 - 9*yb^6 + 9*yb^8) + 
            12*xb^2*yb^2*(1 + 4*yb - 2*yb^2 + 5*yb^3 - 8*yb^4 - 95*yb^5 + 
              18*yb^6 + 47*yb^7 - 9*yb^8 + 39*yb^9) + 12*xb^14*yb^2*
             (1 + 4*yb - 2*yb^2 + 5*yb^3 - 8*yb^4 - 95*yb^5 + 18*yb^6 + 
              47*yb^7 - 9*yb^8 + 39*yb^9) - 4*xb^4*yb*(-4 - 6*yb - 122*yb^2 + 
              164*yb^3 - 1575*yb^4 + 328*yb^5 + 1145*yb^6 - 612*yb^7 - 
              17*yb^8 + 126*yb^9 + 573*yb^10) - 4*xb^12*yb*(-4 - 6*yb - 
              122*yb^2 + 164*yb^3 - 1575*yb^4 + 328*yb^5 + 1145*yb^6 - 
              612*yb^7 - 17*yb^8 + 126*yb^9 + 573*yb^10) + 
            4*xb^6*(-16 - 112*yb - 147*yb^2 - 1692*yb^3 - 890*yb^4 - 
              17295*yb^5 - 232*yb^6 - 11299*yb^7 + 5850*yb^8 - 5917*yb^9 + 
              3627*yb^10 + 11739*yb^11) + 4*xb^10*(-16 - 112*yb - 147*yb^2 - 
              1692*yb^3 - 890*yb^4 - 17295*yb^5 - 232*yb^6 - 11299*yb^7 + 
              5850*yb^8 - 5917*yb^9 + 3627*yb^10 + 11739*yb^11) - 
            2*xb^8*(64 + 464*yb + 600*yb^2 - 990*yb^3 + 2928*yb^4 - 
              10605*yb^5 - 288*yb^6 - 93397*yb^7 - 21168*yb^8 - 71063*yb^9 - 
              14904*yb^10 + 11751*yb^11)) - 4*vb*xb^2*
           (192*xb^3*yb^3*(1 + 3*yb^2)^4 + 192*xb^5*yb^3*(1 + 3*yb^2)^4 - 
            384*xb^7*yb^3*(1 + 3*yb^2)^4 - 384*xb^9*yb^3*(1 + 3*yb^2)^4 + 
            192*xb^11*yb^3*(1 + 3*yb^2)^4 + 192*xb^13*yb^3*(1 + 3*yb^2)^4 + 
            3*yb^2*(-1 - yb + 2*yb^2 - 20*yb^3 + 8*yb^4 + 26*yb^5 - 18*yb^6 - 
              20*yb^7 + 9*yb^8 + 15*yb^9) + 3*xb^16*yb^2*(-1 - yb + 2*yb^2 - 
              20*yb^3 + 8*yb^4 + 26*yb^5 - 18*yb^6 - 20*yb^7 + 9*yb^8 + 
              15*yb^9) + 4*xb^2*yb*(-1 + 6*yb + 19*yb^2 + 26*yb^3 - 
              438*yb^4 + 22*yb^5 - 334*yb^6 - 18*yb^7 + 343*yb^8 - 36*yb^9 + 
              411*yb^10) + 4*xb^14*yb*(-1 + 6*yb + 19*yb^2 + 26*yb^3 - 
              438*yb^4 + 22*yb^5 - 334*yb^6 - 18*yb^7 + 343*yb^8 - 36*yb^9 + 
              411*yb^10) + 2*xb^8*(-144 - 824*yb - 1353*yb^2 + 2623*yb^3 - 
              6430*yb^4 + 23868*yb^5 + 952*yb^6 + 183514*yb^7 + 47070*yb^8 + 
              136596*yb^9 + 33633*yb^10 - 26289*yb^11) - 
            4*xb^4*(-4 + 18*yb - 51*yb^2 - 81*yb^3 + 186*yb^4 - 2496*yb^5 + 
              756*yb^6 + 1482*yb^7 - 54*yb^8 - 1418*yb^9 + 1215*yb^10 + 
              447*yb^11) - 4*xb^12*(-4 + 18*yb - 51*yb^2 - 81*yb^3 + 
              186*yb^4 - 2496*yb^5 + 756*yb^6 + 1482*yb^7 - 54*yb^8 - 
              1418*yb^9 + 1215*yb^10 + 447*yb^11) + 
            4*xb^6*(-32 - 223*yb - 294*yb^2 - 3379*yb^3 - 1818*yb^4 - 
              34122*yb^5 - 534*yb^6 - 22834*yb^7 + 11826*yb^8 - 11895*yb^9 + 
              7236*yb^10 + 23301*yb^11) + 4*xb^10*(-32 - 223*yb - 294*yb^2 - 
              3379*yb^3 - 1818*yb^4 - 34122*yb^5 - 534*yb^6 - 22834*yb^7 + 
              11826*yb^8 - 11895*yb^9 + 7236*yb^10 + 23301*yb^11))))*
       (G[{-2 - Sqrt[3], -I}, xb] + G[{-2 - Sqrt[3], I}, xb] + 
        G[{-2 + Sqrt[3], -I}, xb] + G[{-2 + Sqrt[3], I}, xb]))/
      (1296*(tb*(-1 + xb)^2 - 2*xb)*xb^6*(vb*(-1 + xb)^2 + 2*xb)*
       (2*xb + tb*(1 + xb)^2)*(-2*xb + vb*(1 + xb)^2)*yb^3*(1 + 3*yb^2)^4) + 
     ((4*xb^2*(-4*xb^2*yb*(-96*xb^3*yb^2*(1 + 3*yb^2)^4 - 288*xb^5*yb^2*
             (1 + 3*yb^2)^4 - 288*xb^7*yb^2*(1 + 3*yb^2)^4 - 
            96*xb^9*yb^2*(1 + 3*yb^2)^4 + 6*xb^2*yb^4*(35 - 217*yb^2 + 
              89*yb^4 + 93*yb^6) + 6*xb^10*yb^4*(35 - 217*yb^2 + 89*yb^4 + 
              93*yb^6) + 3*yb^2*(-2 - 3*yb^2 + 5*yb^4 - 9*yb^6 + 9*yb^8) + 
            3*xb^12*yb^2*(-2 - 3*yb^2 + 5*yb^4 - 9*yb^6 + 9*yb^8) + 
            xb^4*(32 + 502*yb^2 + 14553*yb^4 - 11359*yb^6 + 235*yb^8 - 
              3963*yb^10) + xb^8*(32 + 502*yb^2 + 14553*yb^4 - 11359*yb^6 + 
              235*yb^8 - 3963*yb^10) + 4*xb^6*(16 - 776*yb^2 - 3585*yb^4 - 
              21917*yb^6 - 11939*yb^8 + 5433*yb^10)) + 
          vb^2*(-96*xb^3*yb^3*(1 + 3*yb^2)^4 - 96*xb^5*yb^3*(1 + 3*yb^2)^4 + 
            192*xb^7*yb^3*(1 + 3*yb^2)^4 + 192*xb^9*yb^3*(1 + 3*yb^2)^4 - 
            96*xb^11*yb^3*(1 + 3*yb^2)^4 - 96*xb^13*yb^3*(1 + 3*yb^2)^4 + 
            3*yb^3*(-2 - 3*yb^2 + 5*yb^4 - 9*yb^6 + 9*yb^8) + 
            3*xb^16*yb^3*(-2 - 3*yb^2 + 5*yb^4 - 9*yb^6 + 9*yb^8) + 
            12*xb^2*yb^2*(-1 + 4*yb + 2*yb^2 + 5*yb^3 + 8*yb^4 - 95*yb^5 - 
              18*yb^6 + 47*yb^7 + 9*yb^8 + 39*yb^9) + 12*xb^14*yb^2*
             (-1 + 4*yb + 2*yb^2 + 5*yb^3 + 8*yb^4 - 95*yb^5 - 18*yb^6 + 
              47*yb^7 + 9*yb^8 + 39*yb^9) - 4*xb^4*yb*(-4 + 6*yb - 122*yb^2 - 
              164*yb^3 - 1575*yb^4 - 328*yb^5 + 1145*yb^6 + 612*yb^7 - 
              17*yb^8 - 126*yb^9 + 573*yb^10) - 4*xb^12*yb*(-4 + 6*yb - 
              122*yb^2 - 164*yb^3 - 1575*yb^4 - 328*yb^5 + 1145*yb^6 + 
              612*yb^7 - 17*yb^8 - 126*yb^9 + 573*yb^10) + 
            4*xb^6*(16 - 112*yb + 147*yb^2 - 1692*yb^3 + 890*yb^4 - 
              17295*yb^5 + 232*yb^6 - 11299*yb^7 - 5850*yb^8 - 5917*yb^9 - 
              3627*yb^10 + 11739*yb^11) + 4*xb^10*(16 - 112*yb + 147*yb^2 - 
              1692*yb^3 + 890*yb^4 - 17295*yb^5 + 232*yb^6 - 11299*yb^7 - 
              5850*yb^8 - 5917*yb^9 - 3627*yb^10 + 11739*yb^11) - 
            2*xb^8*(-64 + 464*yb - 600*yb^2 - 990*yb^3 - 2928*yb^4 - 
              10605*yb^5 + 288*yb^6 - 93397*yb^7 + 21168*yb^8 - 71063*yb^9 + 
              14904*yb^10 + 11751*yb^11)) + 4*vb*xb^2*
           (-192*xb^3*yb^3*(1 + 3*yb^2)^4 - 576*xb^5*yb^3*(1 + 3*yb^2)^4 - 
            576*xb^7*yb^3*(1 + 3*yb^2)^4 - 192*xb^9*yb^3*(1 + 3*yb^2)^4 + 
            3*yb^2*(-1 - yb + 2*yb^2 - 20*yb^3 + 8*yb^4 + 26*yb^5 - 18*yb^6 - 
              20*yb^7 + 9*yb^8 + 15*yb^9) + 3*xb^12*yb^2*(-1 - yb + 2*yb^2 - 
              20*yb^3 + 8*yb^4 + 26*yb^5 - 18*yb^6 - 20*yb^7 + 9*yb^8 + 
              15*yb^9) + 2*xb^2*yb*(-2 - 3*yb - yb^2 + 82*yb^3 - 768*yb^4 + 
              164*yb^5 - 782*yb^6 - 306*yb^7 + 650*yb^8 + 63*yb^9 + 
              903*yb^10) + 2*xb^10*yb*(-2 - 3*yb - yb^2 + 82*yb^3 - 
              768*yb^4 + 164*yb^5 - 782*yb^6 - 306*yb^7 + 650*yb^8 + 
              63*yb^9 + 903*yb^10) + xb^4*(16 - 48*yb + 147*yb^2 + 339*yb^3 + 
              890*yb^4 + 22620*yb^5 + 232*yb^6 - 17454*yb^7 - 5850*yb^8 + 
              6476*yb^9 - 3627*yb^10 - 3741*yb^11) + 
            xb^8*(16 - 48*yb + 147*yb^2 + 339*yb^3 + 890*yb^4 + 22620*yb^5 + 
              232*yb^6 - 17454*yb^7 - 5850*yb^8 + 6476*yb^9 - 3627*yb^10 - 
              3741*yb^11) + 4*xb^6*(8 - 22*yb + 75*yb^2 - 1879*yb^3 + 
              366*yb^4 - 9456*yb^5 - 36*yb^6 - 41698*yb^7 - 2646*yb^8 - 
              20994*yb^9 - 1863*yb^10 + 12609*yb^11))) + 
        4*tb*xb^2*(16*vb*xb^2*yb*(-96*xb^3*yb^2*(1 + 3*yb^2)^4 - 
            288*xb^5*yb^2*(1 + 3*yb^2)^4 - 288*xb^7*yb^2*(1 + 3*yb^2)^4 - 
            96*xb^9*yb^2*(1 + 3*yb^2)^4 + 3*(yb^2 - 17*yb^4 + 21*yb^6 - 
              11*yb^8 + 6*yb^10) + 3*xb^12*(yb^2 - 17*yb^4 + 21*yb^6 - 
              11*yb^8 + 6*yb^10) + xb^4*(-80 - 163*yb^2 + 8067*yb^4 - 
              6095*yb^6 + 6241*yb^8 + 222*yb^10) + xb^8*(-80 - 163*yb^2 + 
              8067*yb^4 - 6095*yb^6 + 6241*yb^8 + 222*yb^10) + 
            2*xb^2*(-2 - yb^2 - 873*yb^4 - 131*yb^6 + 383*yb^8 + 624*yb^10) + 
            2*xb^10*(-2 - yb^2 - 873*yb^4 - 131*yb^6 + 383*yb^8 + 
              624*yb^10) + 4*xb^6*(-38 - 1103*yb^2 - 5871*yb^4 - 19781*yb^6 - 
              9055*yb^8 + 7176*yb^10)) - 4*xb^2*
           (-192*xb^3*yb^3*(1 + 3*yb^2)^4 - 576*xb^5*yb^3*(1 + 3*yb^2)^4 - 
            576*xb^7*yb^3*(1 + 3*yb^2)^4 - 192*xb^9*yb^3*(1 + 3*yb^2)^4 + 
            3*yb^2*(1 - yb - 2*yb^2 - 20*yb^3 - 8*yb^4 + 26*yb^5 + 18*yb^6 - 
              20*yb^7 - 9*yb^8 + 15*yb^9) + 3*xb^12*yb^2*(1 - yb - 2*yb^2 - 
              20*yb^3 - 8*yb^4 + 26*yb^5 + 18*yb^6 - 20*yb^7 - 9*yb^8 + 
              15*yb^9) + 2*xb^2*yb*(-2 + 3*yb - yb^2 - 82*yb^3 - 768*yb^4 - 
              164*yb^5 - 782*yb^6 + 306*yb^7 + 650*yb^8 - 63*yb^9 + 
              903*yb^10) + 2*xb^10*yb*(-2 + 3*yb - yb^2 - 82*yb^3 - 
              768*yb^4 - 164*yb^5 - 782*yb^6 + 306*yb^7 + 650*yb^8 - 
              63*yb^9 + 903*yb^10) - xb^4*(16 + 48*yb + 147*yb^2 - 339*yb^3 + 
              890*yb^4 - 22620*yb^5 + 232*yb^6 + 17454*yb^7 - 5850*yb^8 - 
              6476*yb^9 - 3627*yb^10 + 3741*yb^11) - 
            xb^8*(16 + 48*yb + 147*yb^2 - 339*yb^3 + 890*yb^4 - 22620*yb^5 + 
              232*yb^6 + 17454*yb^7 - 5850*yb^8 - 6476*yb^9 - 3627*yb^10 + 
              3741*yb^11) + 4*xb^6*(-8 - 22*yb - 75*yb^2 - 1879*yb^3 - 
              366*yb^4 - 9456*yb^5 + 36*yb^6 - 41698*yb^7 + 2646*yb^8 - 
              20994*yb^9 + 1863*yb^10 + 12609*yb^11)) + 
          vb^2*(-192*xb^3*yb^3*(1 + 3*yb^2)^4 - 192*xb^5*yb^3*
             (1 + 3*yb^2)^4 + 384*xb^7*yb^3*(1 + 3*yb^2)^4 + 
            384*xb^9*yb^3*(1 + 3*yb^2)^4 - 192*xb^11*yb^3*(1 + 3*yb^2)^4 - 
            192*xb^13*yb^3*(1 + 3*yb^2)^4 + 3*yb^2*(1 - yb - 2*yb^2 - 
              20*yb^3 - 8*yb^4 + 26*yb^5 + 18*yb^6 - 20*yb^7 - 9*yb^8 + 
              15*yb^9) + 3*xb^16*yb^2*(1 - yb - 2*yb^2 - 20*yb^3 - 8*yb^4 + 
              26*yb^5 + 18*yb^6 - 20*yb^7 - 9*yb^8 + 15*yb^9) + 
            4*xb^2*yb*(-1 - 6*yb + 19*yb^2 - 26*yb^3 - 438*yb^4 - 22*yb^5 - 
              334*yb^6 + 18*yb^7 + 343*yb^8 + 36*yb^9 + 411*yb^10) + 
            4*xb^14*yb*(-1 - 6*yb + 19*yb^2 - 26*yb^3 - 438*yb^4 - 22*yb^5 - 
              334*yb^6 + 18*yb^7 + 343*yb^8 + 36*yb^9 + 411*yb^10) + 
            2*xb^8*(144 - 824*yb + 1353*yb^2 + 2623*yb^3 + 6430*yb^4 + 
              23868*yb^5 - 952*yb^6 + 183514*yb^7 - 47070*yb^8 + 
              136596*yb^9 - 33633*yb^10 - 26289*yb^11) - 
            4*xb^4*(4 + 18*yb + 51*yb^2 - 81*yb^3 - 186*yb^4 - 2496*yb^5 - 
              756*yb^6 + 1482*yb^7 + 54*yb^8 - 1418*yb^9 - 1215*yb^10 + 
              447*yb^11) - 4*xb^12*(4 + 18*yb + 51*yb^2 - 81*yb^3 - 
              186*yb^4 - 2496*yb^5 - 756*yb^6 + 1482*yb^7 + 54*yb^8 - 
              1418*yb^9 - 1215*yb^10 + 447*yb^11) + 
            4*xb^6*(32 - 223*yb + 294*yb^2 - 3379*yb^3 + 1818*yb^4 - 
              34122*yb^5 + 534*yb^6 - 22834*yb^7 - 11826*yb^8 - 11895*yb^9 - 
              7236*yb^10 + 23301*yb^11) + 4*xb^10*(32 - 223*yb + 294*yb^2 - 
              3379*yb^3 + 1818*yb^4 - 34122*yb^5 + 534*yb^6 - 22834*yb^7 - 
              11826*yb^8 - 11895*yb^9 - 7236*yb^10 + 23301*yb^11))) + 
        tb^2*(-(vb^2*(-1 + xb^2)^2*yb*(-96*xb^3*yb^2*(1 + 3*yb^2)^4 - 
             96*xb^5*yb^2*(1 + 3*yb^2)^4 + 192*xb^7*yb^2*(1 + 3*yb^2)^4 + 
             192*xb^9*yb^2*(1 + 3*yb^2)^4 - 96*xb^11*yb^2*(1 + 3*yb^2)^4 - 
             96*xb^13*yb^2*(1 + 3*yb^2)^4 + 3*yb^2*(-2 - 3*yb^2 + 5*yb^4 - 9*
                yb^6 + 9*yb^8) + 3*xb^16*yb^2*(-2 - 3*yb^2 + 5*yb^4 - 9*
                yb^6 + 9*yb^8) + 12*xb^2*yb^2*(7 - 9*yb^2 - 79*yb^4 + 45*
                yb^6 + 36*yb^8) + 12*xb^14*yb^2*(7 - 9*yb^2 - 79*yb^4 + 45*
                yb^6 + 36*yb^8) + 12*xb^4*yb^2*(40 - 127*yb^2 - 35*yb^4 + 83*
                yb^6 + 39*yb^8) + 12*xb^12*yb^2*(40 - 127*yb^2 - 35*yb^4 + 83*
                yb^6 + 39*yb^8) + 2*xb^8*(-896 - 1626*yb^2 - 7683*yb^4 + 
               110485*yb^6 + 94135*yb^8 + 2193*yb^10) + 
             4*xb^6*(-224 - 2357*yb^2 - 23781*yb^4 - 6035*yb^6 + 89*yb^8 + 
               15924*yb^10) + 4*xb^10*(-224 - 2357*yb^2 - 23781*yb^4 - 6035*
                yb^6 + 89*yb^8 + 15924*yb^10))) + 
          4*xb^2*(-96*xb^3*yb^3*(1 + 3*yb^2)^4 - 96*xb^5*yb^3*
             (1 + 3*yb^2)^4 + 192*xb^7*yb^3*(1 + 3*yb^2)^4 + 
            192*xb^9*yb^3*(1 + 3*yb^2)^4 - 96*xb^11*yb^3*(1 + 3*yb^2)^4 - 
            96*xb^13*yb^3*(1 + 3*yb^2)^4 + 3*yb^3*(-2 - 3*yb^2 + 5*yb^4 - 
              9*yb^6 + 9*yb^8) + 3*xb^16*yb^3*(-2 - 3*yb^2 + 5*yb^4 - 
              9*yb^6 + 9*yb^8) + 12*xb^2*yb^2*(1 + 4*yb - 2*yb^2 + 5*yb^3 - 
              8*yb^4 - 95*yb^5 + 18*yb^6 + 47*yb^7 - 9*yb^8 + 39*yb^9) + 
            12*xb^14*yb^2*(1 + 4*yb - 2*yb^2 + 5*yb^3 - 8*yb^4 - 95*yb^5 + 
              18*yb^6 + 47*yb^7 - 9*yb^8 + 39*yb^9) - 4*xb^4*yb*
             (-4 - 6*yb - 122*yb^2 + 164*yb^3 - 1575*yb^4 + 328*yb^5 + 
              1145*yb^6 - 612*yb^7 - 17*yb^8 + 126*yb^9 + 573*yb^10) - 
            4*xb^12*yb*(-4 - 6*yb - 122*yb^2 + 164*yb^3 - 1575*yb^4 + 
              328*yb^5 + 1145*yb^6 - 612*yb^7 - 17*yb^8 + 126*yb^9 + 
              573*yb^10) + 4*xb^6*(-16 - 112*yb - 147*yb^2 - 1692*yb^3 - 
              890*yb^4 - 17295*yb^5 - 232*yb^6 - 11299*yb^7 + 5850*yb^8 - 
              5917*yb^9 + 3627*yb^10 + 11739*yb^11) + 
            4*xb^10*(-16 - 112*yb - 147*yb^2 - 1692*yb^3 - 890*yb^4 - 
              17295*yb^5 - 232*yb^6 - 11299*yb^7 + 5850*yb^8 - 5917*yb^9 + 
              3627*yb^10 + 11739*yb^11) - 2*xb^8*(64 + 464*yb + 600*yb^2 - 
              990*yb^3 + 2928*yb^4 - 10605*yb^5 - 288*yb^6 - 93397*yb^7 - 
              21168*yb^8 - 71063*yb^9 - 14904*yb^10 + 11751*yb^11)) - 
          4*vb*xb^2*(-192*xb^3*yb^3*(1 + 3*yb^2)^4 - 192*xb^5*yb^3*
             (1 + 3*yb^2)^4 + 384*xb^7*yb^3*(1 + 3*yb^2)^4 + 
            384*xb^9*yb^3*(1 + 3*yb^2)^4 - 192*xb^11*yb^3*(1 + 3*yb^2)^4 - 
            192*xb^13*yb^3*(1 + 3*yb^2)^4 + 3*yb^2*(-1 - yb + 2*yb^2 - 
              20*yb^3 + 8*yb^4 + 26*yb^5 - 18*yb^6 - 20*yb^7 + 9*yb^8 + 
              15*yb^9) + 3*xb^16*yb^2*(-1 - yb + 2*yb^2 - 20*yb^3 + 8*yb^4 + 
              26*yb^5 - 18*yb^6 - 20*yb^7 + 9*yb^8 + 15*yb^9) + 
            4*xb^2*yb*(-1 + 6*yb + 19*yb^2 + 26*yb^3 - 438*yb^4 + 22*yb^5 - 
              334*yb^6 - 18*yb^7 + 343*yb^8 - 36*yb^9 + 411*yb^10) + 
            4*xb^14*yb*(-1 + 6*yb + 19*yb^2 + 26*yb^3 - 438*yb^4 + 22*yb^5 - 
              334*yb^6 - 18*yb^7 + 343*yb^8 - 36*yb^9 + 411*yb^10) + 
            2*xb^8*(-144 - 824*yb - 1353*yb^2 + 2623*yb^3 - 6430*yb^4 + 
              23868*yb^5 + 952*yb^6 + 183514*yb^7 + 47070*yb^8 + 
              136596*yb^9 + 33633*yb^10 - 26289*yb^11) - 
            4*xb^4*(-4 + 18*yb - 51*yb^2 - 81*yb^3 + 186*yb^4 - 2496*yb^5 + 
              756*yb^6 + 1482*yb^7 - 54*yb^8 - 1418*yb^9 + 1215*yb^10 + 
              447*yb^11) - 4*xb^12*(-4 + 18*yb - 51*yb^2 - 81*yb^3 + 
              186*yb^4 - 2496*yb^5 + 756*yb^6 + 1482*yb^7 - 54*yb^8 - 
              1418*yb^9 + 1215*yb^10 + 447*yb^11) + 
            4*xb^6*(-32 - 223*yb - 294*yb^2 - 3379*yb^3 - 1818*yb^4 - 
              34122*yb^5 - 534*yb^6 - 22834*yb^7 + 11826*yb^8 - 11895*yb^9 + 
              7236*yb^10 + 23301*yb^11) + 4*xb^10*(-32 - 223*yb - 294*yb^2 - 
              3379*yb^3 - 1818*yb^4 - 34122*yb^5 - 534*yb^6 - 22834*yb^7 + 
              11826*yb^8 - 11895*yb^9 + 7236*yb^10 + 23301*yb^11))))*
       (G[{2 - Sqrt[3], -I}, xb] + G[{2 - Sqrt[3], I}, xb] + 
        G[{2 + Sqrt[3], -I}, xb] + G[{2 + Sqrt[3], I}, xb]))/
      (1296*(tb*(-1 + xb)^2 - 2*xb)*xb^6*(vb*(-1 + xb)^2 + 2*xb)*
       (2*xb + tb*(1 + xb)^2)*(-2*xb + vb*(1 + xb)^2)*yb^3*(1 + 3*yb^2)^4) + 
     ((-4*xb^2 - 4*tb^2*xb^2 + tb*(1 - 6*xb^2 + xb^4))*(1 + yb)*
       (3*(-1 + yb)^2*yb^2*(1 + yb)^4*(-1 + 3*yb^2) + 3*xb^8*(-1 + yb)^2*yb^2*
         (1 + yb)^4*(-1 + 3*yb^2) - 4*xb^2*yb*(-1 + yb - 6*yb^2 - 32*yb^3 - 
          436*yb^4 + 366*yb^5 - 130*yb^6 + 256*yb^7 - 195*yb^8 + 177*yb^9) - 
        4*xb^6*yb*(-1 + yb - 6*yb^2 - 32*yb^3 - 436*yb^4 + 366*yb^5 - 
          130*yb^6 + 256*yb^7 - 195*yb^8 + 177*yb^9) + 
        xb^4*(16 + 88*yb + 62*yb^2 + 572*yb^3 + 8*yb^4 + 2692*yb^5 - 
          3044*yb^6 - 284*yb^7 - 4504*yb^8 - 1020*yb^9 - 2778*yb^10))*
       (2*G[{-1}, tb]*G[{0}, xb] + G[{-1, (2*xb)/(1 - xb)^2}, tb] + 
        G[{-1, (-2*xb)/(1 + xb)^2}, tb] + 
        G[{(8*xb^2)/(1 - 6*xb^2 + xb^4), (2*xb)/(1 - xb)^2}, tb] + 
        G[{(8*xb^2)/(1 - 6*xb^2 + xb^4), (-2*xb)/(1 + xb)^2}, tb] + 
        4*G[{-1}, tb]*Log[2]))/(324*(tb*(-1 + xb)^2 - 2*xb)*
       (2*xb + tb*(1 + xb)^2)*yb^3*(xb + 3*xb*yb^2)^4) + 
     ((4*xb^2 + 4*tb^2*xb^2 - tb*(1 - 6*xb^2 + xb^4))*(1 + yb)*
       (3*(-1 + yb)^2*yb^2*(1 + yb)^4*(-1 + 3*yb^2) + 3*xb^8*(-1 + yb)^2*yb^2*
         (1 + yb)^4*(-1 + 3*yb^2) - 4*xb^2*yb*(-1 + yb - 6*yb^2 - 32*yb^3 - 
          436*yb^4 + 366*yb^5 - 130*yb^6 + 256*yb^7 - 195*yb^8 + 177*yb^9) - 
        4*xb^6*yb*(-1 + yb - 6*yb^2 - 32*yb^3 - 436*yb^4 + 366*yb^5 - 
          130*yb^6 + 256*yb^7 - 195*yb^8 + 177*yb^9) + 
        xb^4*(16 + 88*yb + 62*yb^2 + 572*yb^3 + 8*yb^4 + 2692*yb^5 - 
          3044*yb^6 - 284*yb^7 - 4504*yb^8 - 1020*yb^9 - 2778*yb^10))*
       (2*G[{0}, xb]*G[{1}, tb] + G[{0, (2*xb)/(1 - xb)^2}, tb] + 
        G[{0, (-2*xb)/(1 + xb)^2}, tb] + G[{1, (2*xb)/(1 - xb)^2}, tb] + 
        G[{1, (-2*xb)/(1 + xb)^2}, tb] + 4*G[{1}, tb]*Log[2]))/
      (324*(tb*(-1 + xb)^2 - 2*xb)*(2*xb + tb*(1 + xb)^2)*yb^3*
       (xb + 3*xb*yb^2)^4) + ((4*xb^2 + 4*vb^2*xb^2 + vb*(1 - 6*xb^2 + xb^4))*
       (-1 + yb)*(3*(-1 + yb)^4*yb^2*(1 + yb)^2*(-1 + 3*yb^2) + 
        3*xb^8*(-1 + yb)^4*yb^2*(1 + yb)^2*(-1 + 3*yb^2) - 
        4*xb^2*yb*(1 + yb + 6*yb^2 - 32*yb^3 + 436*yb^4 + 366*yb^5 + 
          130*yb^6 + 256*yb^7 + 195*yb^8 + 177*yb^9) - 
        4*xb^6*yb*(1 + yb + 6*yb^2 - 32*yb^3 + 436*yb^4 + 366*yb^5 + 
          130*yb^6 + 256*yb^7 + 195*yb^8 + 177*yb^9) - 
        2*xb^4*(-8 + 44*yb - 31*yb^2 + 286*yb^3 - 4*yb^4 + 1346*yb^5 + 
          1522*yb^6 - 142*yb^7 + 2252*yb^8 - 510*yb^9 + 1389*yb^10))*
       (2*G[{-1}, vb]*G[{0}, xb] - 2*G[{0}, xb]*G[{1}, vb] + 
        G[{-1, (-2*xb)/(1 - xb)^2}, vb] + G[{-1, (2*xb)/(1 + xb)^2}, 
         vb] + G[{0, (-2*xb)/(1 - xb)^2}, vb] + G[{0, (2*xb)/(1 + xb)^2}, 
         vb] - G[{1, (-2*xb)/(1 - xb)^2}, vb] - G[{1, (2*xb)/(1 + xb)^2}, 
         vb] - G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4), (-2*xb)/(1 - xb)^2}, vb] - 
        G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4), (2*xb)/(1 + xb)^2}, vb] + 
        4*G[{-1}, vb]*Log[2] - 4*G[{1}, vb]*Log[2]))/
      (324*(vb*(-1 + xb)^2 + 2*xb)*(-2*xb + vb*(1 + xb)^2)*yb^3*
       (xb + 3*xb*yb^2)^4) + 
     ((-4*xb^2*(-4*xb^2*yb*(96*xb^3*yb^2*(1 + 3*yb^2)^4 + 288*xb^5*yb^2*
             (1 + 3*yb^2)^4 + 288*xb^7*yb^2*(1 + 3*yb^2)^4 + 
            96*xb^9*yb^2*(1 + 3*yb^2)^4 + 6*xb^2*yb^4*(35 - 217*yb^2 + 
              89*yb^4 + 93*yb^6) + 6*xb^10*yb^4*(35 - 217*yb^2 + 89*yb^4 + 
              93*yb^6) + 3*yb^2*(-2 - 3*yb^2 + 5*yb^4 - 9*yb^6 + 9*yb^8) + 
            3*xb^12*yb^2*(-2 - 3*yb^2 + 5*yb^4 - 9*yb^6 + 9*yb^8) + 
            xb^4*(32 + 502*yb^2 + 14553*yb^4 - 11359*yb^6 + 235*yb^8 - 
              3963*yb^10) + xb^8*(32 + 502*yb^2 + 14553*yb^4 - 11359*yb^6 + 
              235*yb^8 - 3963*yb^10) + 4*xb^6*(16 - 776*yb^2 - 3585*yb^4 - 
              21917*yb^6 - 11939*yb^8 + 5433*yb^10)) + 
          vb^2*(96*xb^3*yb^3*(1 + 3*yb^2)^4 + 96*xb^5*yb^3*(1 + 3*yb^2)^4 - 
            192*xb^7*yb^3*(1 + 3*yb^2)^4 - 192*xb^9*yb^3*(1 + 3*yb^2)^4 + 
            96*xb^11*yb^3*(1 + 3*yb^2)^4 + 96*xb^13*yb^3*(1 + 3*yb^2)^4 + 
            3*yb^3*(-2 - 3*yb^2 + 5*yb^4 - 9*yb^6 + 9*yb^8) + 
            3*xb^16*yb^3*(-2 - 3*yb^2 + 5*yb^4 - 9*yb^6 + 9*yb^8) + 
            12*xb^2*yb^2*(-1 + 4*yb + 2*yb^2 + 5*yb^3 + 8*yb^4 - 95*yb^5 - 
              18*yb^6 + 47*yb^7 + 9*yb^8 + 39*yb^9) + 12*xb^14*yb^2*
             (-1 + 4*yb + 2*yb^2 + 5*yb^3 + 8*yb^4 - 95*yb^5 - 18*yb^6 + 
              47*yb^7 + 9*yb^8 + 39*yb^9) - 4*xb^4*yb*(-4 + 6*yb - 122*yb^2 - 
              164*yb^3 - 1575*yb^4 - 328*yb^5 + 1145*yb^6 + 612*yb^7 - 
              17*yb^8 - 126*yb^9 + 573*yb^10) - 4*xb^12*yb*(-4 + 6*yb - 
              122*yb^2 - 164*yb^3 - 1575*yb^4 - 328*yb^5 + 1145*yb^6 + 
              612*yb^7 - 17*yb^8 - 126*yb^9 + 573*yb^10) + 
            4*xb^6*(16 - 112*yb + 147*yb^2 - 1692*yb^3 + 890*yb^4 - 
              17295*yb^5 + 232*yb^6 - 11299*yb^7 - 5850*yb^8 - 5917*yb^9 - 
              3627*yb^10 + 11739*yb^11) + 4*xb^10*(16 - 112*yb + 147*yb^2 - 
              1692*yb^3 + 890*yb^4 - 17295*yb^5 + 232*yb^6 - 11299*yb^7 - 
              5850*yb^8 - 5917*yb^9 - 3627*yb^10 + 11739*yb^11) - 
            2*xb^8*(-64 + 464*yb - 600*yb^2 - 990*yb^3 - 2928*yb^4 - 
              10605*yb^5 + 288*yb^6 - 93397*yb^7 + 21168*yb^8 - 71063*yb^9 + 
              14904*yb^10 + 11751*yb^11)) + 4*vb*xb^2*
           (192*xb^3*yb^3*(1 + 3*yb^2)^4 + 576*xb^5*yb^3*(1 + 3*yb^2)^4 + 
            576*xb^7*yb^3*(1 + 3*yb^2)^4 + 192*xb^9*yb^3*(1 + 3*yb^2)^4 + 
            3*yb^2*(-1 - yb + 2*yb^2 - 20*yb^3 + 8*yb^4 + 26*yb^5 - 18*yb^6 - 
              20*yb^7 + 9*yb^8 + 15*yb^9) + 3*xb^12*yb^2*(-1 - yb + 2*yb^2 - 
              20*yb^3 + 8*yb^4 + 26*yb^5 - 18*yb^6 - 20*yb^7 + 9*yb^8 + 
              15*yb^9) + 2*xb^2*yb*(-2 - 3*yb - yb^2 + 82*yb^3 - 768*yb^4 + 
              164*yb^5 - 782*yb^6 - 306*yb^7 + 650*yb^8 + 63*yb^9 + 
              903*yb^10) + 2*xb^10*yb*(-2 - 3*yb - yb^2 + 82*yb^3 - 
              768*yb^4 + 164*yb^5 - 782*yb^6 - 306*yb^7 + 650*yb^8 + 
              63*yb^9 + 903*yb^10) + xb^4*(16 - 48*yb + 147*yb^2 + 339*yb^3 + 
              890*yb^4 + 22620*yb^5 + 232*yb^6 - 17454*yb^7 - 5850*yb^8 + 
              6476*yb^9 - 3627*yb^10 - 3741*yb^11) + 
            xb^8*(16 - 48*yb + 147*yb^2 + 339*yb^3 + 890*yb^4 + 22620*yb^5 + 
              232*yb^6 - 17454*yb^7 - 5850*yb^8 + 6476*yb^9 - 3627*yb^10 - 
              3741*yb^11) + 4*xb^6*(8 - 22*yb + 75*yb^2 - 1879*yb^3 + 
              366*yb^4 - 9456*yb^5 - 36*yb^6 - 41698*yb^7 - 2646*yb^8 - 
              20994*yb^9 - 1863*yb^10 + 12609*yb^11))) - 
        4*tb*xb^2*(16*vb*xb^2*yb*(96*xb^3*yb^2*(1 + 3*yb^2)^4 + 
            288*xb^5*yb^2*(1 + 3*yb^2)^4 + 288*xb^7*yb^2*(1 + 3*yb^2)^4 + 
            96*xb^9*yb^2*(1 + 3*yb^2)^4 + 3*(yb^2 - 17*yb^4 + 21*yb^6 - 
              11*yb^8 + 6*yb^10) + 3*xb^12*(yb^2 - 17*yb^4 + 21*yb^6 - 
              11*yb^8 + 6*yb^10) + xb^4*(-80 - 163*yb^2 + 8067*yb^4 - 
              6095*yb^6 + 6241*yb^8 + 222*yb^10) + xb^8*(-80 - 163*yb^2 + 
              8067*yb^4 - 6095*yb^6 + 6241*yb^8 + 222*yb^10) + 
            2*xb^2*(-2 - yb^2 - 873*yb^4 - 131*yb^6 + 383*yb^8 + 624*yb^10) + 
            2*xb^10*(-2 - yb^2 - 873*yb^4 - 131*yb^6 + 383*yb^8 + 
              624*yb^10) + 4*xb^6*(-38 - 1103*yb^2 - 5871*yb^4 - 19781*yb^6 - 
              9055*yb^8 + 7176*yb^10)) - 4*xb^2*
           (192*xb^3*yb^3*(1 + 3*yb^2)^4 + 576*xb^5*yb^3*(1 + 3*yb^2)^4 + 
            576*xb^7*yb^3*(1 + 3*yb^2)^4 + 192*xb^9*yb^3*(1 + 3*yb^2)^4 + 
            3*yb^2*(1 - yb - 2*yb^2 - 20*yb^3 - 8*yb^4 + 26*yb^5 + 18*yb^6 - 
              20*yb^7 - 9*yb^8 + 15*yb^9) + 3*xb^12*yb^2*(1 - yb - 2*yb^2 - 
              20*yb^3 - 8*yb^4 + 26*yb^5 + 18*yb^6 - 20*yb^7 - 9*yb^8 + 
              15*yb^9) + 2*xb^2*yb*(-2 + 3*yb - yb^2 - 82*yb^3 - 768*yb^4 - 
              164*yb^5 - 782*yb^6 + 306*yb^7 + 650*yb^8 - 63*yb^9 + 
              903*yb^10) + 2*xb^10*yb*(-2 + 3*yb - yb^2 - 82*yb^3 - 
              768*yb^4 - 164*yb^5 - 782*yb^6 + 306*yb^7 + 650*yb^8 - 
              63*yb^9 + 903*yb^10) - xb^4*(16 + 48*yb + 147*yb^2 - 339*yb^3 + 
              890*yb^4 - 22620*yb^5 + 232*yb^6 + 17454*yb^7 - 5850*yb^8 - 
              6476*yb^9 - 3627*yb^10 + 3741*yb^11) - 
            xb^8*(16 + 48*yb + 147*yb^2 - 339*yb^3 + 890*yb^4 - 22620*yb^5 + 
              232*yb^6 + 17454*yb^7 - 5850*yb^8 - 6476*yb^9 - 3627*yb^10 + 
              3741*yb^11) + 4*xb^6*(-8 - 22*yb - 75*yb^2 - 1879*yb^3 - 
              366*yb^4 - 9456*yb^5 + 36*yb^6 - 41698*yb^7 + 2646*yb^8 - 
              20994*yb^9 + 1863*yb^10 + 12609*yb^11)) + 
          vb^2*(192*xb^3*yb^3*(1 + 3*yb^2)^4 + 192*xb^5*yb^3*(1 + 3*yb^2)^4 - 
            384*xb^7*yb^3*(1 + 3*yb^2)^4 - 384*xb^9*yb^3*(1 + 3*yb^2)^4 + 
            192*xb^11*yb^3*(1 + 3*yb^2)^4 + 192*xb^13*yb^3*(1 + 3*yb^2)^4 + 
            3*yb^2*(1 - yb - 2*yb^2 - 20*yb^3 - 8*yb^4 + 26*yb^5 + 18*yb^6 - 
              20*yb^7 - 9*yb^8 + 15*yb^9) + 3*xb^16*yb^2*(1 - yb - 2*yb^2 - 
              20*yb^3 - 8*yb^4 + 26*yb^5 + 18*yb^6 - 20*yb^7 - 9*yb^8 + 
              15*yb^9) + 4*xb^2*yb*(-1 - 6*yb + 19*yb^2 - 26*yb^3 - 
              438*yb^4 - 22*yb^5 - 334*yb^6 + 18*yb^7 + 343*yb^8 + 36*yb^9 + 
              411*yb^10) + 4*xb^14*yb*(-1 - 6*yb + 19*yb^2 - 26*yb^3 - 
              438*yb^4 - 22*yb^5 - 334*yb^6 + 18*yb^7 + 343*yb^8 + 36*yb^9 + 
              411*yb^10) + 2*xb^8*(144 - 824*yb + 1353*yb^2 + 2623*yb^3 + 
              6430*yb^4 + 23868*yb^5 - 952*yb^6 + 183514*yb^7 - 47070*yb^8 + 
              136596*yb^9 - 33633*yb^10 - 26289*yb^11) - 
            4*xb^4*(4 + 18*yb + 51*yb^2 - 81*yb^3 - 186*yb^4 - 2496*yb^5 - 
              756*yb^6 + 1482*yb^7 + 54*yb^8 - 1418*yb^9 - 1215*yb^10 + 
              447*yb^11) - 4*xb^12*(4 + 18*yb + 51*yb^2 - 81*yb^3 - 
              186*yb^4 - 2496*yb^5 - 756*yb^6 + 1482*yb^7 + 54*yb^8 - 
              1418*yb^9 - 1215*yb^10 + 447*yb^11) + 
            4*xb^6*(32 - 223*yb + 294*yb^2 - 3379*yb^3 + 1818*yb^4 - 
              34122*yb^5 + 534*yb^6 - 22834*yb^7 - 11826*yb^8 - 11895*yb^9 - 
              7236*yb^10 + 23301*yb^11) + 4*xb^10*(32 - 223*yb + 294*yb^2 - 
              3379*yb^3 + 1818*yb^4 - 34122*yb^5 + 534*yb^6 - 22834*yb^7 - 
              11826*yb^8 - 11895*yb^9 - 7236*yb^10 + 23301*yb^11))) + 
        tb^2*(vb^2*(-1 + xb^2)^2*yb*(96*xb^3*yb^2*(1 + 3*yb^2)^4 + 
            96*xb^5*yb^2*(1 + 3*yb^2)^4 - 192*xb^7*yb^2*(1 + 3*yb^2)^4 - 
            192*xb^9*yb^2*(1 + 3*yb^2)^4 + 96*xb^11*yb^2*(1 + 3*yb^2)^4 + 
            96*xb^13*yb^2*(1 + 3*yb^2)^4 + 3*yb^2*(-2 - 3*yb^2 + 5*yb^4 - 
              9*yb^6 + 9*yb^8) + 3*xb^16*yb^2*(-2 - 3*yb^2 + 5*yb^4 - 
              9*yb^6 + 9*yb^8) + 12*xb^2*yb^2*(7 - 9*yb^2 - 79*yb^4 + 
              45*yb^6 + 36*yb^8) + 12*xb^14*yb^2*(7 - 9*yb^2 - 79*yb^4 + 
              45*yb^6 + 36*yb^8) + 12*xb^4*yb^2*(40 - 127*yb^2 - 35*yb^4 + 
              83*yb^6 + 39*yb^8) + 12*xb^12*yb^2*(40 - 127*yb^2 - 35*yb^4 + 
              83*yb^6 + 39*yb^8) + 2*xb^8*(-896 - 1626*yb^2 - 7683*yb^4 + 
              110485*yb^6 + 94135*yb^8 + 2193*yb^10) + 
            4*xb^6*(-224 - 2357*yb^2 - 23781*yb^4 - 6035*yb^6 + 89*yb^8 + 
              15924*yb^10) + 4*xb^10*(-224 - 2357*yb^2 - 23781*yb^4 - 
              6035*yb^6 + 89*yb^8 + 15924*yb^10)) - 
          4*xb^2*(96*xb^3*yb^3*(1 + 3*yb^2)^4 + 96*xb^5*yb^3*(1 + 3*yb^2)^4 - 
            192*xb^7*yb^3*(1 + 3*yb^2)^4 - 192*xb^9*yb^3*(1 + 3*yb^2)^4 + 
            96*xb^11*yb^3*(1 + 3*yb^2)^4 + 96*xb^13*yb^3*(1 + 3*yb^2)^4 + 
            3*yb^3*(-2 - 3*yb^2 + 5*yb^4 - 9*yb^6 + 9*yb^8) + 
            3*xb^16*yb^3*(-2 - 3*yb^2 + 5*yb^4 - 9*yb^6 + 9*yb^8) + 
            12*xb^2*yb^2*(1 + 4*yb - 2*yb^2 + 5*yb^3 - 8*yb^4 - 95*yb^5 + 
              18*yb^6 + 47*yb^7 - 9*yb^8 + 39*yb^9) + 12*xb^14*yb^2*
             (1 + 4*yb - 2*yb^2 + 5*yb^3 - 8*yb^4 - 95*yb^5 + 18*yb^6 + 
              47*yb^7 - 9*yb^8 + 39*yb^9) - 4*xb^4*yb*(-4 - 6*yb - 122*yb^2 + 
              164*yb^3 - 1575*yb^4 + 328*yb^5 + 1145*yb^6 - 612*yb^7 - 
              17*yb^8 + 126*yb^9 + 573*yb^10) - 4*xb^12*yb*(-4 - 6*yb - 
              122*yb^2 + 164*yb^3 - 1575*yb^4 + 328*yb^5 + 1145*yb^6 - 
              612*yb^7 - 17*yb^8 + 126*yb^9 + 573*yb^10) + 
            4*xb^6*(-16 - 112*yb - 147*yb^2 - 1692*yb^3 - 890*yb^4 - 
              17295*yb^5 - 232*yb^6 - 11299*yb^7 + 5850*yb^8 - 5917*yb^9 + 
              3627*yb^10 + 11739*yb^11) + 4*xb^10*(-16 - 112*yb - 147*yb^2 - 
              1692*yb^3 - 890*yb^4 - 17295*yb^5 - 232*yb^6 - 11299*yb^7 + 
              5850*yb^8 - 5917*yb^9 + 3627*yb^10 + 11739*yb^11) - 
            2*xb^8*(64 + 464*yb + 600*yb^2 - 990*yb^3 + 2928*yb^4 - 
              10605*yb^5 - 288*yb^6 - 93397*yb^7 - 21168*yb^8 - 71063*yb^9 - 
              14904*yb^10 + 11751*yb^11)) + 4*vb*xb^2*
           (192*xb^3*yb^3*(1 + 3*yb^2)^4 + 192*xb^5*yb^3*(1 + 3*yb^2)^4 - 
            384*xb^7*yb^3*(1 + 3*yb^2)^4 - 384*xb^9*yb^3*(1 + 3*yb^2)^4 + 
            192*xb^11*yb^3*(1 + 3*yb^2)^4 + 192*xb^13*yb^3*(1 + 3*yb^2)^4 + 
            3*yb^2*(-1 - yb + 2*yb^2 - 20*yb^3 + 8*yb^4 + 26*yb^5 - 18*yb^6 - 
              20*yb^7 + 9*yb^8 + 15*yb^9) + 3*xb^16*yb^2*(-1 - yb + 2*yb^2 - 
              20*yb^3 + 8*yb^4 + 26*yb^5 - 18*yb^6 - 20*yb^7 + 9*yb^8 + 
              15*yb^9) + 4*xb^2*yb*(-1 + 6*yb + 19*yb^2 + 26*yb^3 - 
              438*yb^4 + 22*yb^5 - 334*yb^6 - 18*yb^7 + 343*yb^8 - 36*yb^9 + 
              411*yb^10) + 4*xb^14*yb*(-1 + 6*yb + 19*yb^2 + 26*yb^3 - 
              438*yb^4 + 22*yb^5 - 334*yb^6 - 18*yb^7 + 343*yb^8 - 36*yb^9 + 
              411*yb^10) + 2*xb^8*(-144 - 824*yb - 1353*yb^2 + 2623*yb^3 - 
              6430*yb^4 + 23868*yb^5 + 952*yb^6 + 183514*yb^7 + 47070*yb^8 + 
              136596*yb^9 + 33633*yb^10 - 26289*yb^11) - 
            4*xb^4*(-4 + 18*yb - 51*yb^2 - 81*yb^3 + 186*yb^4 - 2496*yb^5 + 
              756*yb^6 + 1482*yb^7 - 54*yb^8 - 1418*yb^9 + 1215*yb^10 + 
              447*yb^11) - 4*xb^12*(-4 + 18*yb - 51*yb^2 - 81*yb^3 + 
              186*yb^4 - 2496*yb^5 + 756*yb^6 + 1482*yb^7 - 54*yb^8 - 
              1418*yb^9 + 1215*yb^10 + 447*yb^11) + 
            4*xb^6*(-32 - 223*yb - 294*yb^2 - 3379*yb^3 - 1818*yb^4 - 
              34122*yb^5 - 534*yb^6 - 22834*yb^7 + 11826*yb^8 - 11895*yb^9 + 
              7236*yb^10 + 23301*yb^11) + 4*xb^10*(-32 - 223*yb - 294*yb^2 - 
              3379*yb^3 - 1818*yb^4 - 34122*yb^5 - 534*yb^6 - 22834*yb^7 + 
              11826*yb^8 - 11895*yb^9 + 7236*yb^10 + 23301*yb^11))))*
       (G[{-2 - Sqrt[3], 0}, xb] + G[{-2 + Sqrt[3], 0}, xb] + 
        2*G[{-2 - Sqrt[3]}, xb]*Log[2] + 2*G[{-2 + Sqrt[3]}, xb]*Log[2]))/
      (1296*(tb*(-1 + xb)^2 - 2*xb)*xb^6*(vb*(-1 + xb)^2 + 2*xb)*
       (2*xb + tb*(1 + xb)^2)*(-2*xb + vb*(1 + xb)^2)*yb^3*(1 + 3*yb^2)^4) + 
     ((-4*xb^2*(-4*xb^2*yb*(-96*xb^3*yb^2*(1 + 3*yb^2)^4 - 
            288*xb^5*yb^2*(1 + 3*yb^2)^4 - 288*xb^7*yb^2*(1 + 3*yb^2)^4 - 
            96*xb^9*yb^2*(1 + 3*yb^2)^4 + 6*xb^2*yb^4*(35 - 217*yb^2 + 
              89*yb^4 + 93*yb^6) + 6*xb^10*yb^4*(35 - 217*yb^2 + 89*yb^4 + 
              93*yb^6) + 3*yb^2*(-2 - 3*yb^2 + 5*yb^4 - 9*yb^6 + 9*yb^8) + 
            3*xb^12*yb^2*(-2 - 3*yb^2 + 5*yb^4 - 9*yb^6 + 9*yb^8) + 
            xb^4*(32 + 502*yb^2 + 14553*yb^4 - 11359*yb^6 + 235*yb^8 - 
              3963*yb^10) + xb^8*(32 + 502*yb^2 + 14553*yb^4 - 11359*yb^6 + 
              235*yb^8 - 3963*yb^10) + 4*xb^6*(16 - 776*yb^2 - 3585*yb^4 - 
              21917*yb^6 - 11939*yb^8 + 5433*yb^10)) + 
          vb^2*(-96*xb^3*yb^3*(1 + 3*yb^2)^4 - 96*xb^5*yb^3*(1 + 3*yb^2)^4 + 
            192*xb^7*yb^3*(1 + 3*yb^2)^4 + 192*xb^9*yb^3*(1 + 3*yb^2)^4 - 
            96*xb^11*yb^3*(1 + 3*yb^2)^4 - 96*xb^13*yb^3*(1 + 3*yb^2)^4 + 
            3*yb^3*(-2 - 3*yb^2 + 5*yb^4 - 9*yb^6 + 9*yb^8) + 
            3*xb^16*yb^3*(-2 - 3*yb^2 + 5*yb^4 - 9*yb^6 + 9*yb^8) + 
            12*xb^2*yb^2*(-1 + 4*yb + 2*yb^2 + 5*yb^3 + 8*yb^4 - 95*yb^5 - 
              18*yb^6 + 47*yb^7 + 9*yb^8 + 39*yb^9) + 12*xb^14*yb^2*
             (-1 + 4*yb + 2*yb^2 + 5*yb^3 + 8*yb^4 - 95*yb^5 - 18*yb^6 + 
              47*yb^7 + 9*yb^8 + 39*yb^9) - 4*xb^4*yb*(-4 + 6*yb - 122*yb^2 - 
              164*yb^3 - 1575*yb^4 - 328*yb^5 + 1145*yb^6 + 612*yb^7 - 
              17*yb^8 - 126*yb^9 + 573*yb^10) - 4*xb^12*yb*(-4 + 6*yb - 
              122*yb^2 - 164*yb^3 - 1575*yb^4 - 328*yb^5 + 1145*yb^6 + 
              612*yb^7 - 17*yb^8 - 126*yb^9 + 573*yb^10) + 
            4*xb^6*(16 - 112*yb + 147*yb^2 - 1692*yb^3 + 890*yb^4 - 
              17295*yb^5 + 232*yb^6 - 11299*yb^7 - 5850*yb^8 - 5917*yb^9 - 
              3627*yb^10 + 11739*yb^11) + 4*xb^10*(16 - 112*yb + 147*yb^2 - 
              1692*yb^3 + 890*yb^4 - 17295*yb^5 + 232*yb^6 - 11299*yb^7 - 
              5850*yb^8 - 5917*yb^9 - 3627*yb^10 + 11739*yb^11) - 
            2*xb^8*(-64 + 464*yb - 600*yb^2 - 990*yb^3 - 2928*yb^4 - 
              10605*yb^5 + 288*yb^6 - 93397*yb^7 + 21168*yb^8 - 71063*yb^9 + 
              14904*yb^10 + 11751*yb^11)) + 4*vb*xb^2*
           (-192*xb^3*yb^3*(1 + 3*yb^2)^4 - 576*xb^5*yb^3*(1 + 3*yb^2)^4 - 
            576*xb^7*yb^3*(1 + 3*yb^2)^4 - 192*xb^9*yb^3*(1 + 3*yb^2)^4 + 
            3*yb^2*(-1 - yb + 2*yb^2 - 20*yb^3 + 8*yb^4 + 26*yb^5 - 18*yb^6 - 
              20*yb^7 + 9*yb^8 + 15*yb^9) + 3*xb^12*yb^2*(-1 - yb + 2*yb^2 - 
              20*yb^3 + 8*yb^4 + 26*yb^5 - 18*yb^6 - 20*yb^7 + 9*yb^8 + 
              15*yb^9) + 2*xb^2*yb*(-2 - 3*yb - yb^2 + 82*yb^3 - 768*yb^4 + 
              164*yb^5 - 782*yb^6 - 306*yb^7 + 650*yb^8 + 63*yb^9 + 
              903*yb^10) + 2*xb^10*yb*(-2 - 3*yb - yb^2 + 82*yb^3 - 
              768*yb^4 + 164*yb^5 - 782*yb^6 - 306*yb^7 + 650*yb^8 + 
              63*yb^9 + 903*yb^10) + xb^4*(16 - 48*yb + 147*yb^2 + 339*yb^3 + 
              890*yb^4 + 22620*yb^5 + 232*yb^6 - 17454*yb^7 - 5850*yb^8 + 
              6476*yb^9 - 3627*yb^10 - 3741*yb^11) + 
            xb^8*(16 - 48*yb + 147*yb^2 + 339*yb^3 + 890*yb^4 + 22620*yb^5 + 
              232*yb^6 - 17454*yb^7 - 5850*yb^8 + 6476*yb^9 - 3627*yb^10 - 
              3741*yb^11) + 4*xb^6*(8 - 22*yb + 75*yb^2 - 1879*yb^3 + 
              366*yb^4 - 9456*yb^5 - 36*yb^6 - 41698*yb^7 - 2646*yb^8 - 
              20994*yb^9 - 1863*yb^10 + 12609*yb^11))) - 
        4*tb*xb^2*(16*vb*xb^2*yb*(-96*xb^3*yb^2*(1 + 3*yb^2)^4 - 
            288*xb^5*yb^2*(1 + 3*yb^2)^4 - 288*xb^7*yb^2*(1 + 3*yb^2)^4 - 
            96*xb^9*yb^2*(1 + 3*yb^2)^4 + 3*(yb^2 - 17*yb^4 + 21*yb^6 - 
              11*yb^8 + 6*yb^10) + 3*xb^12*(yb^2 - 17*yb^4 + 21*yb^6 - 
              11*yb^8 + 6*yb^10) + xb^4*(-80 - 163*yb^2 + 8067*yb^4 - 
              6095*yb^6 + 6241*yb^8 + 222*yb^10) + xb^8*(-80 - 163*yb^2 + 
              8067*yb^4 - 6095*yb^6 + 6241*yb^8 + 222*yb^10) + 
            2*xb^2*(-2 - yb^2 - 873*yb^4 - 131*yb^6 + 383*yb^8 + 624*yb^10) + 
            2*xb^10*(-2 - yb^2 - 873*yb^4 - 131*yb^6 + 383*yb^8 + 
              624*yb^10) + 4*xb^6*(-38 - 1103*yb^2 - 5871*yb^4 - 19781*yb^6 - 
              9055*yb^8 + 7176*yb^10)) - 4*xb^2*
           (-192*xb^3*yb^3*(1 + 3*yb^2)^4 - 576*xb^5*yb^3*(1 + 3*yb^2)^4 - 
            576*xb^7*yb^3*(1 + 3*yb^2)^4 - 192*xb^9*yb^3*(1 + 3*yb^2)^4 + 
            3*yb^2*(1 - yb - 2*yb^2 - 20*yb^3 - 8*yb^4 + 26*yb^5 + 18*yb^6 - 
              20*yb^7 - 9*yb^8 + 15*yb^9) + 3*xb^12*yb^2*(1 - yb - 2*yb^2 - 
              20*yb^3 - 8*yb^4 + 26*yb^5 + 18*yb^6 - 20*yb^7 - 9*yb^8 + 
              15*yb^9) + 2*xb^2*yb*(-2 + 3*yb - yb^2 - 82*yb^3 - 768*yb^4 - 
              164*yb^5 - 782*yb^6 + 306*yb^7 + 650*yb^8 - 63*yb^9 + 
              903*yb^10) + 2*xb^10*yb*(-2 + 3*yb - yb^2 - 82*yb^3 - 
              768*yb^4 - 164*yb^5 - 782*yb^6 + 306*yb^7 + 650*yb^8 - 
              63*yb^9 + 903*yb^10) - xb^4*(16 + 48*yb + 147*yb^2 - 339*yb^3 + 
              890*yb^4 - 22620*yb^5 + 232*yb^6 + 17454*yb^7 - 5850*yb^8 - 
              6476*yb^9 - 3627*yb^10 + 3741*yb^11) - 
            xb^8*(16 + 48*yb + 147*yb^2 - 339*yb^3 + 890*yb^4 - 22620*yb^5 + 
              232*yb^6 + 17454*yb^7 - 5850*yb^8 - 6476*yb^9 - 3627*yb^10 + 
              3741*yb^11) + 4*xb^6*(-8 - 22*yb - 75*yb^2 - 1879*yb^3 - 
              366*yb^4 - 9456*yb^5 + 36*yb^6 - 41698*yb^7 + 2646*yb^8 - 
              20994*yb^9 + 1863*yb^10 + 12609*yb^11)) + 
          vb^2*(-192*xb^3*yb^3*(1 + 3*yb^2)^4 - 192*xb^5*yb^3*
             (1 + 3*yb^2)^4 + 384*xb^7*yb^3*(1 + 3*yb^2)^4 + 
            384*xb^9*yb^3*(1 + 3*yb^2)^4 - 192*xb^11*yb^3*(1 + 3*yb^2)^4 - 
            192*xb^13*yb^3*(1 + 3*yb^2)^4 + 3*yb^2*(1 - yb - 2*yb^2 - 
              20*yb^3 - 8*yb^4 + 26*yb^5 + 18*yb^6 - 20*yb^7 - 9*yb^8 + 
              15*yb^9) + 3*xb^16*yb^2*(1 - yb - 2*yb^2 - 20*yb^3 - 8*yb^4 + 
              26*yb^5 + 18*yb^6 - 20*yb^7 - 9*yb^8 + 15*yb^9) + 
            4*xb^2*yb*(-1 - 6*yb + 19*yb^2 - 26*yb^3 - 438*yb^4 - 22*yb^5 - 
              334*yb^6 + 18*yb^7 + 343*yb^8 + 36*yb^9 + 411*yb^10) + 
            4*xb^14*yb*(-1 - 6*yb + 19*yb^2 - 26*yb^3 - 438*yb^4 - 22*yb^5 - 
              334*yb^6 + 18*yb^7 + 343*yb^8 + 36*yb^9 + 411*yb^10) + 
            2*xb^8*(144 - 824*yb + 1353*yb^2 + 2623*yb^3 + 6430*yb^4 + 
              23868*yb^5 - 952*yb^6 + 183514*yb^7 - 47070*yb^8 + 
              136596*yb^9 - 33633*yb^10 - 26289*yb^11) - 
            4*xb^4*(4 + 18*yb + 51*yb^2 - 81*yb^3 - 186*yb^4 - 2496*yb^5 - 
              756*yb^6 + 1482*yb^7 + 54*yb^8 - 1418*yb^9 - 1215*yb^10 + 
              447*yb^11) - 4*xb^12*(4 + 18*yb + 51*yb^2 - 81*yb^3 - 
              186*yb^4 - 2496*yb^5 - 756*yb^6 + 1482*yb^7 + 54*yb^8 - 
              1418*yb^9 - 1215*yb^10 + 447*yb^11) + 
            4*xb^6*(32 - 223*yb + 294*yb^2 - 3379*yb^3 + 1818*yb^4 - 
              34122*yb^5 + 534*yb^6 - 22834*yb^7 - 11826*yb^8 - 11895*yb^9 - 
              7236*yb^10 + 23301*yb^11) + 4*xb^10*(32 - 223*yb + 294*yb^2 - 
              3379*yb^3 + 1818*yb^4 - 34122*yb^5 + 534*yb^6 - 22834*yb^7 - 
              11826*yb^8 - 11895*yb^9 - 7236*yb^10 + 23301*yb^11))) + 
        tb^2*(vb^2*(-1 + xb^2)^2*yb*(-96*xb^3*yb^2*(1 + 3*yb^2)^4 - 
            96*xb^5*yb^2*(1 + 3*yb^2)^4 + 192*xb^7*yb^2*(1 + 3*yb^2)^4 + 
            192*xb^9*yb^2*(1 + 3*yb^2)^4 - 96*xb^11*yb^2*(1 + 3*yb^2)^4 - 
            96*xb^13*yb^2*(1 + 3*yb^2)^4 + 3*yb^2*(-2 - 3*yb^2 + 5*yb^4 - 
              9*yb^6 + 9*yb^8) + 3*xb^16*yb^2*(-2 - 3*yb^2 + 5*yb^4 - 
              9*yb^6 + 9*yb^8) + 12*xb^2*yb^2*(7 - 9*yb^2 - 79*yb^4 + 
              45*yb^6 + 36*yb^8) + 12*xb^14*yb^2*(7 - 9*yb^2 - 79*yb^4 + 
              45*yb^6 + 36*yb^8) + 12*xb^4*yb^2*(40 - 127*yb^2 - 35*yb^4 + 
              83*yb^6 + 39*yb^8) + 12*xb^12*yb^2*(40 - 127*yb^2 - 35*yb^4 + 
              83*yb^6 + 39*yb^8) + 2*xb^8*(-896 - 1626*yb^2 - 7683*yb^4 + 
              110485*yb^6 + 94135*yb^8 + 2193*yb^10) + 
            4*xb^6*(-224 - 2357*yb^2 - 23781*yb^4 - 6035*yb^6 + 89*yb^8 + 
              15924*yb^10) + 4*xb^10*(-224 - 2357*yb^2 - 23781*yb^4 - 
              6035*yb^6 + 89*yb^8 + 15924*yb^10)) - 
          4*xb^2*(-96*xb^3*yb^3*(1 + 3*yb^2)^4 - 96*xb^5*yb^3*
             (1 + 3*yb^2)^4 + 192*xb^7*yb^3*(1 + 3*yb^2)^4 + 
            192*xb^9*yb^3*(1 + 3*yb^2)^4 - 96*xb^11*yb^3*(1 + 3*yb^2)^4 - 
            96*xb^13*yb^3*(1 + 3*yb^2)^4 + 3*yb^3*(-2 - 3*yb^2 + 5*yb^4 - 
              9*yb^6 + 9*yb^8) + 3*xb^16*yb^3*(-2 - 3*yb^2 + 5*yb^4 - 
              9*yb^6 + 9*yb^8) + 12*xb^2*yb^2*(1 + 4*yb - 2*yb^2 + 5*yb^3 - 
              8*yb^4 - 95*yb^5 + 18*yb^6 + 47*yb^7 - 9*yb^8 + 39*yb^9) + 
            12*xb^14*yb^2*(1 + 4*yb - 2*yb^2 + 5*yb^3 - 8*yb^4 - 95*yb^5 + 
              18*yb^6 + 47*yb^7 - 9*yb^8 + 39*yb^9) - 4*xb^4*yb*
             (-4 - 6*yb - 122*yb^2 + 164*yb^3 - 1575*yb^4 + 328*yb^5 + 
              1145*yb^6 - 612*yb^7 - 17*yb^8 + 126*yb^9 + 573*yb^10) - 
            4*xb^12*yb*(-4 - 6*yb - 122*yb^2 + 164*yb^3 - 1575*yb^4 + 
              328*yb^5 + 1145*yb^6 - 612*yb^7 - 17*yb^8 + 126*yb^9 + 
              573*yb^10) + 4*xb^6*(-16 - 112*yb - 147*yb^2 - 1692*yb^3 - 
              890*yb^4 - 17295*yb^5 - 232*yb^6 - 11299*yb^7 + 5850*yb^8 - 
              5917*yb^9 + 3627*yb^10 + 11739*yb^11) + 
            4*xb^10*(-16 - 112*yb - 147*yb^2 - 1692*yb^3 - 890*yb^4 - 
              17295*yb^5 - 232*yb^6 - 11299*yb^7 + 5850*yb^8 - 5917*yb^9 + 
              3627*yb^10 + 11739*yb^11) - 2*xb^8*(64 + 464*yb + 600*yb^2 - 
              990*yb^3 + 2928*yb^4 - 10605*yb^5 - 288*yb^6 - 93397*yb^7 - 
              21168*yb^8 - 71063*yb^9 - 14904*yb^10 + 11751*yb^11)) + 
          4*vb*xb^2*(-192*xb^3*yb^3*(1 + 3*yb^2)^4 - 192*xb^5*yb^3*
             (1 + 3*yb^2)^4 + 384*xb^7*yb^3*(1 + 3*yb^2)^4 + 
            384*xb^9*yb^3*(1 + 3*yb^2)^4 - 192*xb^11*yb^3*(1 + 3*yb^2)^4 - 
            192*xb^13*yb^3*(1 + 3*yb^2)^4 + 3*yb^2*(-1 - yb + 2*yb^2 - 
              20*yb^3 + 8*yb^4 + 26*yb^5 - 18*yb^6 - 20*yb^7 + 9*yb^8 + 
              15*yb^9) + 3*xb^16*yb^2*(-1 - yb + 2*yb^2 - 20*yb^3 + 8*yb^4 + 
              26*yb^5 - 18*yb^6 - 20*yb^7 + 9*yb^8 + 15*yb^9) + 
            4*xb^2*yb*(-1 + 6*yb + 19*yb^2 + 26*yb^3 - 438*yb^4 + 22*yb^5 - 
              334*yb^6 - 18*yb^7 + 343*yb^8 - 36*yb^9 + 411*yb^10) + 
            4*xb^14*yb*(-1 + 6*yb + 19*yb^2 + 26*yb^3 - 438*yb^4 + 22*yb^5 - 
              334*yb^6 - 18*yb^7 + 343*yb^8 - 36*yb^9 + 411*yb^10) + 
            2*xb^8*(-144 - 824*yb - 1353*yb^2 + 2623*yb^3 - 6430*yb^4 + 
              23868*yb^5 + 952*yb^6 + 183514*yb^7 + 47070*yb^8 + 
              136596*yb^9 + 33633*yb^10 - 26289*yb^11) - 
            4*xb^4*(-4 + 18*yb - 51*yb^2 - 81*yb^3 + 186*yb^4 - 2496*yb^5 + 
              756*yb^6 + 1482*yb^7 - 54*yb^8 - 1418*yb^9 + 1215*yb^10 + 
              447*yb^11) - 4*xb^12*(-4 + 18*yb - 51*yb^2 - 81*yb^3 + 
              186*yb^4 - 2496*yb^5 + 756*yb^6 + 1482*yb^7 - 54*yb^8 - 
              1418*yb^9 + 1215*yb^10 + 447*yb^11) + 
            4*xb^6*(-32 - 223*yb - 294*yb^2 - 3379*yb^3 - 1818*yb^4 - 
              34122*yb^5 - 534*yb^6 - 22834*yb^7 + 11826*yb^8 - 11895*yb^9 + 
              7236*yb^10 + 23301*yb^11) + 4*xb^10*(-32 - 223*yb - 294*yb^2 - 
              3379*yb^3 - 1818*yb^4 - 34122*yb^5 - 534*yb^6 - 22834*yb^7 + 
              11826*yb^8 - 11895*yb^9 + 7236*yb^10 + 23301*yb^11))))*
       (G[{2 - Sqrt[3], 0}, xb] + G[{2 + Sqrt[3], 0}, xb] + 
        2*G[{2 - Sqrt[3]}, xb]*Log[2] + 2*G[{2 + Sqrt[3]}, xb]*Log[2]))/
      (1296*(tb*(-1 + xb)^2 - 2*xb)*xb^6*(vb*(-1 + xb)^2 + 2*xb)*
       (2*xb + tb*(1 + xb)^2)*(-2*xb + vb*(1 + xb)^2)*yb^3*(1 + 3*yb^2)^4) + 
     ((1 + xb^2)^4*(-1 + yb^2)^2*(1 - 4*yb^2 + 3*yb^4 + 
        xb^4*(1 - 4*yb^2 + 3*yb^4) + 2*xb^2*(-5 + 80*yb^2 + 21*yb^4))*
       (-2*G[{0}, xb]*G[{-1, -1}, tb] + 2*G[{-I}, xb]*
         G[{-1, -1}, tb] + 2*G[{I}, xb]*G[{-1, -1}, tb] - 
        2*G[{0}, xb]*G[{-1, -1}, vb] + 2*G[{-I}, xb]*
         G[{-1, -1}, vb] + 2*G[{I}, xb]*G[{-1, -1}, vb] + 
        2*G[{0}, xb]*G[{-1, 1}, tb] - 2*G[{-I}, xb]*G[{-1, 1}, tb] - 
        2*G[{I}, xb]*G[{-1, 1}, tb] + 2*G[{0}, xb]*G[{-1, 1}, vb] - 
        2*G[{-I}, xb]*G[{-1, 1}, vb] - 2*G[{I}, xb]*G[{-1, 1}, vb] + 
        2*G[{0}, xb]*G[{0, -1}, tb] - 2*G[{-I}, xb]*G[{0, -1}, tb] - 
        2*G[{I}, xb]*G[{0, -1}, tb] - 2*G[{0}, xb]*G[{0, -1}, vb] + 
        2*G[{-I}, xb]*G[{0, -1}, vb] + 2*G[{I}, xb]*G[{0, -1}, vb] - 
        2*G[{0}, xb]*G[{0, 1}, tb] + 2*G[{-I}, xb]*G[{0, 1}, tb] + 
        2*G[{I}, xb]*G[{0, 1}, tb] + 2*G[{0}, xb]*G[{0, 1}, vb] - 
        2*G[{-I}, xb]*G[{0, 1}, vb] - 2*G[{I}, xb]*G[{0, 1}, vb] + 
        2*G[{-1}, tb]*G[{-I, 0}, xb] - 2*G[{-1}, vb]*G[{-I, 0}, xb] - 
        2*G[{-1}, yb]*G[{-I, 0}, xb] - 2*G[{0}, tb]*G[{-I, 0}, xb] - 
        2*G[{0}, vb]*G[{-I, 0}, xb] + 4*G[{0}, yb]*G[{-I, 0}, xb] - 
        2*G[{1}, tb]*G[{-I, 0}, xb] + 2*G[{1}, vb]*G[{-I, 0}, xb] - 
        2*G[{1}, yb]*G[{-I, 0}, xb] + 
        2*G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4)}, vb]*G[{-I, 0}, xb] + 
        2*G[{(8*xb^2)/(1 - 6*xb^2 + xb^4)}, tb]*G[{-I, 0}, xb] - 
        2*G[{-1}, tb]*G[{-I, -I}, xb] + 2*G[{-1}, vb]*
         G[{-I, -I}, xb] + 2*G[{-1}, yb]*G[{-I, -I}, xb] + 
        2*G[{0}, tb]*G[{-I, -I}, xb] + 2*G[{0}, vb]*G[{-I, -I}, xb] - 
        4*G[{0}, yb]*G[{-I, -I}, xb] + 2*G[{1}, tb]*G[{-I, -I}, xb] - 
        2*G[{1}, vb]*G[{-I, -I}, xb] + 2*G[{1}, yb]*G[{-I, -I}, xb] - 
        2*G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4)}, vb]*G[{-I, -I}, xb] - 
        2*G[{(8*xb^2)/(1 - 6*xb^2 + xb^4)}, tb]*G[{-I, -I}, xb] - 
        2*G[{-1}, tb]*G[{-I, I}, xb] + 2*G[{-1}, vb]*G[{-I, I}, xb] + 
        2*G[{-1}, yb]*G[{-I, I}, xb] + 2*G[{0}, tb]*G[{-I, I}, xb] + 
        2*G[{0}, vb]*G[{-I, I}, xb] - 4*G[{0}, yb]*G[{-I, I}, xb] + 
        2*G[{1}, tb]*G[{-I, I}, xb] - 2*G[{1}, vb]*G[{-I, I}, xb] + 
        2*G[{1}, yb]*G[{-I, I}, xb] - 
        2*G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4)}, vb]*G[{-I, I}, xb] - 
        2*G[{(8*xb^2)/(1 - 6*xb^2 + xb^4)}, tb]*G[{-I, I}, xb] + 
        2*G[{-1}, tb]*G[{I, 0}, xb] - 2*G[{-1}, vb]*G[{I, 0}, xb] - 
        2*G[{-1}, yb]*G[{I, 0}, xb] - 2*G[{0}, tb]*G[{I, 0}, xb] - 
        2*G[{0}, vb]*G[{I, 0}, xb] + 4*G[{0}, yb]*G[{I, 0}, xb] - 
        2*G[{1}, tb]*G[{I, 0}, xb] + 2*G[{1}, vb]*G[{I, 0}, xb] - 
        2*G[{1}, yb]*G[{I, 0}, xb] + 
        2*G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4)}, vb]*G[{I, 0}, xb] + 
        2*G[{(8*xb^2)/(1 - 6*xb^2 + xb^4)}, tb]*G[{I, 0}, xb] - 
        2*G[{-1}, tb]*G[{I, -I}, xb] + 2*G[{-1}, vb]*G[{I, -I}, xb] + 
        2*G[{-1}, yb]*G[{I, -I}, xb] + 2*G[{0}, tb]*G[{I, -I}, xb] + 
        2*G[{0}, vb]*G[{I, -I}, xb] - 4*G[{0}, yb]*G[{I, -I}, xb] + 
        2*G[{1}, tb]*G[{I, -I}, xb] - 2*G[{1}, vb]*G[{I, -I}, xb] + 
        2*G[{1}, yb]*G[{I, -I}, xb] - 
        2*G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4)}, vb]*G[{I, -I}, xb] - 
        2*G[{(8*xb^2)/(1 - 6*xb^2 + xb^4)}, tb]*G[{I, -I}, xb] - 
        2*G[{-1}, tb]*G[{I, I}, xb] + 2*G[{-1}, vb]*G[{I, I}, xb] + 
        2*G[{-1}, yb]*G[{I, I}, xb] + 2*G[{0}, tb]*G[{I, I}, xb] + 
        2*G[{0}, vb]*G[{I, I}, xb] - 4*G[{0}, yb]*G[{I, I}, xb] + 
        2*G[{1}, tb]*G[{I, I}, xb] - 2*G[{1}, vb]*G[{I, I}, xb] + 
        2*G[{1}, yb]*G[{I, I}, xb] - 
        2*G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4)}, vb]*G[{I, I}, xb] - 
        2*G[{(8*xb^2)/(1 - 6*xb^2 + xb^4)}, tb]*G[{I, I}, xb] + 
        2*G[{0}, xb]*G[{1, -1}, tb] - 2*G[{-I}, xb]*G[{1, -1}, tb] - 
        2*G[{I}, xb]*G[{1, -1}, tb] + 2*G[{0}, xb]*G[{1, -1}, vb] - 
        2*G[{-I}, xb]*G[{1, -1}, vb] - 2*G[{I}, xb]*G[{1, -1}, vb] - 
        2*G[{0}, xb]*G[{1, 1}, tb] + 2*G[{-I}, xb]*G[{1, 1}, tb] + 
        2*G[{I}, xb]*G[{1, 1}, tb] - 2*G[{0}, xb]*G[{1, 1}, vb] + 
        2*G[{-I}, xb]*G[{1, 1}, vb] + 2*G[{I}, xb]*G[{1, 1}, vb] - 
        G[{-1}, tb]*G[{-2 - Sqrt[3], 0}, xb] + G[{-1}, vb]*
         G[{-2 - Sqrt[3], 0}, xb] + G[{-1}, yb]*G[{-2 - Sqrt[3], 0}, 
          xb] + G[{0}, tb]*G[{-2 - Sqrt[3], 0}, xb] + 
        G[{0}, vb]*G[{-2 - Sqrt[3], 0}, xb] - 2*G[{0}, yb]*
         G[{-2 - Sqrt[3], 0}, xb] + G[{1}, tb]*G[{-2 - Sqrt[3], 0}, 
          xb] - G[{1}, vb]*G[{-2 - Sqrt[3], 0}, xb] + 
        G[{1}, yb]*G[{-2 - Sqrt[3], 0}, xb] - 
        G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4)}, vb]*G[{-2 - Sqrt[3], 0}, xb] - 
        G[{(8*xb^2)/(1 - 6*xb^2 + xb^4)}, tb]*G[{-2 - Sqrt[3], 0}, xb] + 
        G[{-1}, tb]*G[{-2 - Sqrt[3], -I}, xb] - G[{-1}, vb]*
         G[{-2 - Sqrt[3], -I}, xb] - G[{-1}, yb]*G[{-2 - Sqrt[3], -I}, 
          xb] - G[{0}, tb]*G[{-2 - Sqrt[3], -I}, xb] - 
        G[{0}, vb]*G[{-2 - Sqrt[3], -I}, xb] + 2*G[{0}, yb]*
         G[{-2 - Sqrt[3], -I}, xb] - G[{1}, tb]*G[{-2 - Sqrt[3], -I}, 
          xb] + G[{1}, vb]*G[{-2 - Sqrt[3], -I}, xb] - 
        G[{1}, yb]*G[{-2 - Sqrt[3], -I}, xb] + 
        G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4)}, vb]*G[{-2 - Sqrt[3], -I}, 
          xb] + G[{(8*xb^2)/(1 - 6*xb^2 + xb^4)}, tb]*
         G[{-2 - Sqrt[3], -I}, xb] + G[{-1}, tb]*G[{-2 - Sqrt[3], I}, 
          xb] - G[{-1}, vb]*G[{-2 - Sqrt[3], I}, xb] - 
        G[{-1}, yb]*G[{-2 - Sqrt[3], I}, xb] - G[{0}, tb]*
         G[{-2 - Sqrt[3], I}, xb] - G[{0}, vb]*G[{-2 - Sqrt[3], I}, 
          xb] + 2*G[{0}, yb]*G[{-2 - Sqrt[3], I}, xb] - 
        G[{1}, tb]*G[{-2 - Sqrt[3], I}, xb] + G[{1}, vb]*
         G[{-2 - Sqrt[3], I}, xb] - G[{1}, yb]*G[{-2 - Sqrt[3], I}, 
          xb] + G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4)}, vb]*
         G[{-2 - Sqrt[3], I}, xb] + G[{(8*xb^2)/(1 - 6*xb^2 + xb^4)}, tb]*
         G[{-2 - Sqrt[3], I}, xb] - G[{-1}, tb]*G[{2 - Sqrt[3], 0}, 
          xb] + G[{-1}, vb]*G[{2 - Sqrt[3], 0}, xb] + 
        G[{-1}, yb]*G[{2 - Sqrt[3], 0}, xb] + G[{0}, tb]*
         G[{2 - Sqrt[3], 0}, xb] + G[{0}, vb]*G[{2 - Sqrt[3], 0}, xb] - 
        2*G[{0}, yb]*G[{2 - Sqrt[3], 0}, xb] + G[{1}, tb]*
         G[{2 - Sqrt[3], 0}, xb] - G[{1}, vb]*G[{2 - Sqrt[3], 0}, xb] + 
        G[{1}, yb]*G[{2 - Sqrt[3], 0}, xb] - 
        G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4)}, vb]*G[{2 - Sqrt[3], 0}, xb] - 
        G[{(8*xb^2)/(1 - 6*xb^2 + xb^4)}, tb]*G[{2 - Sqrt[3], 0}, xb] + 
        G[{-1}, tb]*G[{2 - Sqrt[3], -I}, xb] - G[{-1}, vb]*
         G[{2 - Sqrt[3], -I}, xb] - G[{-1}, yb]*G[{2 - Sqrt[3], -I}, 
          xb] - G[{0}, tb]*G[{2 - Sqrt[3], -I}, xb] - 
        G[{0}, vb]*G[{2 - Sqrt[3], -I}, xb] + 2*G[{0}, yb]*
         G[{2 - Sqrt[3], -I}, xb] - G[{1}, tb]*G[{2 - Sqrt[3], -I}, 
          xb] + G[{1}, vb]*G[{2 - Sqrt[3], -I}, xb] - 
        G[{1}, yb]*G[{2 - Sqrt[3], -I}, xb] + 
        G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4)}, vb]*G[{2 - Sqrt[3], -I}, xb] + 
        G[{(8*xb^2)/(1 - 6*xb^2 + xb^4)}, tb]*G[{2 - Sqrt[3], -I}, xb] + 
        G[{-1}, tb]*G[{2 - Sqrt[3], I}, xb] - G[{-1}, vb]*
         G[{2 - Sqrt[3], I}, xb] - G[{-1}, yb]*G[{2 - Sqrt[3], I}, 
          xb] - G[{0}, tb]*G[{2 - Sqrt[3], I}, xb] - 
        G[{0}, vb]*G[{2 - Sqrt[3], I}, xb] + 2*G[{0}, yb]*
         G[{2 - Sqrt[3], I}, xb] - G[{1}, tb]*G[{2 - Sqrt[3], I}, xb] + 
        G[{1}, vb]*G[{2 - Sqrt[3], I}, xb] - G[{1}, yb]*
         G[{2 - Sqrt[3], I}, xb] + G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4)}, vb]*
         G[{2 - Sqrt[3], I}, xb] + G[{(8*xb^2)/(1 - 6*xb^2 + xb^4)}, tb]*
         G[{2 - Sqrt[3], I}, xb] - G[{-1}, tb]*G[{-2 + Sqrt[3], 0}, 
          xb] + G[{-1}, vb]*G[{-2 + Sqrt[3], 0}, xb] + 
        G[{-1}, yb]*G[{-2 + Sqrt[3], 0}, xb] + G[{0}, tb]*
         G[{-2 + Sqrt[3], 0}, xb] + G[{0}, vb]*G[{-2 + Sqrt[3], 0}, 
          xb] - 2*G[{0}, yb]*G[{-2 + Sqrt[3], 0}, xb] + 
        G[{1}, tb]*G[{-2 + Sqrt[3], 0}, xb] - G[{1}, vb]*
         G[{-2 + Sqrt[3], 0}, xb] + G[{1}, yb]*G[{-2 + Sqrt[3], 0}, 
          xb] - G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4)}, vb]*
         G[{-2 + Sqrt[3], 0}, xb] - G[{(8*xb^2)/(1 - 6*xb^2 + xb^4)}, tb]*
         G[{-2 + Sqrt[3], 0}, xb] + G[{-1}, tb]*G[{-2 + Sqrt[3], -I}, 
          xb] - G[{-1}, vb]*G[{-2 + Sqrt[3], -I}, xb] - 
        G[{-1}, yb]*G[{-2 + Sqrt[3], -I}, xb] - 
        G[{0}, tb]*G[{-2 + Sqrt[3], -I}, xb] - G[{0}, vb]*
         G[{-2 + Sqrt[3], -I}, xb] + 2*G[{0}, yb]*G[{-2 + Sqrt[3], -I}, 
          xb] - G[{1}, tb]*G[{-2 + Sqrt[3], -I}, xb] + 
        G[{1}, vb]*G[{-2 + Sqrt[3], -I}, xb] - G[{1}, yb]*
         G[{-2 + Sqrt[3], -I}, xb] + G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4)}, 
          vb]*G[{-2 + Sqrt[3], -I}, xb] + 
        G[{(8*xb^2)/(1 - 6*xb^2 + xb^4)}, tb]*G[{-2 + Sqrt[3], -I}, xb] + 
        G[{-1}, tb]*G[{-2 + Sqrt[3], I}, xb] - G[{-1}, vb]*
         G[{-2 + Sqrt[3], I}, xb] - G[{-1}, yb]*G[{-2 + Sqrt[3], I}, 
          xb] - G[{0}, tb]*G[{-2 + Sqrt[3], I}, xb] - 
        G[{0}, vb]*G[{-2 + Sqrt[3], I}, xb] + 2*G[{0}, yb]*
         G[{-2 + Sqrt[3], I}, xb] - G[{1}, tb]*G[{-2 + Sqrt[3], I}, 
          xb] + G[{1}, vb]*G[{-2 + Sqrt[3], I}, xb] - 
        G[{1}, yb]*G[{-2 + Sqrt[3], I}, xb] + 
        G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4)}, vb]*G[{-2 + Sqrt[3], I}, xb] + 
        G[{(8*xb^2)/(1 - 6*xb^2 + xb^4)}, tb]*G[{-2 + Sqrt[3], I}, xb] - 
        G[{-1}, tb]*G[{2 + Sqrt[3], 0}, xb] + G[{-1}, vb]*
         G[{2 + Sqrt[3], 0}, xb] + G[{-1}, yb]*G[{2 + Sqrt[3], 0}, 
          xb] + G[{0}, tb]*G[{2 + Sqrt[3], 0}, xb] + 
        G[{0}, vb]*G[{2 + Sqrt[3], 0}, xb] - 2*G[{0}, yb]*
         G[{2 + Sqrt[3], 0}, xb] + G[{1}, tb]*G[{2 + Sqrt[3], 0}, xb] - 
        G[{1}, vb]*G[{2 + Sqrt[3], 0}, xb] + G[{1}, yb]*
         G[{2 + Sqrt[3], 0}, xb] - G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4)}, vb]*
         G[{2 + Sqrt[3], 0}, xb] - G[{(8*xb^2)/(1 - 6*xb^2 + xb^4)}, tb]*
         G[{2 + Sqrt[3], 0}, xb] + G[{-1}, tb]*G[{2 + Sqrt[3], -I}, 
          xb] - G[{-1}, vb]*G[{2 + Sqrt[3], -I}, xb] - 
        G[{-1}, yb]*G[{2 + Sqrt[3], -I}, xb] - G[{0}, tb]*
         G[{2 + Sqrt[3], -I}, xb] - G[{0}, vb]*G[{2 + Sqrt[3], -I}, 
          xb] + 2*G[{0}, yb]*G[{2 + Sqrt[3], -I}, xb] - 
        G[{1}, tb]*G[{2 + Sqrt[3], -I}, xb] + G[{1}, vb]*
         G[{2 + Sqrt[3], -I}, xb] - G[{1}, yb]*G[{2 + Sqrt[3], -I}, 
          xb] + G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4)}, vb]*
         G[{2 + Sqrt[3], -I}, xb] + G[{(8*xb^2)/(1 - 6*xb^2 + xb^4)}, tb]*
         G[{2 + Sqrt[3], -I}, xb] + G[{-1}, tb]*G[{2 + Sqrt[3], I}, 
          xb] - G[{-1}, vb]*G[{2 + Sqrt[3], I}, xb] - 
        G[{-1}, yb]*G[{2 + Sqrt[3], I}, xb] - G[{0}, tb]*
         G[{2 + Sqrt[3], I}, xb] - G[{0}, vb]*G[{2 + Sqrt[3], I}, xb] + 
        2*G[{0}, yb]*G[{2 + Sqrt[3], I}, xb] - G[{1}, tb]*
         G[{2 + Sqrt[3], I}, xb] + G[{1}, vb]*G[{2 + Sqrt[3], I}, xb] - 
        G[{1}, yb]*G[{2 + Sqrt[3], I}, xb] + 
        G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4)}, vb]*G[{2 + Sqrt[3], I}, xb] + 
        G[{(8*xb^2)/(1 - 6*xb^2 + xb^4)}, tb]*G[{2 + Sqrt[3], I}, xb] + 
        2*G[{0}, xb]*G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4), -1}, vb] - 
        2*G[{-I}, xb]*G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4), -1}, vb] - 
        2*G[{I}, xb]*G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4), -1}, vb] - 
        2*G[{0}, xb]*G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4), 1}, vb] + 
        2*G[{-I}, xb]*G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4), 1}, vb] + 
        2*G[{I}, xb]*G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4), 1}, vb] - 
        2*G[{0}, xb]*G[{(8*xb^2)/(1 - 6*xb^2 + xb^4), -1}, tb] + 
        2*G[{-I}, xb]*G[{(8*xb^2)/(1 - 6*xb^2 + xb^4), -1}, tb] + 
        2*G[{I}, xb]*G[{(8*xb^2)/(1 - 6*xb^2 + xb^4), -1}, tb] + 
        2*G[{0}, xb]*G[{(8*xb^2)/(1 - 6*xb^2 + xb^4), 1}, tb] - 
        2*G[{-I}, xb]*G[{(8*xb^2)/(1 - 6*xb^2 + xb^4), 1}, tb] - 
        2*G[{I}, xb]*G[{(8*xb^2)/(1 - 6*xb^2 + xb^4), 1}, tb] + 
        G[{-1, -1, -1}, tb] + G[{-1, -1, -1}, vb] + 
        G[{-1, -1, 1}, tb] + G[{-1, -1, 1}, vb] - 
        G[{-1, -1, (-2*xb)/(1 - xb)^2}, vb] - 
        G[{-1, -1, (2*xb)/(1 - xb)^2}, tb] - 
        G[{-1, -1, (-2*xb)/(1 + xb)^2}, tb] - 
        G[{-1, -1, (2*xb)/(1 + xb)^2}, vb] - G[{-1, 0, -1}, tb] + 
        G[{-1, 0, -1}, vb] - G[{-1, 0, 1}, tb] + G[{-1, 0, 1}, vb] - 
        G[{-1, 0, (-2*xb)/(1 - xb)^2}, vb] + 
        G[{-1, 0, (2*xb)/(1 - xb)^2}, tb] + 
        G[{-1, 0, (-2*xb)/(1 + xb)^2}, tb] - 
        G[{-1, 0, (2*xb)/(1 + xb)^2}, vb] - G[{-1, 1, -1}, tb] - 
        G[{-1, 1, -1}, vb] - G[{-1, 1, 1}, tb] - G[{-1, 1, 1}, vb] + 
        G[{-1, 1, (-2*xb)/(1 - xb)^2}, vb] + 
        G[{-1, 1, (2*xb)/(1 - xb)^2}, tb] + 
        G[{-1, 1, (-2*xb)/(1 + xb)^2}, tb] + 
        G[{-1, 1, (2*xb)/(1 + xb)^2}, vb] - 
        G[{-1, (-8*xb^2)/(1 - 6*xb^2 + xb^4), -1}, vb] - 
        G[{-1, (-8*xb^2)/(1 - 6*xb^2 + xb^4), 1}, vb] + 
        G[{-1, (-8*xb^2)/(1 - 6*xb^2 + xb^4), (-2*xb)/(1 - xb)^2}, vb] + 
        G[{-1, (-8*xb^2)/(1 - 6*xb^2 + xb^4), (2*xb)/(1 + xb)^2}, vb] + 
        G[{-1, (8*xb^2)/(1 - 6*xb^2 + xb^4), -1}, tb] + 
        G[{-1, (8*xb^2)/(1 - 6*xb^2 + xb^4), 1}, tb] - 
        G[{-1, (8*xb^2)/(1 - 6*xb^2 + xb^4), (2*xb)/(1 - xb)^2}, tb] - 
        G[{-1, (8*xb^2)/(1 - 6*xb^2 + xb^4), (-2*xb)/(1 + xb)^2}, tb] - 
        G[{0, -1, -1}, tb] + G[{0, -1, -1}, vb] - G[{0, -1, 1}, tb] + 
        G[{0, -1, 1}, vb] - G[{0, -1, (-2*xb)/(1 - xb)^2}, vb] + 
        G[{0, -1, (2*xb)/(1 - xb)^2}, tb] + 
        G[{0, -1, (-2*xb)/(1 + xb)^2}, tb] - 
        G[{0, -1, (2*xb)/(1 + xb)^2}, vb] + G[{0, 0, -1}, tb] + 
        G[{0, 0, -1}, vb] + G[{0, 0, 1}, tb] + G[{0, 0, 1}, vb] - 
        G[{0, 0, (-2*xb)/(1 - xb)^2}, vb] - G[{0, 0, (2*xb)/(1 - xb)^2}, 
         tb] - G[{0, 0, (-2*xb)/(1 + xb)^2}, tb] - 
        G[{0, 0, (2*xb)/(1 + xb)^2}, vb] + 8*G[{0, -I, 0}, xb] - 
        8*G[{0, -I, -I}, xb] - 8*G[{0, -I, I}, xb] + 
        8*G[{0, I, 0}, xb] - 8*G[{0, I, -I}, xb] - 8*G[{0, I, I}, xb] + 
        G[{0, 1, -1}, tb] - G[{0, 1, -1}, vb] + G[{0, 1, 1}, tb] - 
        G[{0, 1, 1}, vb] + G[{0, 1, (-2*xb)/(1 - xb)^2}, vb] - 
        G[{0, 1, (2*xb)/(1 - xb)^2}, tb] - G[{0, 1, (-2*xb)/(1 + xb)^2}, 
         tb] + G[{0, 1, (2*xb)/(1 + xb)^2}, vb] - 
        4*G[{0, -2 - Sqrt[3], 0}, xb] + 4*G[{0, -2 - Sqrt[3], -I}, xb] + 
        4*G[{0, -2 - Sqrt[3], I}, xb] - 4*G[{0, 2 - Sqrt[3], 0}, xb] + 
        4*G[{0, 2 - Sqrt[3], -I}, xb] + 4*G[{0, 2 - Sqrt[3], I}, xb] - 
        4*G[{0, -2 + Sqrt[3], 0}, xb] + 4*G[{0, -2 + Sqrt[3], -I}, xb] + 
        4*G[{0, -2 + Sqrt[3], I}, xb] - 4*G[{0, 2 + Sqrt[3], 0}, xb] + 
        4*G[{0, 2 + Sqrt[3], -I}, xb] + 4*G[{0, 2 + Sqrt[3], I}, xb] - 
        G[{0, (-8*xb^2)/(1 - 6*xb^2 + xb^4), -1}, vb] - 
        G[{0, (-8*xb^2)/(1 - 6*xb^2 + xb^4), 1}, vb] + 
        G[{0, (-8*xb^2)/(1 - 6*xb^2 + xb^4), (-2*xb)/(1 - xb)^2}, vb] + 
        G[{0, (-8*xb^2)/(1 - 6*xb^2 + xb^4), (2*xb)/(1 + xb)^2}, vb] - 
        G[{0, (8*xb^2)/(1 - 6*xb^2 + xb^4), -1}, tb] - 
        G[{0, (8*xb^2)/(1 - 6*xb^2 + xb^4), 1}, tb] + 
        G[{0, (8*xb^2)/(1 - 6*xb^2 + xb^4), (2*xb)/(1 - xb)^2}, tb] + 
        G[{0, (8*xb^2)/(1 - 6*xb^2 + xb^4), (-2*xb)/(1 + xb)^2}, tb] - 
        16*G[{-I, I, 0}, xb] + 16*G[{-I, I, -I}, xb] + 
        16*G[{-I, I, I}, xb] + 4*G[{-I, -2 - Sqrt[3], 0}, xb] - 
        4*G[{-I, -2 - Sqrt[3], -I}, xb] - 4*G[{-I, -2 - Sqrt[3], I}, 
          xb] + 4*G[{-I, 2 - Sqrt[3], 0}, xb] - 
        4*G[{-I, 2 - Sqrt[3], -I}, xb] - 4*G[{-I, 2 - Sqrt[3], I}, xb] + 
        4*G[{-I, -2 + Sqrt[3], 0}, xb] - 4*G[{-I, -2 + Sqrt[3], -I}, 
          xb] - 4*G[{-I, -2 + Sqrt[3], I}, xb] + 
        4*G[{-I, 2 + Sqrt[3], 0}, xb] - 4*G[{-I, 2 + Sqrt[3], -I}, xb] - 
        4*G[{-I, 2 + Sqrt[3], I}, xb] - 16*G[{I, -I, 0}, xb] + 
        16*G[{I, -I, -I}, xb] + 16*G[{I, -I, I}, xb] + 
        4*G[{I, -2 - Sqrt[3], 0}, xb] - 4*G[{I, -2 - Sqrt[3], -I}, xb] - 
        4*G[{I, -2 - Sqrt[3], I}, xb] + 4*G[{I, 2 - Sqrt[3], 0}, xb] - 
        4*G[{I, 2 - Sqrt[3], -I}, xb] - 4*G[{I, 2 - Sqrt[3], I}, xb] + 
        4*G[{I, -2 + Sqrt[3], 0}, xb] - 4*G[{I, -2 + Sqrt[3], -I}, xb] - 
        4*G[{I, -2 + Sqrt[3], I}, xb] + 4*G[{I, 2 + Sqrt[3], 0}, xb] - 
        4*G[{I, 2 + Sqrt[3], -I}, xb] - 4*G[{I, 2 + Sqrt[3], I}, xb] - 
        G[{1, -1, -1}, tb] - G[{1, -1, -1}, vb] - G[{1, -1, 1}, tb] - 
        G[{1, -1, 1}, vb] + G[{1, -1, (-2*xb)/(1 - xb)^2}, vb] + 
        G[{1, -1, (2*xb)/(1 - xb)^2}, tb] + 
        G[{1, -1, (-2*xb)/(1 + xb)^2}, tb] + 
        G[{1, -1, (2*xb)/(1 + xb)^2}, vb] + G[{1, 0, -1}, tb] - 
        G[{1, 0, -1}, vb] + G[{1, 0, 1}, tb] - G[{1, 0, 1}, vb] + 
        G[{1, 0, (-2*xb)/(1 - xb)^2}, vb] - G[{1, 0, (2*xb)/(1 - xb)^2}, 
         tb] - G[{1, 0, (-2*xb)/(1 + xb)^2}, tb] + 
        G[{1, 0, (2*xb)/(1 + xb)^2}, vb] + G[{1, 1, -1}, tb] + 
        G[{1, 1, -1}, vb] + G[{1, 1, 1}, tb] + G[{1, 1, 1}, vb] - 
        G[{1, 1, (-2*xb)/(1 - xb)^2}, vb] - G[{1, 1, (2*xb)/(1 - xb)^2}, 
         tb] - G[{1, 1, (-2*xb)/(1 + xb)^2}, tb] - 
        G[{1, 1, (2*xb)/(1 + xb)^2}, vb] + 
        G[{1, (-8*xb^2)/(1 - 6*xb^2 + xb^4), -1}, vb] + 
        G[{1, (-8*xb^2)/(1 - 6*xb^2 + xb^4), 1}, vb] - 
        G[{1, (-8*xb^2)/(1 - 6*xb^2 + xb^4), (-2*xb)/(1 - xb)^2}, vb] - 
        G[{1, (-8*xb^2)/(1 - 6*xb^2 + xb^4), (2*xb)/(1 + xb)^2}, vb] - 
        G[{1, (8*xb^2)/(1 - 6*xb^2 + xb^4), -1}, tb] - 
        G[{1, (8*xb^2)/(1 - 6*xb^2 + xb^4), 1}, tb] + 
        G[{1, (8*xb^2)/(1 - 6*xb^2 + xb^4), (2*xb)/(1 - xb)^2}, tb] + 
        G[{1, (8*xb^2)/(1 - 6*xb^2 + xb^4), (-2*xb)/(1 + xb)^2}, tb] - 
        G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4), -1, -1}, vb] - 
        G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4), -1, 1}, vb] + 
        G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4), -1, (-2*xb)/(1 - xb)^2}, vb] + 
        G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4), -1, (2*xb)/(1 + xb)^2}, vb] - 
        G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4), 0, -1}, vb] - 
        G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4), 0, 1}, vb] + 
        G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4), 0, (-2*xb)/(1 - xb)^2}, vb] + 
        G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4), 0, (2*xb)/(1 + xb)^2}, vb] + 
        G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4), 1, -1}, vb] + 
        G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4), 1, 1}, vb] - 
        G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4), 1, (-2*xb)/(1 - xb)^2}, vb] - 
        G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4), 1, (2*xb)/(1 + xb)^2}, vb] + 
        G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4), (-8*xb^2)/(1 - 6*xb^2 + xb^4), 
          -1}, vb] + G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4), 
          (-8*xb^2)/(1 - 6*xb^2 + xb^4), 1}, vb] - 
        G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4), (-8*xb^2)/(1 - 6*xb^2 + xb^4), 
          (-2*xb)/(1 - xb)^2}, vb] - G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4), 
          (-8*xb^2)/(1 - 6*xb^2 + xb^4), (2*xb)/(1 + xb)^2}, vb] + 
        G[{(8*xb^2)/(1 - 6*xb^2 + xb^4), -1, -1}, tb] + 
        G[{(8*xb^2)/(1 - 6*xb^2 + xb^4), -1, 1}, tb] - 
        G[{(8*xb^2)/(1 - 6*xb^2 + xb^4), -1, (2*xb)/(1 - xb)^2}, tb] - 
        G[{(8*xb^2)/(1 - 6*xb^2 + xb^4), -1, (-2*xb)/(1 + xb)^2}, tb] - 
        G[{(8*xb^2)/(1 - 6*xb^2 + xb^4), 0, -1}, tb] - 
        G[{(8*xb^2)/(1 - 6*xb^2 + xb^4), 0, 1}, tb] + 
        G[{(8*xb^2)/(1 - 6*xb^2 + xb^4), 0, (2*xb)/(1 - xb)^2}, tb] + 
        G[{(8*xb^2)/(1 - 6*xb^2 + xb^4), 0, (-2*xb)/(1 + xb)^2}, tb] - 
        G[{(8*xb^2)/(1 - 6*xb^2 + xb^4), 1, -1}, tb] - 
        G[{(8*xb^2)/(1 - 6*xb^2 + xb^4), 1, 1}, tb] + 
        G[{(8*xb^2)/(1 - 6*xb^2 + xb^4), 1, (2*xb)/(1 - xb)^2}, tb] + 
        G[{(8*xb^2)/(1 - 6*xb^2 + xb^4), 1, (-2*xb)/(1 + xb)^2}, tb] + 
        G[{(8*xb^2)/(1 - 6*xb^2 + xb^4), (8*xb^2)/(1 - 6*xb^2 + xb^4), -1}, 
         tb] + G[{(8*xb^2)/(1 - 6*xb^2 + xb^4), 
          (8*xb^2)/(1 - 6*xb^2 + xb^4), 1}, tb] - 
        G[{(8*xb^2)/(1 - 6*xb^2 + xb^4), (8*xb^2)/(1 - 6*xb^2 + xb^4), 
          (2*xb)/(1 - xb)^2}, tb] - G[{(8*xb^2)/(1 - 6*xb^2 + xb^4), 
          (8*xb^2)/(1 - 6*xb^2 + xb^4), (-2*xb)/(1 + xb)^2}, tb] - 
        4*G[{0}, tb]*G[{-I}, xb]*Log[2] - 4*G[{0}, vb]*G[{-I}, xb]*
         Log[2] + 8*G[{0}, yb]*G[{-I}, xb]*Log[2] - 
        4*G[{0}, tb]*G[{I}, xb]*Log[2] - 4*G[{0}, vb]*G[{I}, xb]*
         Log[2] + 8*G[{0}, yb]*G[{I}, xb]*Log[2] - 
        2*G[{-1}, tb]*G[{-2 - Sqrt[3]}, xb]*Log[2] + 
        2*G[{-1}, vb]*G[{-2 - Sqrt[3]}, xb]*Log[2] + 
        2*G[{-1}, yb]*G[{-2 - Sqrt[3]}, xb]*Log[2] + 
        2*G[{0}, tb]*G[{-2 - Sqrt[3]}, xb]*Log[2] + 
        2*G[{0}, vb]*G[{-2 - Sqrt[3]}, xb]*Log[2] - 
        4*G[{0}, yb]*G[{-2 - Sqrt[3]}, xb]*Log[2] + 
        2*G[{1}, tb]*G[{-2 - Sqrt[3]}, xb]*Log[2] - 
        2*G[{1}, vb]*G[{-2 - Sqrt[3]}, xb]*Log[2] + 
        2*G[{1}, yb]*G[{-2 - Sqrt[3]}, xb]*Log[2] - 
        2*G[{-1}, tb]*G[{2 - Sqrt[3]}, xb]*Log[2] + 
        2*G[{-1}, vb]*G[{2 - Sqrt[3]}, xb]*Log[2] + 
        2*G[{-1}, yb]*G[{2 - Sqrt[3]}, xb]*Log[2] + 
        2*G[{0}, tb]*G[{2 - Sqrt[3]}, xb]*Log[2] + 
        2*G[{0}, vb]*G[{2 - Sqrt[3]}, xb]*Log[2] - 
        4*G[{0}, yb]*G[{2 - Sqrt[3]}, xb]*Log[2] + 
        2*G[{1}, tb]*G[{2 - Sqrt[3]}, xb]*Log[2] - 
        2*G[{1}, vb]*G[{2 - Sqrt[3]}, xb]*Log[2] + 
        2*G[{1}, yb]*G[{2 - Sqrt[3]}, xb]*Log[2] - 
        2*G[{-1}, tb]*G[{-2 + Sqrt[3]}, xb]*Log[2] + 
        2*G[{-1}, vb]*G[{-2 + Sqrt[3]}, xb]*Log[2] + 
        2*G[{-1}, yb]*G[{-2 + Sqrt[3]}, xb]*Log[2] + 
        2*G[{0}, tb]*G[{-2 + Sqrt[3]}, xb]*Log[2] + 
        2*G[{0}, vb]*G[{-2 + Sqrt[3]}, xb]*Log[2] - 
        4*G[{0}, yb]*G[{-2 + Sqrt[3]}, xb]*Log[2] + 
        2*G[{1}, tb]*G[{-2 + Sqrt[3]}, xb]*Log[2] - 
        2*G[{1}, vb]*G[{-2 + Sqrt[3]}, xb]*Log[2] + 
        2*G[{1}, yb]*G[{-2 + Sqrt[3]}, xb]*Log[2] - 
        2*G[{-1}, tb]*G[{2 + Sqrt[3]}, xb]*Log[2] + 
        2*G[{-1}, vb]*G[{2 + Sqrt[3]}, xb]*Log[2] + 
        2*G[{-1}, yb]*G[{2 + Sqrt[3]}, xb]*Log[2] + 
        2*G[{0}, tb]*G[{2 + Sqrt[3]}, xb]*Log[2] + 
        2*G[{0}, vb]*G[{2 + Sqrt[3]}, xb]*Log[2] - 
        4*G[{0}, yb]*G[{2 + Sqrt[3]}, xb]*Log[2] + 
        2*G[{1}, tb]*G[{2 + Sqrt[3]}, xb]*Log[2] - 
        2*G[{1}, vb]*G[{2 + Sqrt[3]}, xb]*Log[2] + 
        2*G[{1}, yb]*G[{2 + Sqrt[3]}, xb]*Log[2] + 
        4*G[{-I}, xb]*G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4)}, vb]*Log[2] + 
        4*G[{I}, xb]*G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4)}, vb]*Log[2] - 
        2*G[{-2 - Sqrt[3]}, xb]*G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4)}, vb]*
         Log[2] - 2*G[{2 - Sqrt[3]}, xb]*
         G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4)}, vb]*Log[2] - 
        2*G[{-2 + Sqrt[3]}, xb]*G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4)}, vb]*
         Log[2] - 2*G[{2 + Sqrt[3]}, xb]*
         G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4)}, vb]*Log[2] + 
        4*G[{-I}, xb]*G[{(8*xb^2)/(1 - 6*xb^2 + xb^4)}, tb]*Log[2] + 
        4*G[{I}, xb]*G[{(8*xb^2)/(1 - 6*xb^2 + xb^4)}, tb]*Log[2] - 
        2*G[{-2 - Sqrt[3]}, xb]*G[{(8*xb^2)/(1 - 6*xb^2 + xb^4)}, tb]*
         Log[2] - 2*G[{2 - Sqrt[3]}, xb]*
         G[{(8*xb^2)/(1 - 6*xb^2 + xb^4)}, tb]*Log[2] - 
        2*G[{-2 + Sqrt[3]}, xb]*G[{(8*xb^2)/(1 - 6*xb^2 + xb^4)}, tb]*
         Log[2] - 2*G[{2 + Sqrt[3]}, xb]*
         G[{(8*xb^2)/(1 - 6*xb^2 + xb^4)}, tb]*Log[2] - 
        8*G[{0, -2 - Sqrt[3]}, xb]*Log[2] - 8*G[{0, 2 - Sqrt[3]}, xb]*
         Log[2] - 8*G[{0, -2 + Sqrt[3]}, xb]*Log[2] - 
        8*G[{0, 2 + Sqrt[3]}, xb]*Log[2] + 8*G[{-I, -2 - Sqrt[3]}, xb]*
         Log[2] + 8*G[{-I, 2 - Sqrt[3]}, xb]*Log[2] + 
        8*G[{-I, -2 + Sqrt[3]}, xb]*Log[2] + 8*G[{-I, 2 + Sqrt[3]}, xb]*
         Log[2] + 8*G[{I, -2 - Sqrt[3]}, xb]*Log[2] + 
        8*G[{I, 2 - Sqrt[3]}, xb]*Log[2] + 8*G[{I, -2 + Sqrt[3]}, xb]*
         Log[2] + 8*G[{I, 2 + Sqrt[3]}, xb]*Log[2]))/
      (432*xb^6*(1 + 3*yb^2)^4) - ((G[{-I}, xb] + G[{I}, xb])*
       G[{1}, yb]*(3*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2)*Log[2] + 
        3*xb^12*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2)*Log[2] + 
        18*xb^2*yb^3*(-1 + yb^2)^2*(-1 + 24*yb^2 + 9*yb^4)*Log[2] + 
        18*xb^10*yb^3*(-1 + yb^2)^2*(-1 + 24*yb^2 + 9*yb^4)*Log[2] + 
        9*xb^4*yb^3*(-1 + yb^2)^2*(-11 + 204*yb^2 + 63*yb^4)*Log[2] + 
        9*xb^8*yb^3*(-1 + yb^2)^2*(-11 + 204*yb^2 + 63*yb^4)*Log[2] + 
        4*xb^6*(16 + 144*yb^2 + 288*yb^4 - 864*yb^6 - 3888*yb^8 - 
          3888*yb^10 - 39*yb^3*Log[2] + 774*yb^5*Log[2] - 1224*yb^7*Log[2] + 
          282*yb^9*Log[2] + 207*yb^11*Log[2])))/(324*xb^6*yb^3*
       (1 + 3*yb^2)^4) - (G[{-1}, yb]*(G[{-I}, xb] + G[{I}, xb])*
       (3*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2)*Log[2] + 
        3*xb^12*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2)*Log[2] + 
        18*xb^2*yb^3*(-1 + yb^2)^2*(-1 + 24*yb^2 + 9*yb^4)*Log[2] + 
        18*xb^10*yb^3*(-1 + yb^2)^2*(-1 + 24*yb^2 + 9*yb^4)*Log[2] + 
        9*xb^4*yb^3*(-1 + yb^2)^2*(-11 + 204*yb^2 + 63*yb^4)*Log[2] + 
        9*xb^8*yb^3*(-1 + yb^2)^2*(-11 + 204*yb^2 + 63*yb^4)*Log[2] + 
        4*xb^6*(-16 - 144*yb^2 - 288*yb^4 + 864*yb^6 + 3888*yb^8 + 
          3888*yb^10 - 39*yb^3*Log[2] + 774*yb^5*Log[2] - 1224*yb^7*Log[2] + 
          282*yb^9*Log[2] + 207*yb^11*Log[2])))/(324*xb^6*yb^3*
       (1 + 3*yb^2)^4) + (G[{0}, xb]*(3*(-1 + yb^2) + 3*xb^8*(-1 + yb^2) - 
        4*xb^2*(4 - 7*yb^2 + 3*yb^4) - 4*xb^6*(4 - 7*yb^2 + 3*yb^4) + 
        2*xb^4*(-13 + 64*Log[2] + 12*yb^4*(-1 + 48*Log[2]) + 
          yb^2*(25 + 384*Log[2]))))/(81*xb^4*(1 + 3*yb^2)^2) + 
     ((G[{0, -I}, xb] + G[{0, I}, xb])*(-18*yb^2*Log[2] + 
        36*yb^4*Log[2] - 30*yb^6*Log[2] + 9*yb^8*Log[2] + 
        18*xb^2*(-1 + yb^2)^2*(-1 + 24*yb^2 + 9*yb^4)*Log[2] + 
        18*xb^10*(-1 + yb^2)^2*(-1 + 24*yb^2 + 9*yb^4)*Log[2] + 
        9*xb^4*(-1 + yb^2)^2*(-11 + 204*yb^2 + 63*yb^4)*Log[2] + 
        9*xb^8*(-1 + yb^2)^2*(-11 + 204*yb^2 + 63*yb^4)*Log[2] + 
        4*xb^6*(-16 - 39*Log[2] - 72*yb^4*(12 + 17*Log[2]) + 
          9*yb^8*(-144 + 23*Log[2]) + 6*yb^6*(-288 + 47*Log[2]) + 
          6*yb^2*(-32 + 129*Log[2])) + Log[8] + 
        xb^12*(-18*yb^2*Log[2] + 36*yb^4*Log[2] - 30*yb^6*Log[2] + 
          9*yb^8*Log[2] + Log[8])))/(81*xb^6*(1 + 3*yb^2)^4) + 
     (G[{1}, yb]*(9*yb^2*(-1 + yb^2)^2*(-1 + 3*yb^2) + 
        9*xb^8*yb^2*(-1 + yb^2)^2*(-1 + 3*yb^2) - 12*xb^2*yb^2*
         (-3 - 163*yb^2 + 151*yb^4 + 15*yb^6) - 12*xb^6*yb^2*
         (-3 - 163*yb^2 + 151*yb^4 + 15*yb^6) - 
        2*xb^4*(-543*yb^4 - 3*yb^2*(103 + 192*Log[2]) + 
          9*yb^8*(607 + 864*Log[2]) + yb^6*(5181 + 5184*Log[2]) - 
          32*(2 + Log[8]))))/(486*xb^4*(yb + 3*yb^3)^3) + 
     (G[{-1}, yb]*(-9*yb^2*(-1 + yb^2)^2*(-1 + 3*yb^2) - 
        9*xb^8*yb^2*(-1 + yb^2)^2*(-1 + 3*yb^2) + 12*xb^2*yb^2*
         (-3 - 163*yb^2 + 151*yb^4 + 15*yb^6) + 12*xb^6*yb^2*
         (-3 - 163*yb^2 + 151*yb^4 + 15*yb^6) + 
        2*xb^4*(-543*yb^4 - 3*yb^2*(103 + 192*Log[2]) + 
          9*yb^8*(607 + 864*Log[2]) + yb^6*(5181 + 5184*Log[2]) - 
          32*(2 + Log[8]))))/(486*xb^4*(yb + 3*yb^3)^3) + 
     ((G[{0, -1}, tb] + G[{1, -1}, tb])*
       (-4*xb^2*(2*xb^6*(8 + 52*yb + 75*yb^2 + 290*yb^4 - 176*yb^6 - 
            2394*yb^8 - 1899*yb^10 + yb^3*(317 - 78*Log[2]) + 
            18*yb^5*(75 + 86*Log[2]) + 3*yb^11*(-463 + 138*Log[2]) - 
            16*yb^7*(104 + 153*Log[2]) + yb^9*(-2762 + 564*Log[2])) + 
          xb^4*yb*(-1 + yb^2)*(-4 - 152*yb^3 - 432*yb^5 + 72*yb^7 + 
            3*yb^2*(-8 + 33*Log[2]) + yb^8*(-708 + 567*Log[2]) - 
            3*yb^4*(632 + 645*Log[2]) + yb^6*(-952 + 1269*Log[2])) + 
          xb^8*yb*(-1 + yb^2)*(-4 - 152*yb^3 - 432*yb^5 + 72*yb^7 + 
            3*yb^2*(-8 + 33*Log[2]) + yb^8*(-708 + 567*Log[2]) - 
            3*yb^4*(632 + 645*Log[2]) + yb^6*(-952 + 1269*Log[2])) + 
          3*xb^2*yb^2*(-1 + yb^2)^2*(-1 + 9*yb^4 + 8*yb^3*(1 + 18*Log[2]) + 
            yb^5*(3 + 54*Log[2]) - 3*yb*(1 + Log[4])) + 
          3*xb^10*yb^2*(-1 + yb^2)^2*(-1 + 9*yb^4 + 8*yb^3*(1 + 18*Log[2]) + 
            yb^5*(3 + 54*Log[2]) - 3*yb*(1 + Log[4])) + 
          yb^3*(-18*yb^2*Log[2] + 36*yb^4*Log[2] - 30*yb^6*Log[2] + 
            9*yb^8*Log[2] + Log[8]) + xb^12*yb^3*(-18*yb^2*Log[2] + 
            36*yb^4*Log[2] - 30*yb^6*Log[2] + 9*yb^8*Log[2] + Log[8])) + 
        tb^2*(24*xb^2*yb^3*(-1 + yb^2)^2*(-1 + 19*yb^2 + 6*yb^4)*Log[2] + 
          24*xb^14*yb^3*(-1 + yb^2)^2*(-1 + 19*yb^2 + 6*yb^4)*Log[2] - 
          2*xb^8*(32 + 208*yb + 300*yb^2 + 1160*yb^4 - 704*yb^6 - 9576*yb^8 - 
            7596*yb^10 + yb^3*(1268 - 57*Log[2]) + 18*yb^5*
             (300 + 59*Log[2]) + 3*yb^11*(-1852 + 87*Log[2]) + 
            2*yb^9*(-5524 + 213*Log[2]) - 4*yb^7*(1664 + 423*Log[2])) + 
          yb^3*(-18*yb^2*Log[2] + 36*yb^4*Log[2] - 30*yb^6*Log[2] + 
            9*yb^8*Log[2] + Log[8]) + xb^16*yb^3*(-18*yb^2*Log[2] + 
            36*yb^4*Log[2] - 30*yb^6*Log[2] + 9*yb^8*Log[2] + Log[8]) - 
          8*xb^6*yb*(-1 + yb^2)*(-2 - 76*yb^3 - 216*yb^5 + 36*yb^7 + 
            yb^6*(-476 + 39*Log[2]) + 6*yb^8*(-59 + Log[8]) + 
            yb^2*(-12 + Log[8]) - 12*yb^4*(79 + Log[32])) - 
          8*xb^10*yb*(-1 + yb^2)*(-2 - 76*yb^3 - 216*yb^5 + 36*yb^7 + 
            yb^6*(-476 + 39*Log[2]) + 6*yb^8*(-59 + Log[8]) + 
            yb^2*(-12 + Log[8]) - 12*yb^4*(79 + Log[32])) + 
          12*xb^4*yb^2*(-1 + yb^2)^2*(1 - 9*yb^4 + yb*(3 - 5*Log[2]) + 
            yb^3*(-8 + 80*Log[2]) + 3*yb^5*(-1 + Log[128])) + 
          12*xb^12*yb^2*(-1 + yb^2)^2*(1 - 9*yb^4 + yb*(3 - 5*Log[2]) + 
            yb^3*(-8 + 80*Log[2]) + 3*yb^5*(-1 + Log[128]))) + 
        tb*xb^2*(-2*xb^2*yb*(-1 + yb^2)*(2 + 9*yb + 67*yb^3 + 135*yb^5 + 
            45*yb^7 + yb^4*(849 - 1800*Log[2]) + yb^2*(39 + 72*Log[2]) + 
            yb^8*(381 + 648*Log[2]) + yb^6*(521 + 1080*Log[2])) - 
          2*xb^10*yb*(-1 + yb^2)*(2 + 9*yb + 67*yb^3 + 135*yb^5 + 45*yb^7 + 
            yb^4*(849 - 1800*Log[2]) + yb^2*(39 + 72*Log[2]) + 
            yb^8*(381 + 648*Log[2]) + yb^6*(521 + 1080*Log[2])) - 
          4*xb^6*(24 + 154*yb + 225*yb^2 + 794*yb^4 - 668*yb^6 - 6930*yb^8 - 
            5733*yb^10 + yb^3*(941 - 312*Log[2]) + 18*yb^5*
             (173 + 344*Log[2]) + 3*yb^11*(-1271 + 552*Log[2]) + 
            4*yb^9*(-2041 + 564*Log[2]) - 8*yb^7*(565 + 1224*Log[2])) + 
          xb^4*(16 + 80*yb + 147*yb^2 - 326*yb^4 - 2008*yb^6 - 1818*yb^8 - 
            4203*yb^10 + yb^11*(1479 - 4536*Log[2]) + 
            yb^3*(505 + 792*Log[2]) + 16*yb^7*(143 + 1602*Log[2]) - 
            6*yb^5*(1415 + 2712*Log[2]) - 2*yb^9*(2027 + 2808*Log[2])) + 
          xb^8*(16 + 80*yb + 147*yb^2 - 326*yb^4 - 2008*yb^6 - 1818*yb^8 - 
            4203*yb^10 + yb^11*(1479 - 4536*Log[2]) + 
            yb^3*(505 + 792*Log[2]) + 16*yb^7*(143 + 1602*Log[2]) - 
            6*yb^5*(1415 + 2712*Log[2]) - 2*yb^9*(2027 + 2808*Log[2])) - 
          3*(-1 + yb)^2*yb^2*(1 + yb)^3*(-1 + 3*yb^2)*
           (-1 - 2*yb*(1 + Log[16]) + yb^2*(-1 + Log[256])) - 
          3*xb^12*(-1 + yb)^2*yb^2*(1 + yb)^3*(-1 + 3*yb^2)*
           (-1 - 2*yb*(1 + Log[16]) + yb^2*(-1 + Log[256])))))/
      (324*(tb*(-1 + xb)^2 - 2*xb)*xb^6*(2*xb + tb*(1 + xb)^2)*yb^3*
       (1 + 3*yb^2)^4) + 
     ((G[{-1, -1}, tb] + G[{(8*xb^2)/(1 - 6*xb^2 + xb^4), -1}, tb])*
       (4*xb^2*(2*xb^6*(8 + 52*yb + 75*yb^2 + 290*yb^4 - 176*yb^6 - 
            2394*yb^8 - 1899*yb^10 + yb^3*(317 - 78*Log[2]) + 
            18*yb^5*(75 + 86*Log[2]) + 3*yb^11*(-463 + 138*Log[2]) - 
            16*yb^7*(104 + 153*Log[2]) + yb^9*(-2762 + 564*Log[2])) + 
          xb^4*yb*(-1 + yb^2)*(-4 - 152*yb^3 - 432*yb^5 + 72*yb^7 + 
            3*yb^2*(-8 + 33*Log[2]) + yb^8*(-708 + 567*Log[2]) - 
            3*yb^4*(632 + 645*Log[2]) + yb^6*(-952 + 1269*Log[2])) + 
          xb^8*yb*(-1 + yb^2)*(-4 - 152*yb^3 - 432*yb^5 + 72*yb^7 + 
            3*yb^2*(-8 + 33*Log[2]) + yb^8*(-708 + 567*Log[2]) - 
            3*yb^4*(632 + 645*Log[2]) + yb^6*(-952 + 1269*Log[2])) + 
          3*xb^2*yb^2*(-1 + yb^2)^2*(-1 + 9*yb^4 + 8*yb^3*(1 + 18*Log[2]) + 
            yb^5*(3 + 54*Log[2]) - 3*yb*(1 + Log[4])) + 
          3*xb^10*yb^2*(-1 + yb^2)^2*(-1 + 9*yb^4 + 8*yb^3*(1 + 18*Log[2]) + 
            yb^5*(3 + 54*Log[2]) - 3*yb*(1 + Log[4])) + 
          yb^3*(-18*yb^2*Log[2] + 36*yb^4*Log[2] - 30*yb^6*Log[2] + 
            9*yb^8*Log[2] + Log[8]) + xb^12*yb^3*(-18*yb^2*Log[2] + 
            36*yb^4*Log[2] - 30*yb^6*Log[2] + 9*yb^8*Log[2] + Log[8])) + 
        tb^2*(-3*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2)*Log[2] - 
          3*xb^16*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2)*Log[2] - 
          24*xb^2*yb^3*(-1 + yb^2)^2*(-1 + 19*yb^2 + 6*yb^4)*Log[2] - 
          24*xb^14*yb^3*(-1 + yb^2)^2*(-1 + 19*yb^2 + 6*yb^4)*Log[2] + 
          2*xb^8*(32 + 208*yb + 300*yb^2 + 1160*yb^4 - 704*yb^6 - 9576*yb^8 - 
            7596*yb^10 + yb^3*(1268 - 57*Log[2]) + 18*yb^5*
             (300 + 59*Log[2]) + 3*yb^11*(-1852 + 87*Log[2]) + 
            2*yb^9*(-5524 + 213*Log[2]) - 4*yb^7*(1664 + 423*Log[2])) + 
          8*xb^6*yb*(-1 + yb^2)*(-2 - 76*yb^3 - 216*yb^5 + 36*yb^7 + 
            yb^6*(-476 + 39*Log[2]) + 6*yb^8*(-59 + Log[8]) + 
            yb^2*(-12 + Log[8]) - 12*yb^4*(79 + Log[32])) + 
          8*xb^10*yb*(-1 + yb^2)*(-2 - 76*yb^3 - 216*yb^5 + 36*yb^7 + 
            yb^6*(-476 + 39*Log[2]) + 6*yb^8*(-59 + Log[8]) + 
            yb^2*(-12 + Log[8]) - 12*yb^4*(79 + Log[32])) - 
          12*xb^4*yb^2*(-1 + yb^2)^2*(1 - 9*yb^4 + yb*(3 - 5*Log[2]) + 
            yb^3*(-8 + 80*Log[2]) + 3*yb^5*(-1 + Log[128])) - 
          12*xb^12*yb^2*(-1 + yb^2)^2*(1 - 9*yb^4 + yb*(3 - 5*Log[2]) + 
            yb^3*(-8 + 80*Log[2]) + 3*yb^5*(-1 + Log[128]))) + 
        tb*xb^2*(2*xb^2*yb*(-1 + yb^2)*(2 + 9*yb + 67*yb^3 + 135*yb^5 + 
            45*yb^7 + yb^4*(849 - 1800*Log[2]) + yb^2*(39 + 72*Log[2]) + 
            yb^8*(381 + 648*Log[2]) + yb^6*(521 + 1080*Log[2])) + 
          2*xb^10*yb*(-1 + yb^2)*(2 + 9*yb + 67*yb^3 + 135*yb^5 + 45*yb^7 + 
            yb^4*(849 - 1800*Log[2]) + yb^2*(39 + 72*Log[2]) + 
            yb^8*(381 + 648*Log[2]) + yb^6*(521 + 1080*Log[2])) + 
          4*xb^6*(24 + 154*yb + 225*yb^2 + 794*yb^4 - 668*yb^6 - 6930*yb^8 - 
            5733*yb^10 + yb^3*(941 - 312*Log[2]) + 18*yb^5*
             (173 + 344*Log[2]) + 3*yb^11*(-1271 + 552*Log[2]) + 
            4*yb^9*(-2041 + 564*Log[2]) - 8*yb^7*(565 + 1224*Log[2])) + 
          xb^4*(-16 - 80*yb - 147*yb^2 + 326*yb^4 + 2008*yb^6 + 1818*yb^8 + 
            4203*yb^10 - yb^3*(505 + 792*Log[2]) + 3*yb^11*
             (-493 + 1512*Log[2]) - 16*yb^7*(143 + 1602*Log[2]) + 
            6*yb^5*(1415 + 2712*Log[2]) + yb^9*(4054 + 5616*Log[2])) + 
          xb^8*(-16 - 80*yb - 147*yb^2 + 326*yb^4 + 2008*yb^6 + 1818*yb^8 + 
            4203*yb^10 - yb^3*(505 + 792*Log[2]) + 3*yb^11*
             (-493 + 1512*Log[2]) - 16*yb^7*(143 + 1602*Log[2]) + 
            6*yb^5*(1415 + 2712*Log[2]) + yb^9*(4054 + 5616*Log[2])) + 
          3*(-1 + yb)^2*yb^2*(1 + yb)^3*(-1 + 3*yb^2)*
           (-1 - 2*yb*(1 + Log[16]) + yb^2*(-1 + Log[256])) + 
          3*xb^12*(-1 + yb)^2*yb^2*(1 + yb)^3*(-1 + 3*yb^2)*
           (-1 - 2*yb*(1 + Log[16]) + yb^2*(-1 + Log[256])))))/
      (324*(tb*(-1 + xb)^2 - 2*xb)*xb^6*(2*xb + tb*(1 + xb)^2)*yb^3*
       (1 + 3*yb^2)^4) + 
     ((G[{-1, 1}, tb] + G[{(8*xb^2)/(1 - 6*xb^2 + xb^4), 1}, tb])*
       (-4*xb^2*(3*xb^2*yb^2*(-1 + yb^2)^2*(1 - 9*yb^4 + yb*(3 - 6*Log[2]) + 
            8*yb^3*(-1 + 18*Log[2]) + yb^5*(-3 + 54*Log[2])) + 
          3*xb^10*yb^2*(-1 + yb^2)^2*(1 - 9*yb^4 + yb*(3 - 6*Log[2]) + 
            8*yb^3*(-1 + 18*Log[2]) + yb^5*(-3 + 54*Log[2])) + 
          2*xb^6*(-8 - 52*yb - 75*yb^2 - 290*yb^4 + 176*yb^6 + 2394*yb^8 + 
            1899*yb^10 + yb^7*(1664 - 2448*Log[2]) - yb^3*(317 + 78*Log[2]) + 
            18*yb^5*(-75 + 86*Log[2]) + 3*yb^11*(463 + 138*Log[2]) + 
            yb^9*(2762 + 564*Log[2])) + xb^4*yb*(-1 + yb^2)*
           (4 + 152*yb^3 + 432*yb^5 - 72*yb^7 + 3*yb^2*(8 + 33*Log[2]) + 
            yb^8*(708 + 567*Log[2]) - 3*yb^4*(-632 + 645*Log[2]) + 
            yb^6*(952 + 1269*Log[2])) + xb^8*yb*(-1 + yb^2)*
           (4 + 152*yb^3 + 432*yb^5 - 72*yb^7 + 3*yb^2*(8 + 33*Log[2]) + 
            yb^8*(708 + 567*Log[2]) - 3*yb^4*(-632 + 645*Log[2]) + 
            yb^6*(952 + 1269*Log[2])) + yb^3*(-18*yb^2*Log[2] + 
            36*yb^4*Log[2] - 30*yb^6*Log[2] + 9*yb^8*Log[2] + Log[8]) + 
          xb^12*yb^3*(-18*yb^2*Log[2] + 36*yb^4*Log[2] - 30*yb^6*Log[2] + 
            9*yb^8*Log[2] + Log[8])) + tb^2*(24*xb^2*yb^3*(-1 + yb^2)^2*
           (-1 + 19*yb^2 + 6*yb^4)*Log[2] + 24*xb^14*yb^3*(-1 + yb^2)^2*
           (-1 + 19*yb^2 + 6*yb^4)*Log[2] - 2*xb^8*(-32 - 208*yb - 300*yb^2 - 
            1160*yb^4 + 704*yb^6 + 9576*yb^8 + 7596*yb^10 + 
            yb^7*(6656 - 1692*Log[2]) - yb^3*(1268 + 57*Log[2]) + 
            18*yb^5*(-300 + 59*Log[2]) + 3*yb^11*(1852 + 87*Log[2]) + 
            2*yb^9*(5524 + 213*Log[2])) + yb^3*(-18*yb^2*Log[2] + 
            36*yb^4*Log[2] - 30*yb^6*Log[2] + 9*yb^8*Log[2] + Log[8]) + 
          xb^16*yb^3*(-18*yb^2*Log[2] + 36*yb^4*Log[2] - 30*yb^6*Log[2] + 
            9*yb^8*Log[2] + Log[8]) - 8*xb^6*yb*(-1 + yb^2)*
           (2 + 76*yb^3 + 216*yb^5 - 36*yb^7 + yb^4*(948 - 60*Log[2]) + 
            yb^6*(476 + 39*Log[2]) + yb^2*(12 + Log[8]) + 
            6*yb^8*(59 + Log[8])) - 8*xb^10*yb*(-1 + yb^2)*
           (2 + 76*yb^3 + 216*yb^5 - 36*yb^7 + yb^4*(948 - 60*Log[2]) + 
            yb^6*(476 + 39*Log[2]) + yb^2*(12 + Log[8]) + 
            6*yb^8*(59 + Log[8])) + 12*xb^4*yb^2*(-1 + yb^2)^2*
           (-1 + 9*yb^4 + yb^3*(8 + 80*Log[2]) - yb*(3 + Log[32]) + 
            3*yb^5*(1 + Log[128])) + 12*xb^12*yb^2*(-1 + yb^2)^2*
           (-1 + 9*yb^4 + yb^3*(8 + 80*Log[2]) - yb*(3 + Log[32]) + 
            3*yb^5*(1 + Log[128]))) - tb*xb^2*
         (4*xb^6*(-24 - 154*yb - 225*yb^2 - 794*yb^4 + 668*yb^6 + 6930*yb^8 + 
            5733*yb^10 + yb^7*(4520 - 9792*Log[2]) - 
            yb^3*(941 + 312*Log[2]) + 18*yb^5*(-173 + 344*Log[2]) + 
            3*yb^11*(1271 + 552*Log[2]) + 4*yb^9*(2041 + 564*Log[2])) + 
          2*xb^2*yb*(-1 + yb^2)*(-2 - 9*yb - 67*yb^3 - 135*yb^5 - 45*yb^7 + 
            yb^2*(-39 + 72*Log[2]) - 3*yb^4*(283 + 600*Log[2]) + 
            yb^8*(-381 + 648*Log[2]) + yb^6*(-521 + 1080*Log[2])) + 
          2*xb^10*yb*(-1 + yb^2)*(-2 - 9*yb - 67*yb^3 - 135*yb^5 - 45*yb^7 + 
            yb^2*(-39 + 72*Log[2]) - 3*yb^4*(283 + 600*Log[2]) + 
            yb^8*(-381 + 648*Log[2]) + yb^6*(-521 + 1080*Log[2])) + 
          xb^4*(16 + 80*yb + 147*yb^2 - 326*yb^4 - 2008*yb^6 - 1818*yb^8 - 
            4203*yb^10 + yb^7*(2288 - 25632*Log[2]) + 
            yb^3*(505 - 792*Log[2]) + 3*yb^11*(493 + 1512*Log[2]) + 
            6*yb^5*(-1415 + 2712*Log[2]) + yb^9*(-4054 + 5616*Log[2])) + 
          xb^8*(16 + 80*yb + 147*yb^2 - 326*yb^4 - 2008*yb^6 - 1818*yb^8 - 
            4203*yb^10 + yb^7*(2288 - 25632*Log[2]) + 
            yb^3*(505 - 792*Log[2]) + 3*yb^11*(493 + 1512*Log[2]) + 
            6*yb^5*(-1415 + 2712*Log[2]) + yb^9*(-4054 + 5616*Log[2])) + 
          3*(-1 + yb)^2*yb^2*(1 + yb)^3*(-1 + 3*yb^2)*
           (1 + yb*(2 - 8*Log[2]) + yb^2*(1 + Log[256])) + 
          3*xb^12*(-1 + yb)^2*yb^2*(1 + yb)^3*(-1 + 3*yb^2)*
           (1 + yb*(2 - 8*Log[2]) + yb^2*(1 + Log[256])))))/
      (324*(tb*(-1 + xb)^2 - 2*xb)*xb^6*(2*xb + tb*(1 + xb)^2)*yb^3*
       (1 + 3*yb^2)^4) + ((G[{0, 1}, tb] + G[{1, 1}, tb])*
       (4*xb^2*(3*xb^2*yb^2*(-1 + yb^2)^2*(1 - 9*yb^4 + yb*(3 - 6*Log[2]) + 
            8*yb^3*(-1 + 18*Log[2]) + yb^5*(-3 + 54*Log[2])) + 
          3*xb^10*yb^2*(-1 + yb^2)^2*(1 - 9*yb^4 + yb*(3 - 6*Log[2]) + 
            8*yb^3*(-1 + 18*Log[2]) + yb^5*(-3 + 54*Log[2])) + 
          2*xb^6*(-8 - 52*yb - 75*yb^2 - 290*yb^4 + 176*yb^6 + 2394*yb^8 + 
            1899*yb^10 + yb^7*(1664 - 2448*Log[2]) - yb^3*(317 + 78*Log[2]) + 
            18*yb^5*(-75 + 86*Log[2]) + 3*yb^11*(463 + 138*Log[2]) + 
            yb^9*(2762 + 564*Log[2])) + xb^4*yb*(-1 + yb^2)*
           (4 + 152*yb^3 + 432*yb^5 - 72*yb^7 + 3*yb^2*(8 + 33*Log[2]) + 
            yb^8*(708 + 567*Log[2]) - 3*yb^4*(-632 + 645*Log[2]) + 
            yb^6*(952 + 1269*Log[2])) + xb^8*yb*(-1 + yb^2)*
           (4 + 152*yb^3 + 432*yb^5 - 72*yb^7 + 3*yb^2*(8 + 33*Log[2]) + 
            yb^8*(708 + 567*Log[2]) - 3*yb^4*(-632 + 645*Log[2]) + 
            yb^6*(952 + 1269*Log[2])) + yb^3*(-18*yb^2*Log[2] + 
            36*yb^4*Log[2] - 30*yb^6*Log[2] + 9*yb^8*Log[2] + Log[8]) + 
          xb^12*yb^3*(-18*yb^2*Log[2] + 36*yb^4*Log[2] - 30*yb^6*Log[2] + 
            9*yb^8*Log[2] + Log[8])) - tb^2*(24*xb^2*yb^3*(-1 + yb^2)^2*
           (-1 + 19*yb^2 + 6*yb^4)*Log[2] + 24*xb^14*yb^3*(-1 + yb^2)^2*
           (-1 + 19*yb^2 + 6*yb^4)*Log[2] - 2*xb^8*(-32 - 208*yb - 300*yb^2 - 
            1160*yb^4 + 704*yb^6 + 9576*yb^8 + 7596*yb^10 + 
            yb^7*(6656 - 1692*Log[2]) - yb^3*(1268 + 57*Log[2]) + 
            18*yb^5*(-300 + 59*Log[2]) + 3*yb^11*(1852 + 87*Log[2]) + 
            2*yb^9*(5524 + 213*Log[2])) + yb^3*(-18*yb^2*Log[2] + 
            36*yb^4*Log[2] - 30*yb^6*Log[2] + 9*yb^8*Log[2] + Log[8]) + 
          xb^16*yb^3*(-18*yb^2*Log[2] + 36*yb^4*Log[2] - 30*yb^6*Log[2] + 
            9*yb^8*Log[2] + Log[8]) - 8*xb^6*yb*(-1 + yb^2)*
           (2 + 76*yb^3 + 216*yb^5 - 36*yb^7 + yb^4*(948 - 60*Log[2]) + 
            yb^6*(476 + 39*Log[2]) + yb^2*(12 + Log[8]) + 
            6*yb^8*(59 + Log[8])) - 8*xb^10*yb*(-1 + yb^2)*
           (2 + 76*yb^3 + 216*yb^5 - 36*yb^7 + yb^4*(948 - 60*Log[2]) + 
            yb^6*(476 + 39*Log[2]) + yb^2*(12 + Log[8]) + 
            6*yb^8*(59 + Log[8])) + 12*xb^4*yb^2*(-1 + yb^2)^2*
           (-1 + 9*yb^4 + yb^3*(8 + 80*Log[2]) - yb*(3 + Log[32]) + 
            3*yb^5*(1 + Log[128])) + 12*xb^12*yb^2*(-1 + yb^2)^2*
           (-1 + 9*yb^4 + yb^3*(8 + 80*Log[2]) - yb*(3 + Log[32]) + 
            3*yb^5*(1 + Log[128]))) + tb*xb^2*
         (4*xb^6*(-24 - 154*yb - 225*yb^2 - 794*yb^4 + 668*yb^6 + 6930*yb^8 + 
            5733*yb^10 + yb^7*(4520 - 9792*Log[2]) - 
            yb^3*(941 + 312*Log[2]) + 18*yb^5*(-173 + 344*Log[2]) + 
            3*yb^11*(1271 + 552*Log[2]) + 4*yb^9*(2041 + 564*Log[2])) + 
          2*xb^2*yb*(-1 + yb^2)*(-2 - 9*yb - 67*yb^3 - 135*yb^5 - 45*yb^7 + 
            yb^2*(-39 + 72*Log[2]) - 3*yb^4*(283 + 600*Log[2]) + 
            yb^8*(-381 + 648*Log[2]) + yb^6*(-521 + 1080*Log[2])) + 
          2*xb^10*yb*(-1 + yb^2)*(-2 - 9*yb - 67*yb^3 - 135*yb^5 - 45*yb^7 + 
            yb^2*(-39 + 72*Log[2]) - 3*yb^4*(283 + 600*Log[2]) + 
            yb^8*(-381 + 648*Log[2]) + yb^6*(-521 + 1080*Log[2])) + 
          xb^4*(16 + 80*yb + 147*yb^2 - 326*yb^4 - 2008*yb^6 - 1818*yb^8 - 
            4203*yb^10 + yb^7*(2288 - 25632*Log[2]) + 
            yb^3*(505 - 792*Log[2]) + 3*yb^11*(493 + 1512*Log[2]) + 
            6*yb^5*(-1415 + 2712*Log[2]) + yb^9*(-4054 + 5616*Log[2])) + 
          xb^8*(16 + 80*yb + 147*yb^2 - 326*yb^4 - 2008*yb^6 - 1818*yb^8 - 
            4203*yb^10 + yb^7*(2288 - 25632*Log[2]) + 
            yb^3*(505 - 792*Log[2]) + 3*yb^11*(493 + 1512*Log[2]) + 
            6*yb^5*(-1415 + 2712*Log[2]) + yb^9*(-4054 + 5616*Log[2])) + 
          3*(-1 + yb)^2*yb^2*(1 + yb)^3*(-1 + 3*yb^2)*
           (1 + yb*(2 - 8*Log[2]) + yb^2*(1 + Log[256])) + 
          3*xb^12*(-1 + yb)^2*yb^2*(1 + yb)^3*(-1 + 3*yb^2)*
           (1 + yb*(2 - 8*Log[2]) + yb^2*(1 + Log[256])))))/
      (324*(tb*(-1 + xb)^2 - 2*xb)*xb^6*(2*xb + tb*(1 + xb)^2)*yb^3*
       (1 + 3*yb^2)^4) + ((G[{-1, -1}, vb] + G[{0, -1}, vb])*
       (4*xb^2*(3*xb^2*yb^2*(-1 + yb^2)^2*(-1 + 9*yb^4 + yb*(3 - 6*Log[2]) + 
            8*yb^3*(-1 + 18*Log[2]) + yb^5*(-3 + 54*Log[2])) + 
          3*xb^10*yb^2*(-1 + yb^2)^2*(-1 + 9*yb^4 + yb*(3 - 6*Log[2]) + 
            8*yb^3*(-1 + 18*Log[2]) + yb^5*(-3 + 54*Log[2])) + 
          2*xb^6*(8 - 52*yb + 75*yb^2 + 290*yb^4 - 176*yb^6 - 2394*yb^8 - 
            1899*yb^10 + yb^7*(1664 - 2448*Log[2]) - yb^3*(317 + 78*Log[2]) + 
            18*yb^5*(-75 + 86*Log[2]) + 3*yb^11*(463 + 138*Log[2]) + 
            yb^9*(2762 + 564*Log[2])) + xb^4*yb*(-1 + yb^2)*
           (4 - 152*yb^3 - 432*yb^5 + 72*yb^7 + 3*yb^2*(8 + 33*Log[2]) + 
            yb^8*(708 + 567*Log[2]) - 3*yb^4*(-632 + 645*Log[2]) + 
            yb^6*(952 + 1269*Log[2])) + xb^8*yb*(-1 + yb^2)*
           (4 - 152*yb^3 - 432*yb^5 + 72*yb^7 + 3*yb^2*(8 + 33*Log[2]) + 
            yb^8*(708 + 567*Log[2]) - 3*yb^4*(-632 + 645*Log[2]) + 
            yb^6*(952 + 1269*Log[2])) + yb^3*(-18*yb^2*Log[2] + 
            36*yb^4*Log[2] - 30*yb^6*Log[2] + 9*yb^8*Log[2] + Log[8]) + 
          xb^12*yb^3*(-18*yb^2*Log[2] + 36*yb^4*Log[2] - 30*yb^6*Log[2] + 
            9*yb^8*Log[2] + Log[8])) + 
        vb^2*(-3*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2)*Log[2] - 
          3*xb^16*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2)*Log[2] - 
          24*xb^2*yb^3*(-1 + yb^2)^2*(-1 + 19*yb^2 + 6*yb^4)*Log[2] - 
          24*xb^14*yb^3*(-1 + yb^2)^2*(-1 + 19*yb^2 + 6*yb^4)*Log[2] + 
          2*xb^8*(32 - 208*yb + 300*yb^2 + 1160*yb^4 - 704*yb^6 - 9576*yb^8 - 
            7596*yb^10 + yb^7*(6656 - 1692*Log[2]) - 
            yb^3*(1268 + 57*Log[2]) + 18*yb^5*(-300 + 59*Log[2]) + 
            3*yb^11*(1852 + 87*Log[2]) + 2*yb^9*(5524 + 213*Log[2])) + 
          8*xb^6*yb*(-1 + yb^2)*(2 - 76*yb^3 - 216*yb^5 + 36*yb^7 + 
            yb^4*(948 - 60*Log[2]) + yb^6*(476 + 39*Log[2]) + 
            yb^2*(12 + Log[8]) + 6*yb^8*(59 + Log[8])) + 
          8*xb^10*yb*(-1 + yb^2)*(2 - 76*yb^3 - 216*yb^5 + 36*yb^7 + 
            yb^4*(948 - 60*Log[2]) + yb^6*(476 + 39*Log[2]) + 
            yb^2*(12 + Log[8]) + 6*yb^8*(59 + Log[8])) - 
          12*xb^4*yb^2*(-1 + yb^2)^2*(1 - 9*yb^4 + yb^3*(8 + 80*Log[2]) - 
            yb*(3 + Log[32]) + 3*yb^5*(1 + Log[128])) - 
          12*xb^12*yb^2*(-1 + yb^2)^2*(1 - 9*yb^4 + yb^3*(8 + 80*Log[2]) - 
            yb*(3 + Log[32]) + 3*yb^5*(1 + Log[128]))) - 
        vb*xb^2*(4*xb^6*(24 - 154*yb + 225*yb^2 + 794*yb^4 - 668*yb^6 - 
            6930*yb^8 - 5733*yb^10 + yb^7*(4520 - 9792*Log[2]) - 
            yb^3*(941 + 312*Log[2]) + 18*yb^5*(-173 + 344*Log[2]) + 
            3*yb^11*(1271 + 552*Log[2]) + 4*yb^9*(2041 + 564*Log[2])) + 
          2*xb^2*yb*(-1 + yb^2)*(-2 + 9*yb + 67*yb^3 + 135*yb^5 + 45*yb^7 + 
            yb^2*(-39 + 72*Log[2]) - 3*yb^4*(283 + 600*Log[2]) + 
            yb^8*(-381 + 648*Log[2]) + yb^6*(-521 + 1080*Log[2])) + 
          2*xb^10*yb*(-1 + yb^2)*(-2 + 9*yb + 67*yb^3 + 135*yb^5 + 45*yb^7 + 
            yb^2*(-39 + 72*Log[2]) - 3*yb^4*(283 + 600*Log[2]) + 
            yb^8*(-381 + 648*Log[2]) + yb^6*(-521 + 1080*Log[2])) + 
          xb^4*(-16 + 80*yb - 147*yb^2 + 326*yb^4 + 2008*yb^6 + 1818*yb^8 + 
            4203*yb^10 + yb^7*(2288 - 25632*Log[2]) + 
            yb^3*(505 - 792*Log[2]) + 3*yb^11*(493 + 1512*Log[2]) + 
            6*yb^5*(-1415 + 2712*Log[2]) + yb^9*(-4054 + 5616*Log[2])) + 
          xb^8*(-16 + 80*yb - 147*yb^2 + 326*yb^4 + 2008*yb^6 + 1818*yb^8 + 
            4203*yb^10 + yb^7*(2288 - 25632*Log[2]) + 
            yb^3*(505 - 792*Log[2]) + 3*yb^11*(493 + 1512*Log[2]) + 
            6*yb^5*(-1415 + 2712*Log[2]) + yb^9*(-4054 + 5616*Log[2])) + 
          3*(-1 + yb)^3*yb^2*(1 + yb)^2*(-1 + 3*yb^2)*
           (1 + yb*(-2 + Log[256]) + yb^2*(1 + Log[256])) + 
          3*xb^12*(-1 + yb)^3*yb^2*(1 + yb)^2*(-1 + 3*yb^2)*
           (1 + yb*(-2 + Log[256]) + yb^2*(1 + Log[256])))))/
      (324*xb^6*(vb*(-1 + xb)^2 + 2*xb)*(-2*xb + vb*(1 + xb)^2)*yb^3*
       (1 + 3*yb^2)^4) + 
     ((G[{1, -1}, vb] + G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4), -1}, vb])*
       (-4*xb^2*(3*xb^2*yb^2*(-1 + yb^2)^2*(-1 + 9*yb^4 + yb*(3 - 6*Log[2]) + 
            8*yb^3*(-1 + 18*Log[2]) + yb^5*(-3 + 54*Log[2])) + 
          3*xb^10*yb^2*(-1 + yb^2)^2*(-1 + 9*yb^4 + yb*(3 - 6*Log[2]) + 
            8*yb^3*(-1 + 18*Log[2]) + yb^5*(-3 + 54*Log[2])) + 
          2*xb^6*(8 - 52*yb + 75*yb^2 + 290*yb^4 - 176*yb^6 - 2394*yb^8 - 
            1899*yb^10 + yb^7*(1664 - 2448*Log[2]) - yb^3*(317 + 78*Log[2]) + 
            18*yb^5*(-75 + 86*Log[2]) + 3*yb^11*(463 + 138*Log[2]) + 
            yb^9*(2762 + 564*Log[2])) + xb^4*yb*(-1 + yb^2)*
           (4 - 152*yb^3 - 432*yb^5 + 72*yb^7 + 3*yb^2*(8 + 33*Log[2]) + 
            yb^8*(708 + 567*Log[2]) - 3*yb^4*(-632 + 645*Log[2]) + 
            yb^6*(952 + 1269*Log[2])) + xb^8*yb*(-1 + yb^2)*
           (4 - 152*yb^3 - 432*yb^5 + 72*yb^7 + 3*yb^2*(8 + 33*Log[2]) + 
            yb^8*(708 + 567*Log[2]) - 3*yb^4*(-632 + 645*Log[2]) + 
            yb^6*(952 + 1269*Log[2])) + yb^3*(-18*yb^2*Log[2] + 
            36*yb^4*Log[2] - 30*yb^6*Log[2] + 9*yb^8*Log[2] + Log[8]) + 
          xb^12*yb^3*(-18*yb^2*Log[2] + 36*yb^4*Log[2] - 30*yb^6*Log[2] + 
            9*yb^8*Log[2] + Log[8])) + vb^2*(24*xb^2*yb^3*(-1 + yb^2)^2*
           (-1 + 19*yb^2 + 6*yb^4)*Log[2] + 24*xb^14*yb^3*(-1 + yb^2)^2*
           (-1 + 19*yb^2 + 6*yb^4)*Log[2] - 2*xb^8*(32 - 208*yb + 300*yb^2 + 
            1160*yb^4 - 704*yb^6 - 9576*yb^8 - 7596*yb^10 + 
            yb^7*(6656 - 1692*Log[2]) - yb^3*(1268 + 57*Log[2]) + 
            18*yb^5*(-300 + 59*Log[2]) + 3*yb^11*(1852 + 87*Log[2]) + 
            2*yb^9*(5524 + 213*Log[2])) + yb^3*(-18*yb^2*Log[2] + 
            36*yb^4*Log[2] - 30*yb^6*Log[2] + 9*yb^8*Log[2] + Log[8]) + 
          xb^16*yb^3*(-18*yb^2*Log[2] + 36*yb^4*Log[2] - 30*yb^6*Log[2] + 
            9*yb^8*Log[2] + Log[8]) - 8*xb^6*yb*(-1 + yb^2)*
           (2 - 76*yb^3 - 216*yb^5 + 36*yb^7 + yb^4*(948 - 60*Log[2]) + 
            yb^6*(476 + 39*Log[2]) + yb^2*(12 + Log[8]) + 
            6*yb^8*(59 + Log[8])) - 8*xb^10*yb*(-1 + yb^2)*
           (2 - 76*yb^3 - 216*yb^5 + 36*yb^7 + yb^4*(948 - 60*Log[2]) + 
            yb^6*(476 + 39*Log[2]) + yb^2*(12 + Log[8]) + 
            6*yb^8*(59 + Log[8])) + 12*xb^4*yb^2*(-1 + yb^2)^2*
           (1 - 9*yb^4 + yb^3*(8 + 80*Log[2]) - yb*(3 + Log[32]) + 
            3*yb^5*(1 + Log[128])) + 12*xb^12*yb^2*(-1 + yb^2)^2*
           (1 - 9*yb^4 + yb^3*(8 + 80*Log[2]) - yb*(3 + Log[32]) + 
            3*yb^5*(1 + Log[128]))) + vb*xb^2*
         (4*xb^6*(24 - 154*yb + 225*yb^2 + 794*yb^4 - 668*yb^6 - 6930*yb^8 - 
            5733*yb^10 + yb^7*(4520 - 9792*Log[2]) - 
            yb^3*(941 + 312*Log[2]) + 18*yb^5*(-173 + 344*Log[2]) + 
            3*yb^11*(1271 + 552*Log[2]) + 4*yb^9*(2041 + 564*Log[2])) + 
          2*xb^2*yb*(-1 + yb^2)*(-2 + 9*yb + 67*yb^3 + 135*yb^5 + 45*yb^7 + 
            yb^2*(-39 + 72*Log[2]) - 3*yb^4*(283 + 600*Log[2]) + 
            yb^8*(-381 + 648*Log[2]) + yb^6*(-521 + 1080*Log[2])) + 
          2*xb^10*yb*(-1 + yb^2)*(-2 + 9*yb + 67*yb^3 + 135*yb^5 + 45*yb^7 + 
            yb^2*(-39 + 72*Log[2]) - 3*yb^4*(283 + 600*Log[2]) + 
            yb^8*(-381 + 648*Log[2]) + yb^6*(-521 + 1080*Log[2])) + 
          xb^4*(-16 + 80*yb - 147*yb^2 + 326*yb^4 + 2008*yb^6 + 1818*yb^8 + 
            4203*yb^10 + yb^7*(2288 - 25632*Log[2]) + 
            yb^3*(505 - 792*Log[2]) + 3*yb^11*(493 + 1512*Log[2]) + 
            6*yb^5*(-1415 + 2712*Log[2]) + yb^9*(-4054 + 5616*Log[2])) + 
          xb^8*(-16 + 80*yb - 147*yb^2 + 326*yb^4 + 2008*yb^6 + 1818*yb^8 + 
            4203*yb^10 + yb^7*(2288 - 25632*Log[2]) + 
            yb^3*(505 - 792*Log[2]) + 3*yb^11*(493 + 1512*Log[2]) + 
            6*yb^5*(-1415 + 2712*Log[2]) + yb^9*(-4054 + 5616*Log[2])) + 
          3*(-1 + yb)^3*yb^2*(1 + yb)^2*(-1 + 3*yb^2)*
           (1 + yb*(-2 + Log[256]) + yb^2*(1 + Log[256])) + 
          3*xb^12*(-1 + yb)^3*yb^2*(1 + yb)^2*(-1 + 3*yb^2)*
           (1 + yb*(-2 + Log[256]) + yb^2*(1 + Log[256])))))/
      (324*xb^6*(vb*(-1 + xb)^2 + 2*xb)*(-2*xb + vb*(1 + xb)^2)*yb^3*
       (1 + 3*yb^2)^4) + 
     ((G[{1, 1}, vb] + G[{(-8*xb^2)/(1 - 6*xb^2 + xb^4), 1}, vb])*
       (4*xb^2*(2*xb^6*(-8 + 52*yb - 75*yb^2 - 290*yb^4 + 176*yb^6 + 
            2394*yb^8 + 1899*yb^10 + yb^3*(317 - 78*Log[2]) + 
            18*yb^5*(75 + 86*Log[2]) + 3*yb^11*(-463 + 138*Log[2]) - 
            16*yb^7*(104 + 153*Log[2]) + yb^9*(-2762 + 564*Log[2])) + 
          xb^4*yb*(-1 + yb^2)*(-4 + 152*yb^3 + 432*yb^5 - 72*yb^7 + 
            3*yb^2*(-8 + 33*Log[2]) + yb^8*(-708 + 567*Log[2]) - 
            3*yb^4*(632 + 645*Log[2]) + yb^6*(-952 + 1269*Log[2])) + 
          xb^8*yb*(-1 + yb^2)*(-4 + 152*yb^3 + 432*yb^5 - 72*yb^7 + 
            3*yb^2*(-8 + 33*Log[2]) + yb^8*(-708 + 567*Log[2]) - 
            3*yb^4*(632 + 645*Log[2]) + yb^6*(-952 + 1269*Log[2])) + 
          3*xb^2*yb^2*(-1 + yb^2)^2*(1 - 9*yb^4 + 8*yb^3*(1 + 18*Log[2]) + 
            yb^5*(3 + 54*Log[2]) - 3*yb*(1 + Log[4])) + 
          3*xb^10*yb^2*(-1 + yb^2)^2*(1 - 9*yb^4 + 8*yb^3*(1 + 18*Log[2]) + 
            yb^5*(3 + 54*Log[2]) - 3*yb*(1 + Log[4])) + 
          yb^3*(-18*yb^2*Log[2] + 36*yb^4*Log[2] - 30*yb^6*Log[2] + 
            9*yb^8*Log[2] + Log[8]) + xb^12*yb^3*(-18*yb^2*Log[2] + 
            36*yb^4*Log[2] - 30*yb^6*Log[2] + 9*yb^8*Log[2] + Log[8])) - 
        vb^2*(24*xb^2*yb^3*(-1 + yb^2)^2*(-1 + 19*yb^2 + 6*yb^4)*Log[2] + 
          24*xb^14*yb^3*(-1 + yb^2)^2*(-1 + 19*yb^2 + 6*yb^4)*Log[2] - 
          2*xb^8*(-32 + 208*yb - 300*yb^2 - 1160*yb^4 + 704*yb^6 + 
            9576*yb^8 + 7596*yb^10 + yb^3*(1268 - 57*Log[2]) + 
            18*yb^5*(300 + 59*Log[2]) + 3*yb^11*(-1852 + 87*Log[2]) + 
            2*yb^9*(-5524 + 213*Log[2]) - 4*yb^7*(1664 + 423*Log[2])) + 
          yb^3*(-18*yb^2*Log[2] + 36*yb^4*Log[2] - 30*yb^6*Log[2] + 
            9*yb^8*Log[2] + Log[8]) + xb^16*yb^3*(-18*yb^2*Log[2] + 
            36*yb^4*Log[2] - 30*yb^6*Log[2] + 9*yb^8*Log[2] + Log[8]) - 
          8*xb^6*yb*(-1 + yb^2)*(-2 + 76*yb^3 + 216*yb^5 - 36*yb^7 + 
            yb^6*(-476 + 39*Log[2]) + 6*yb^8*(-59 + Log[8]) + 
            yb^2*(-12 + Log[8]) - 12*yb^4*(79 + Log[32])) - 
          8*xb^10*yb*(-1 + yb^2)*(-2 + 76*yb^3 + 216*yb^5 - 36*yb^7 + 
            yb^6*(-476 + 39*Log[2]) + 6*yb^8*(-59 + Log[8]) + 
            yb^2*(-12 + Log[8]) - 12*yb^4*(79 + Log[32])) + 
          12*xb^4*yb^2*(-1 + yb^2)^2*(-1 + 9*yb^4 + yb*(3 - 5*Log[2]) + 
            yb^3*(-8 + 80*Log[2]) + 3*yb^5*(-1 + Log[128])) + 
          12*xb^12*yb^2*(-1 + yb^2)^2*(-1 + 9*yb^4 + yb*(3 - 5*Log[2]) + 
            yb^3*(-8 + 80*Log[2]) + 3*yb^5*(-1 + Log[128]))) + 
        vb*xb^2*(-2*xb^2*yb*(-1 + yb^2)*(2 - 9*yb - 67*yb^3 - 135*yb^5 - 
            45*yb^7 + yb^4*(849 - 1800*Log[2]) + yb^2*(39 + 72*Log[2]) + 
            yb^8*(381 + 648*Log[2]) + yb^6*(521 + 1080*Log[2])) - 
          2*xb^10*yb*(-1 + yb^2)*(2 - 9*yb - 67*yb^3 - 135*yb^5 - 45*yb^7 + 
            yb^4*(849 - 1800*Log[2]) + yb^2*(39 + 72*Log[2]) + 
            yb^8*(381 + 648*Log[2]) + yb^6*(521 + 1080*Log[2])) - 
          4*xb^6*(-24 + 154*yb - 225*yb^2 - 794*yb^4 + 668*yb^6 + 6930*yb^8 + 
            5733*yb^10 + yb^3*(941 - 312*Log[2]) + 18*yb^5*
             (173 + 344*Log[2]) + 3*yb^11*(-1271 + 552*Log[2]) + 
            4*yb^9*(-2041 + 564*Log[2]) - 8*yb^7*(565 + 1224*Log[2])) + 
          xb^4*(-16 + 80*yb - 147*yb^2 + 326*yb^4 + 2008*yb^6 + 1818*yb^8 + 
            4203*yb^10 + yb^11*(1479 - 4536*Log[2]) + 
            yb^3*(505 + 792*Log[2]) + 16*yb^7*(143 + 1602*Log[2]) - 
            6*yb^5*(1415 + 2712*Log[2]) - 2*yb^9*(2027 + 2808*Log[2])) + 
          xb^8*(-16 + 80*yb - 147*yb^2 + 326*yb^4 + 2008*yb^6 + 1818*yb^8 + 
            4203*yb^10 + yb^11*(1479 - 4536*Log[2]) + 
            yb^3*(505 + 792*Log[2]) + 16*yb^7*(143 + 1602*Log[2]) - 
            6*yb^5*(1415 + 2712*Log[2]) - 2*yb^9*(2027 + 2808*Log[2])) - 
          3*(-1 + yb)^3*yb^2*(1 + yb)^2*(-1 + 3*yb^2)*
           (-1 + yb^2*(-1 + Log[256]) + yb*(2 + Log[256])) - 
          3*xb^12*(-1 + yb)^3*yb^2*(1 + yb)^2*(-1 + 3*yb^2)*
           (-1 + yb^2*(-1 + Log[256]) + yb*(2 + Log[256])))))/
      (324*xb^6*(vb*(-1 + xb)^2 + 2*xb)*(-2*xb + vb*(1 + xb)^2)*yb^3*
       (1 + 3*yb^2)^4) + ((G[{-1, 1}, vb] + G[{0, 1}, vb])*
       (-4*xb^2*(2*xb^6*(-8 + 52*yb - 75*yb^2 - 290*yb^4 + 176*yb^6 + 
            2394*yb^8 + 1899*yb^10 + yb^3*(317 - 78*Log[2]) + 
            18*yb^5*(75 + 86*Log[2]) + 3*yb^11*(-463 + 138*Log[2]) - 
            16*yb^7*(104 + 153*Log[2]) + yb^9*(-2762 + 564*Log[2])) + 
          xb^4*yb*(-1 + yb^2)*(-4 + 152*yb^3 + 432*yb^5 - 72*yb^7 + 
            3*yb^2*(-8 + 33*Log[2]) + yb^8*(-708 + 567*Log[2]) - 
            3*yb^4*(632 + 645*Log[2]) + yb^6*(-952 + 1269*Log[2])) + 
          xb^8*yb*(-1 + yb^2)*(-4 + 152*yb^3 + 432*yb^5 - 72*yb^7 + 
            3*yb^2*(-8 + 33*Log[2]) + yb^8*(-708 + 567*Log[2]) - 
            3*yb^4*(632 + 645*Log[2]) + yb^6*(-952 + 1269*Log[2])) + 
          3*xb^2*yb^2*(-1 + yb^2)^2*(1 - 9*yb^4 + 8*yb^3*(1 + 18*Log[2]) + 
            yb^5*(3 + 54*Log[2]) - 3*yb*(1 + Log[4])) + 
          3*xb^10*yb^2*(-1 + yb^2)^2*(1 - 9*yb^4 + 8*yb^3*(1 + 18*Log[2]) + 
            yb^5*(3 + 54*Log[2]) - 3*yb*(1 + Log[4])) + 
          yb^3*(-18*yb^2*Log[2] + 36*yb^4*Log[2] - 30*yb^6*Log[2] + 
            9*yb^8*Log[2] + Log[8]) + xb^12*yb^3*(-18*yb^2*Log[2] + 
            36*yb^4*Log[2] - 30*yb^6*Log[2] + 9*yb^8*Log[2] + Log[8])) + 
        vb^2*(24*xb^2*yb^3*(-1 + yb^2)^2*(-1 + 19*yb^2 + 6*yb^4)*Log[2] + 
          24*xb^14*yb^3*(-1 + yb^2)^2*(-1 + 19*yb^2 + 6*yb^4)*Log[2] - 
          2*xb^8*(-32 + 208*yb - 300*yb^2 - 1160*yb^4 + 704*yb^6 + 
            9576*yb^8 + 7596*yb^10 + yb^3*(1268 - 57*Log[2]) + 
            18*yb^5*(300 + 59*Log[2]) + 3*yb^11*(-1852 + 87*Log[2]) + 
            2*yb^9*(-5524 + 213*Log[2]) - 4*yb^7*(1664 + 423*Log[2])) + 
          yb^3*(-18*yb^2*Log[2] + 36*yb^4*Log[2] - 30*yb^6*Log[2] + 
            9*yb^8*Log[2] + Log[8]) + xb^16*yb^3*(-18*yb^2*Log[2] + 
            36*yb^4*Log[2] - 30*yb^6*Log[2] + 9*yb^8*Log[2] + Log[8]) - 
          8*xb^6*yb*(-1 + yb^2)*(-2 + 76*yb^3 + 216*yb^5 - 36*yb^7 + 
            yb^6*(-476 + 39*Log[2]) + 6*yb^8*(-59 + Log[8]) + 
            yb^2*(-12 + Log[8]) - 12*yb^4*(79 + Log[32])) - 
          8*xb^10*yb*(-1 + yb^2)*(-2 + 76*yb^3 + 216*yb^5 - 36*yb^7 + 
            yb^6*(-476 + 39*Log[2]) + 6*yb^8*(-59 + Log[8]) + 
            yb^2*(-12 + Log[8]) - 12*yb^4*(79 + Log[32])) + 
          12*xb^4*yb^2*(-1 + yb^2)^2*(-1 + 9*yb^4 + yb*(3 - 5*Log[2]) + 
            yb^3*(-8 + 80*Log[2]) + 3*yb^5*(-1 + Log[128])) + 
          12*xb^12*yb^2*(-1 + yb^2)^2*(-1 + 9*yb^4 + yb*(3 - 5*Log[2]) + 
            yb^3*(-8 + 80*Log[2]) + 3*yb^5*(-1 + Log[128]))) + 
        vb*xb^2*(2*xb^2*yb*(-1 + yb^2)*(2 - 9*yb - 67*yb^3 - 135*yb^5 - 
            45*yb^7 + yb^4*(849 - 1800*Log[2]) + yb^2*(39 + 72*Log[2]) + 
            yb^8*(381 + 648*Log[2]) + yb^6*(521 + 1080*Log[2])) + 
          2*xb^10*yb*(-1 + yb^2)*(2 - 9*yb - 67*yb^3 - 135*yb^5 - 45*yb^7 + 
            yb^4*(849 - 1800*Log[2]) + yb^2*(39 + 72*Log[2]) + 
            yb^8*(381 + 648*Log[2]) + yb^6*(521 + 1080*Log[2])) + 
          4*xb^6*(-24 + 154*yb - 225*yb^2 - 794*yb^4 + 668*yb^6 + 6930*yb^8 + 
            5733*yb^10 + yb^3*(941 - 312*Log[2]) + 18*yb^5*
             (173 + 344*Log[2]) + 3*yb^11*(-1271 + 552*Log[2]) + 
            4*yb^9*(-2041 + 564*Log[2]) - 8*yb^7*(565 + 1224*Log[2])) + 
          xb^4*(16 - 80*yb + 147*yb^2 - 326*yb^4 - 2008*yb^6 - 1818*yb^8 - 
            4203*yb^10 - yb^3*(505 + 792*Log[2]) + 3*yb^11*
             (-493 + 1512*Log[2]) - 16*yb^7*(143 + 1602*Log[2]) + 
            6*yb^5*(1415 + 2712*Log[2]) + yb^9*(4054 + 5616*Log[2])) + 
          xb^8*(16 - 80*yb + 147*yb^2 - 326*yb^4 - 2008*yb^6 - 1818*yb^8 - 
            4203*yb^10 - yb^3*(505 + 792*Log[2]) + 3*yb^11*
             (-493 + 1512*Log[2]) - 16*yb^7*(143 + 1602*Log[2]) + 
            6*yb^5*(1415 + 2712*Log[2]) + yb^9*(4054 + 5616*Log[2])) + 
          3*(-1 + yb)^3*yb^2*(1 + yb)^2*(-1 + 3*yb^2)*
           (-1 + yb^2*(-1 + Log[256]) + yb*(2 + Log[256])) + 
          3*xb^12*(-1 + yb)^3*yb^2*(1 + yb)^2*(-1 + 3*yb^2)*
           (-1 + yb^2*(-1 + Log[256]) + yb*(2 + Log[256])))))/
      (324*xb^6*(vb*(-1 + xb)^2 + 2*xb)*(-2*xb + vb*(1 + xb)^2)*yb^3*
       (1 + 3*yb^2)^4) + (G[{-I}, xb]*
       (4*tb*xb^2*(16*vb*xb^2*(I + xb)^2*yb*((6*I)*xb*yb^2*(3 - 7*yb^2 + 
              27*yb^4 - 29*yb^6 + 6*yb^8)*Log[2] + (6*I)*xb^9*yb^2*
             (3 - 7*yb^2 + 27*yb^4 - 29*yb^6 + 6*yb^8)*Log[2] - 
            (8*I)*xb^3*(-1 + yb^2)*(yb^4*(18 - 314*Log[2]) + 
              yb^2*(3 - 5*Log[2]) + Log[2] + 327*yb^8*Log[2] + 
              yb^6*(27 + 455*Log[2])) - (8*I)*xb^7*(-1 + yb^2)*
             (yb^4*(18 - 314*Log[2]) + yb^2*(3 - 5*Log[2]) + Log[2] + 
              327*yb^8*Log[2] + yb^6*(27 + 455*Log[2])) + 
            2*xb^4*(yb^4*(46 - 621*Log[2]) + 34*Log[2] + 108*yb^10*(2 + 
                17*Log[2]) + yb^2*(14 + 111*Log[2]) - 3*yb^8*(66 + 
                763*Log[2]) - yb^6*(78 + 3167*Log[2])) - 
            2*xb^6*(yb^4*(46 - 621*Log[2]) + 34*Log[2] + 108*yb^10*(2 + 
                17*Log[2]) + yb^2*(14 + 111*Log[2]) - 3*yb^8*(66 + 
                763*Log[2]) - yb^6*(78 + 3167*Log[2])) - 
            (4*I)*xb^5*(yb^6*(60 - 4851*Log[2]) - 36*Log[2] - 
              yb^2*(20 + 543*Log[2]) + 6*yb^10*(-36 + 1309*Log[2]) - 
              yb^4*(76 + 1857*Log[2]) + yb^8*(252 + 3529*Log[2])) - 
            yb^2*(-51*yb^2*Log[2] + 63*yb^4*Log[2] - 33*yb^6*Log[2] + 
              18*yb^8*Log[2] + Log[8]) + xb^10*yb^2*(-51*yb^2*Log[2] + 
              63*yb^4*Log[2] - 33*yb^6*Log[2] + 18*yb^8*Log[2] + Log[8]) + 
            xb^2*(yb^6*(36 - 125*Log[2]) + yb^2*(12 - 37*Log[2]) - 
              1338*yb^10*Log[2] - yb^8*(108 + 385*Log[2]) + 3*yb^4*(20 + 
                627*Log[2]) + Log[16]) + xb^8*(-1 + yb^2)*
             (yb^2*(12 - 33*Log[2]) + 1338*yb^8*Log[2] + 24*yb^4*(3 + 
                77*Log[2]) + yb^6*(108 + 1723*Log[2]) + Log[16])) - 
          4*xb^2*((-48*I)*xb*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2)*Log[2] + 
            (48*I)*xb^11*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2)*Log[2] - 
            (16*I)*xb^3*yb^3*(1 - 774*yb^2 + 780*yb^4 - 10*yb^6 + 3*yb^8)*
             Log[2] + (16*I)*xb^9*yb^3*(1 - 774*yb^2 + 780*yb^4 - 10*yb^6 + 
              3*yb^8)*Log[2] + (96*I)*xb^5*yb^3*(-37 - 258*yb^2 - 540*yb^4 + 
              82*yb^6 + 753*yb^8)*Log[2] - (96*I)*xb^7*yb^3*(-37 - 258*yb^2 - 
              540*yb^4 + 82*yb^6 + 753*yb^8)*Log[2] - 
            xb^4*(yb^5*(544 - 22620*Log[2]) + yb^3*(128 - 339*Log[2]) + 
              16*Log[2] + 48*yb*Log[2] + 147*yb^2*Log[2] + 890*yb^4*Log[2] + 
              232*yb^6*Log[2] - 5850*yb^8*Log[2] - 3627*yb^10*Log[2] - 
              4*yb^9*(360 + 1619*Log[2]) + 6*yb^7*(-16 + 2909*Log[2]) + 
              yb^11*(864 + 3741*Log[2])) - xb^8*(yb^5*(544 - 22620*Log[2]) + 
              yb^3*(128 - 339*Log[2]) + 16*Log[2] + 48*yb*Log[2] + 
              147*yb^2*Log[2] + 890*yb^4*Log[2] + 232*yb^6*Log[2] - 
              5850*yb^8*Log[2] - 3627*yb^10*Log[2] - 4*yb^9*(360 + 
                1619*Log[2]) + 6*yb^7*(-16 + 2909*Log[2]) + yb^11*(864 + 
                3741*Log[2])) + 4*xb^6*(yb^7*(84 - 27874*Log[2]) - 8*Log[2] - 
              22*yb*Log[2] - 75*yb^2*Log[2] - 366*yb^4*Log[2] + 
              36*yb^6*Log[2] + 2646*yb^8*Log[2] + 1863*yb^10*Log[2] + 
              27*yb^11*(-16 + 1235*Log[2]) - 4*yb^5*(53 + 1596*Log[2]) - 
              yb^3*(52 + 1623*Log[2]) + yb^9*(612 + 6654*Log[2])) + 
            xb^2*yb*(-4*Log[2] - 164*yb^3*Log[2] - 328*yb^5*Log[2] + 
              612*yb^7*Log[2] - 126*yb^9*Log[2] + 1806*yb^10*Log[2] - 
              24*yb^4*(5 + 64*Log[2]) + 4*yb^8*(54 + 325*Log[2]) - 
              4*yb^6*(18 + 391*Log[2]) - yb^2*(24 + Log[4]) + yb*Log[64]) + 
            xb^10*yb*(-4*Log[2] - 164*yb^3*Log[2] - 328*yb^5*Log[2] + 
              612*yb^7*Log[2] - 126*yb^9*Log[2] + 1806*yb^10*Log[2] - 
              24*yb^4*(5 + 64*Log[2]) + 4*yb^8*(54 + 325*Log[2]) - 
              4*yb^6*(18 + 391*Log[2]) - yb^2*(24 + Log[4]) + yb*Log[64]) + 
            (-1 + yb)*yb^2*(66*yb^3*Log[2] + 90*yb^4*Log[2] + 
              12*yb^5*Log[2] - 42*yb^6*Log[2] + 18*yb^7*Log[2] + 
              45*yb^8*Log[2] - Log[8] + yb^2*Log[64]) + xb^12*(-1 + yb)*yb^2*
             (66*yb^3*Log[2] + 90*yb^4*Log[2] + 12*yb^5*Log[2] - 
              42*yb^6*Log[2] + 18*yb^7*Log[2] + 45*yb^8*Log[2] - Log[8] + 
              yb^2*Log[64])) + vb^2*((-48*I)*xb*yb^3*(-1 + yb^2)^3*
             (-1 + 3*yb^2)*Log[2] + (48*I)*xb^15*yb^3*(-1 + yb^2)^3*
             (-1 + 3*yb^2)*Log[2] + (16*I)*xb^3*yb^3*(5 + 738*yb^2 - 
              708*yb^4 - 50*yb^6 + 15*yb^8)*Log[2] - (16*I)*xb^13*yb^3*
             (5 + 738*yb^2 - 708*yb^4 - 50*yb^6 + 15*yb^8)*Log[2] + 
            (16*I)*xb^5*yb^3*(-223 - 3078*yb^2 - 1716*yb^4 + 502*yb^6 + 
              4515*yb^8)*Log[2] - (16*I)*xb^11*yb^3*(-223 - 3078*yb^2 - 
              1716*yb^4 + 502*yb^6 + 4515*yb^8)*Log[2] - (16*I)*xb^7*yb^3*
             (-665 - 5418*yb^2 - 8940*yb^4 + 1466*yb^6 + 13557*yb^8)*Log[2] + 
            (16*I)*xb^9*yb^3*(-665 - 5418*yb^2 - 8940*yb^4 + 1466*yb^6 + 
              13557*yb^8)*Log[2] + 4*xb^6*(yb^5*(30 - 31050*Log[2]) + 
              yb^7*(18 - 9010*Log[2]) + yb^3*(6 - 3123*Log[2]) + 32*Log[2] - 
              223*yb*Log[2] + 294*yb^2*Log[2] + 1818*yb^4*Log[2] + 
              534*yb^6*Log[2] - 11826*yb^8*Log[2] - 7236*yb^10*Log[2] + 
              44037*yb^11*Log[2] + 3*yb^9*(-18 + 5251*Log[2])) + 
            4*xb^10*(yb^5*(30 - 31050*Log[2]) + yb^7*(18 - 9010*Log[2]) + 
              yb^3*(6 - 3123*Log[2]) + 32*Log[2] - 223*yb*Log[2] + 
              294*yb^2*Log[2] + 1818*yb^4*Log[2] + 534*yb^6*Log[2] - 
              11826*yb^8*Log[2] - 7236*yb^10*Log[2] + 44037*yb^11*Log[2] + 
              3*yb^9*(-18 + 5251*Log[2])) - 2*xb^8*
             (yb^7*(240 - 128218*Log[2]) - 144*Log[2] + 824*yb*Log[2] - 
              1353*yb^2*Log[2] - 6430*yb^4*Log[2] + 952*yb^6*Log[2] + 
              47070*yb^8*Log[2] + 33633*yb^10*Log[2] - yb^3*(80 + 
                1599*Log[2]) - 12*yb^9*(-84 + 2167*Log[2]) - 4*yb^5*(76 + 
                2895*Log[2]) + 9*yb^11*(-96 + 12137*Log[2])) - 
            4*xb^4*(yb^5*(76 - 2496*Log[2]) + yb^3*(20 - 81*Log[2]) + 
              18*yb*Log[2] + 51*yb^2*Log[2] - 186*yb^4*Log[2] - 
              756*yb^6*Log[2] + 54*yb^8*Log[2] - 1215*yb^10*Log[2] + 
              3*yb^11*(72 + 149*Log[2]) + 6*yb^7*(-10 + 247*Log[2]) - 
              2*yb^9*(126 + 709*Log[2]) + Log[16]) - 
            4*xb^12*(yb^5*(76 - 2496*Log[2]) + yb^3*(20 - 81*Log[2]) + 
              18*yb*Log[2] + 51*yb^2*Log[2] - 186*yb^4*Log[2] - 
              756*yb^6*Log[2] + 54*yb^8*Log[2] - 1215*yb^10*Log[2] + 
              3*yb^11*(72 + 149*Log[2]) + 6*yb^7*(-10 + 247*Log[2]) - 
              2*yb^9*(126 + 709*Log[2]) + Log[16]) + 4*xb^2*yb*(-1 + yb^2)*
             (yb^2*(6 - 18*Log[2]) + Log[2] + 32*yb^3*Log[2] + 
              54*yb^5*Log[2] + 36*yb^7*Log[2] + 411*yb^8*Log[2] + 
              12*yb^4*(3 + 35*Log[2]) + yb^6*(54 + 754*Log[2]) + 
              yb*Log[64]) + 4*xb^14*yb*(-1 + yb^2)*(yb^2*(6 - 18*Log[2]) + 
              Log[2] + 32*yb^3*Log[2] + 54*yb^5*Log[2] + 36*yb^7*Log[2] + 
              411*yb^8*Log[2] + 12*yb^4*(3 + 35*Log[2]) + yb^6*(54 + 
                754*Log[2]) + yb*Log[64]) + (-1 + yb)*yb^2*(66*yb^3*Log[2] + 
              90*yb^4*Log[2] + 12*yb^5*Log[2] - 42*yb^6*Log[2] + 
              18*yb^7*Log[2] + 45*yb^8*Log[2] - Log[8] + yb^2*Log[64]) + 
            xb^16*(-1 + yb)*yb^2*(66*yb^3*Log[2] + 90*yb^4*Log[2] + 
              12*yb^5*Log[2] - 42*yb^6*Log[2] + 18*yb^7*Log[2] + 
              45*yb^8*Log[2] - Log[8] + yb^2*Log[64]))) + 
        tb^2*(-(vb^2*(I + xb - I*xb^2 - xb^3)^2*yb*
            ((6*I)*xb*yb^2*(6 - 21*yb^2 + 43*yb^4 - 31*yb^6 + 3*yb^8)*
              Log[2] + (6*I)*xb^13*yb^2*(6 - 21*yb^2 + 43*yb^4 - 31*yb^6 + 3*
                yb^8)*Log[2] + 3*xb^14*yb^2*(-2 - 3*yb^2 + 5*yb^4 - 9*yb^6 + 
               9*yb^8)*Log[2] - 3*xb^2*yb^2*(-1 + yb^2)*(4 - 50*Log[2] + 165*
                yb^6*Log[2] + 4*yb^4*(9 + 53*Log[2]) + yb^2*(24 + 
                 73*Log[2])) + 3*xb^12*yb^2*(-1 + yb^2)*(4 - 50*Log[2] + 165*
                yb^6*Log[2] + 4*yb^4*(9 + 53*Log[2]) + yb^2*(24 + 
                 73*Log[2])) - (4*I)*xb^3*yb^2*(-1 + yb^2)*(6 + yb^2*
                (36 - 1399*Log[2]) - 76*Log[2] + 273*yb^6*Log[2] + yb^4*
                (54 + 290*Log[2])) - (4*I)*xb^11*yb^2*(-1 + yb^2)*
              (6 + yb^2*(36 - 1399*Log[2]) - 76*Log[2] + 273*yb^6*Log[2] + 
               yb^4*(54 + 290*Log[2])) + xb^4*yb^2*(-1 + yb^2)*
              (-4 + yb^2*(24 - 12455*Log[2]) + 22*Log[2] + 4*yb^4*
                (63 + 55*Log[2]) + 3*yb^6*(144 + 407*Log[2])) - 
             xb^10*yb^2*(-1 + yb^2)*(-4 + yb^2*(24 - 12455*Log[2]) + 22*
                Log[2] + 4*yb^4*(63 + 55*Log[2]) + 3*yb^6*(144 + 
                 407*Log[2])) + (8*I)*xb^7*(yb^6*(78 - 11161*Log[2]) + yb^8*
                (198 - 10415*Log[2]) + 224*Log[2] + 3*yb^10*(-72 + 
                 203*Log[2]) + 2*yb^2*(-7 + 510*Log[2]) + yb^4*
                (-46 + 3339*Log[2])) + xb^6*(yb^8*(1080 - 44481*Log[2]) + 
               yb^6*(504 - 6451*Log[2]) + 896*Log[2] - 9*yb^10*
                (144 + 3823*Log[2]) + 3*yb^4*(-72 + 4295*Log[2]) + yb^2*
                (-72 + 6022*Log[2])) + xb^8*(yb^2*(72 - 6022*Log[2]) - 896*
                Log[2] + 9*yb^10*(144 + 3823*Log[2]) - 3*yb^4*(-72 + 
                 4295*Log[2]) + yb^6*(-504 + 6451*Log[2]) + 3*yb^8*
                (-360 + 14827*Log[2])) - (2*I)*xb^5*yb^2*(-1 + yb^2)*
              (16 + 718*Log[2] + 4*yb^4*(-36 + 5107*Log[2]) + 3*yb^6*
                (-144 + 5795*Log[2]) + yb^2*(48 + 22861*Log[2])) - 
             (2*I)*xb^9*yb^2*(-1 + yb^2)*(16 + 718*Log[2] + 4*yb^4*
                (-36 + 5107*Log[2]) + 3*yb^6*(-144 + 5795*Log[2]) + yb^2*
                (48 + 22861*Log[2])) + yb^2*(9*yb^2*Log[2] - 15*yb^4*Log[2] + 
               27*yb^6*Log[2] - 27*yb^8*Log[2] + Log[64]))) + 
          4*xb^2*((-24*I)*xb*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2)*Log[2] + 
            (24*I)*xb^15*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2)*Log[2] + 
            3*yb^3*(-2 - 3*yb^2 + 5*yb^4 - 9*yb^6 + 9*yb^8)*Log[2] + 
            3*xb^16*yb^3*(-2 - 3*yb^2 + 5*yb^4 - 9*yb^6 + 9*yb^8)*Log[2] + 
            (8*I)*xb^3*yb^3*(5 + 738*yb^2 - 708*yb^4 - 50*yb^6 + 15*yb^8)*
             Log[2] - (8*I)*xb^13*yb^3*(5 + 738*yb^2 - 708*yb^4 - 50*yb^6 + 
              15*yb^8)*Log[2] + (8*I)*xb^5*yb^3*(-223 - 3078*yb^2 - 
              1716*yb^4 + 502*yb^6 + 4515*yb^8)*Log[2] - (8*I)*xb^11*yb^3*
             (-223 - 3078*yb^2 - 1716*yb^4 + 502*yb^6 + 4515*yb^8)*Log[2] - 
            (8*I)*xb^7*yb^3*(-665 - 5418*yb^2 - 8940*yb^4 + 1466*yb^6 + 
              13557*yb^8)*Log[2] + (8*I)*xb^9*yb^3*(-665 - 5418*yb^2 - 
              8940*yb^4 + 1466*yb^6 + 13557*yb^8)*Log[2] + 
            12*xb^2*yb^2*(-1 + yb^2)*(yb + yb^3*(6 - 9*Log[2]) - Log[2] - 
              4*yb*Log[2] + yb^2*Log[2] + 9*yb^4*Log[2] - 9*yb^6*Log[2] + 
              39*yb^7*Log[2] + yb^5*(9 + 86*Log[2])) + 12*xb^14*yb^2*
             (-1 + yb^2)*(yb + yb^3*(6 - 9*Log[2]) - Log[2] - 4*yb*Log[2] + 
              yb^2*Log[2] + 9*yb^4*Log[2] - 9*yb^6*Log[2] + 39*yb^7*Log[2] + 
              yb^5*(9 + 86*Log[2])) + 4*xb^6*(yb^7*(9 - 4387*Log[2]) + 
              yb^3*(3 - 1564*Log[2]) - 16*Log[2] - 112*yb*Log[2] - 
              147*yb^2*Log[2] - 890*yb^4*Log[2] - 232*yb^6*Log[2] + 
              5850*yb^8*Log[2] + 3627*yb^10*Log[2] + 22107*yb^11*Log[2] - 
              3*yb^5*(-5 + 5253*Log[2]) + yb^9*(-27 + 7907*Log[2])) + 
            4*xb^10*(yb^7*(9 - 4387*Log[2]) + yb^3*(3 - 1564*Log[2]) - 
              16*Log[2] - 112*yb*Log[2] - 147*yb^2*Log[2] - 890*yb^4*Log[2] - 
              232*yb^6*Log[2] + 5850*yb^8*Log[2] + 3627*yb^10*Log[2] + 
              22107*yb^11*Log[2] - 3*yb^5*(-5 + 5253*Log[2]) + 
              yb^9*(-27 + 7907*Log[2])) - 2*xb^8*(yb^7*(120 - 65749*Log[2]) + 
              yb^9*(504 - 15767*Log[2]) + 64*Log[2] + 464*yb*Log[2] + 
              600*yb^2*Log[2] + 2928*yb^4*Log[2] - 288*yb^6*Log[2] - 
              21168*yb^8*Log[2] - 14904*yb^10*Log[2] - 2*yb^3*(20 + 
                239*Log[2]) - yb^5*(152 + 4461*Log[2]) + yb^11*(-432 + 
                53223*Log[2])) - 4*xb^4*yb*(-1 + yb^2)*(-158*yb^3*Log[2] - 
              486*yb^5*Log[2] + 126*yb^7*Log[2] + 2*yb^2*(-5 + 63*Log[2]) + 
              3*yb^8*(36 + 191*Log[2]) + 2*yb^6*(-9 + 278*Log[2]) + 
              3*yb^4*(-16 + 567*Log[2]) + Log[16] + yb*Log[64]) - 
            4*xb^12*yb*(-1 + yb^2)*(-158*yb^3*Log[2] - 486*yb^5*Log[2] + 
              126*yb^7*Log[2] + 2*yb^2*(-5 + 63*Log[2]) + 3*yb^8*(36 + 
                191*Log[2]) + 2*yb^6*(-9 + 278*Log[2]) + 3*yb^4*(-16 + 
                567*Log[2]) + Log[16] + yb*Log[64])) - 
          4*vb*xb^2*((-48*I)*xb*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2)*Log[2] + 
            (48*I)*xb^15*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2)*Log[2] + 
            (16*I)*xb^3*yb^3*(5 + 738*yb^2 - 708*yb^4 - 50*yb^6 + 15*yb^8)*
             Log[2] - (16*I)*xb^13*yb^3*(5 + 738*yb^2 - 708*yb^4 - 50*yb^6 + 
              15*yb^8)*Log[2] + (16*I)*xb^5*yb^3*(-223 - 3078*yb^2 - 
              1716*yb^4 + 502*yb^6 + 4515*yb^8)*Log[2] - (16*I)*xb^11*yb^3*
             (-223 - 3078*yb^2 - 1716*yb^4 + 502*yb^6 + 4515*yb^8)*Log[2] - 
            (16*I)*xb^7*yb^3*(-665 - 5418*yb^2 - 8940*yb^4 + 1466*yb^6 + 
              13557*yb^8)*Log[2] + (16*I)*xb^9*yb^3*(-665 - 5418*yb^2 - 
              8940*yb^4 + 1466*yb^6 + 13557*yb^8)*Log[2] - 
            4*xb^4*(yb^5*(76 - 2496*Log[2]) + yb^3*(20 - 81*Log[2]) - 
              4*Log[2] + 18*yb*Log[2] - 51*yb^2*Log[2] + 186*yb^4*Log[2] + 
              756*yb^6*Log[2] - 54*yb^8*Log[2] + 1215*yb^10*Log[2] + 
              3*yb^11*(72 + 149*Log[2]) + 6*yb^7*(-10 + 247*Log[2]) - 
              2*yb^9*(126 + 709*Log[2])) - 4*xb^12*(yb^5*(76 - 2496*Log[2]) + 
              yb^3*(20 - 81*Log[2]) - 4*Log[2] + 18*yb*Log[2] - 
              51*yb^2*Log[2] + 186*yb^4*Log[2] + 756*yb^6*Log[2] - 
              54*yb^8*Log[2] + 1215*yb^10*Log[2] + 3*yb^11*(72 + 
                149*Log[2]) + 6*yb^7*(-10 + 247*Log[2]) - 2*yb^9*(126 + 
                709*Log[2])) + 4*xb^2*yb*(-1 + yb^2)*(yb^2*(6 - 18*Log[2]) + 
              Log[2] - 6*yb*Log[2] - 32*yb^3*Log[2] - 54*yb^5*Log[2] - 
              36*yb^7*Log[2] + 411*yb^8*Log[2] + 12*yb^4*(3 + 35*Log[2]) + 
              yb^6*(54 + 754*Log[2])) + 4*xb^14*yb*(-1 + yb^2)*
             (yb^2*(6 - 18*Log[2]) + Log[2] - 6*yb*Log[2] - 32*yb^3*Log[2] - 
              54*yb^5*Log[2] - 36*yb^7*Log[2] + 411*yb^8*Log[2] + 
              12*yb^4*(3 + 35*Log[2]) + yb^6*(54 + 754*Log[2])) + 
            4*xb^6*(yb^5*(30 - 31050*Log[2]) + yb^7*(18 - 9010*Log[2]) + 
              yb^3*(6 - 3123*Log[2]) - 32*Log[2] - 223*yb*Log[2] - 
              294*yb^2*Log[2] - 1818*yb^4*Log[2] - 534*yb^6*Log[2] + 
              11826*yb^8*Log[2] + 7236*yb^10*Log[2] + 44037*yb^11*Log[2] + 
              3*yb^9*(-18 + 5251*Log[2])) + 4*xb^10*
             (yb^5*(30 - 31050*Log[2]) + yb^7*(18 - 9010*Log[2]) + 
              yb^3*(6 - 3123*Log[2]) - 32*Log[2] - 223*yb*Log[2] - 
              294*yb^2*Log[2] - 1818*yb^4*Log[2] - 534*yb^6*Log[2] + 
              11826*yb^8*Log[2] + 7236*yb^10*Log[2] + 44037*yb^11*Log[2] + 
              3*yb^9*(-18 + 5251*Log[2])) - 2*xb^8*
             (yb^7*(240 - 128218*Log[2]) + 144*Log[2] + 824*yb*Log[2] + 
              1353*yb^2*Log[2] + 6430*yb^4*Log[2] - 952*yb^6*Log[2] - 
              47070*yb^8*Log[2] - 33633*yb^10*Log[2] - yb^3*(80 + 
                1599*Log[2]) - 12*yb^9*(-84 + 2167*Log[2]) - 4*yb^5*(76 + 
                2895*Log[2]) + 9*yb^11*(-96 + 12137*Log[2])) + 
            yb^2*(-60*yb^3*Log[2] + 24*yb^4*Log[2] + 78*yb^5*Log[2] - 
              54*yb^6*Log[2] - 60*yb^7*Log[2] + 27*yb^8*Log[2] + 
              45*yb^9*Log[2] - Log[8] - yb*Log[8] + yb^2*Log[64]) + 
            xb^16*yb^2*(-60*yb^3*Log[2] + 24*yb^4*Log[2] + 78*yb^5*Log[2] - 
              54*yb^6*Log[2] - 60*yb^7*Log[2] + 27*yb^8*Log[2] + 
              45*yb^9*Log[2] - Log[8] - yb*Log[8] + yb^2*Log[64]))) + 
        4*xb^2*(vb^2*((-24*I)*xb*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2)*Log[2] + 
            (24*I)*xb^15*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2)*Log[2] + 
            3*yb^3*(-2 - 3*yb^2 + 5*yb^4 - 9*yb^6 + 9*yb^8)*Log[2] + 
            3*xb^16*yb^3*(-2 - 3*yb^2 + 5*yb^4 - 9*yb^6 + 9*yb^8)*Log[2] + 
            (8*I)*xb^3*yb^3*(5 + 738*yb^2 - 708*yb^4 - 50*yb^6 + 15*yb^8)*
             Log[2] - (8*I)*xb^13*yb^3*(5 + 738*yb^2 - 708*yb^4 - 50*yb^6 + 
              15*yb^8)*Log[2] + (8*I)*xb^5*yb^3*(-223 - 3078*yb^2 - 
              1716*yb^4 + 502*yb^6 + 4515*yb^8)*Log[2] - (8*I)*xb^11*yb^3*
             (-223 - 3078*yb^2 - 1716*yb^4 + 502*yb^6 + 4515*yb^8)*Log[2] - 
            (8*I)*xb^7*yb^3*(-665 - 5418*yb^2 - 8940*yb^4 + 1466*yb^6 + 
              13557*yb^8)*Log[2] + (8*I)*xb^9*yb^3*(-665 - 5418*yb^2 - 
              8940*yb^4 + 1466*yb^6 + 13557*yb^8)*Log[2] + 
            12*xb^2*yb^2*(-1 + yb^2)*(yb + yb^3*(6 - 9*Log[2]) + Log[2] - 
              4*yb*Log[2] - yb^2*Log[2] - 9*yb^4*Log[2] + 9*yb^6*Log[2] + 
              39*yb^7*Log[2] + yb^5*(9 + 86*Log[2])) + 12*xb^14*yb^2*
             (-1 + yb^2)*(yb + yb^3*(6 - 9*Log[2]) + Log[2] - 4*yb*Log[2] - 
              yb^2*Log[2] - 9*yb^4*Log[2] + 9*yb^6*Log[2] + 39*yb^7*Log[2] + 
              yb^5*(9 + 86*Log[2])) + 4*xb^6*(yb^7*(9 - 4387*Log[2]) + 
              yb^3*(3 - 1564*Log[2]) + 16*Log[2] - 112*yb*Log[2] + 
              147*yb^2*Log[2] + 890*yb^4*Log[2] + 232*yb^6*Log[2] - 
              5850*yb^8*Log[2] - 3627*yb^10*Log[2] + 22107*yb^11*Log[2] - 
              3*yb^5*(-5 + 5253*Log[2]) + yb^9*(-27 + 7907*Log[2])) + 
            4*xb^10*(yb^7*(9 - 4387*Log[2]) + yb^3*(3 - 1564*Log[2]) + 
              16*Log[2] - 112*yb*Log[2] + 147*yb^2*Log[2] + 890*yb^4*Log[2] + 
              232*yb^6*Log[2] - 5850*yb^8*Log[2] - 3627*yb^10*Log[2] + 
              22107*yb^11*Log[2] - 3*yb^5*(-5 + 5253*Log[2]) + 
              yb^9*(-27 + 7907*Log[2])) - 2*xb^8*(yb^7*(120 - 65749*Log[2]) + 
              yb^9*(504 - 15767*Log[2]) - 64*Log[2] + 464*yb*Log[2] - 
              600*yb^2*Log[2] - 2928*yb^4*Log[2] + 288*yb^6*Log[2] + 
              21168*yb^8*Log[2] + 14904*yb^10*Log[2] - 2*yb^3*(20 + 
                239*Log[2]) - yb^5*(152 + 4461*Log[2]) + yb^11*(-432 + 
                53223*Log[2])) - 4*xb^4*yb*(-1 + yb^2)*(-6*yb*Log[2] + 
              158*yb^3*Log[2] + 486*yb^5*Log[2] - 126*yb^7*Log[2] + 
              2*yb^2*(-5 + 63*Log[2]) + 3*yb^8*(36 + 191*Log[2]) + 
              2*yb^6*(-9 + 278*Log[2]) + 3*yb^4*(-16 + 567*Log[2]) + 
              Log[16]) - 4*xb^12*yb*(-1 + yb^2)*(-6*yb*Log[2] + 
              158*yb^3*Log[2] + 486*yb^5*Log[2] - 126*yb^7*Log[2] + 
              2*yb^2*(-5 + 63*Log[2]) + 3*yb^8*(36 + 191*Log[2]) + 
              2*yb^6*(-9 + 278*Log[2]) + 3*yb^4*(-16 + 567*Log[2]) + 
              Log[16])) - 4*xb^2*(I + xb)^2*yb*(-1 + yb^2)*
           ((6*I)*xb*yb^2*(-6 + 15*yb^2 - 28*yb^4 + 3*yb^6)*Log[2] + 
            (6*I)*xb^9*yb^2*(-6 + 15*yb^2 - 28*yb^4 + 3*yb^6)*Log[2] - 
            3*yb^2*(2 + 5*yb^2 + 9*yb^6)*Log[2] - 3*xb^2*yb^2*(1 + 3*yb^2)*
             (4 - 22*Log[2] + 69*yb^4*Log[2] + yb^2*(12 + 61*Log[2])) + 
            3*xb^8*yb^2*(1 + 3*yb^2)*(4 - 22*Log[2] + 69*yb^4*Log[2] + 
              yb^2*(12 + 61*Log[2])) - (8*I)*xb^3*yb^2*
             (3 + yb^2*(18 - 788*Log[2]) - 11*Log[2] + 150*yb^6*Log[2] + 
              yb^4*(27 + 217*Log[2])) - (8*I)*xb^7*yb^2*
             (3 + yb^2*(18 - 788*Log[2]) - 11*Log[2] + 150*yb^6*Log[2] + 
              yb^4*(27 + 217*Log[2])) + 2*xb^4*(1 + 3*yb^2)*
             (16*Log[2] + 2*yb^2*(-7 + 82*Log[2]) + yb^4*(-18 + 755*Log[2]) + 
              yb^6*(72 + 957*Log[2])) - 2*xb^6*(1 + 3*yb^2)*
             (16*Log[2] + 2*yb^2*(-7 + 82*Log[2]) + yb^4*(-18 + 755*Log[2]) + 
              yb^6*(72 + 957*Log[2])) - (4*I)*xb^5*(-16*Log[2] + 
              10*yb^2*(2 + 21*Log[2]) + yb^4*(96 + 717*Log[2]) + 
              4*yb^6*(9 + 1808*Log[2]) + 3*yb^8*(-72 + 2155*Log[2])) + 
            xb^10*yb^2*(15*yb^2*Log[2] + 27*yb^6*Log[2] + Log[64])) + 
          4*vb*xb^2*((-48*I)*xb*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2)*Log[2] + 
            (48*I)*xb^11*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2)*Log[2] - 
            (16*I)*xb^3*yb^3*(1 - 774*yb^2 + 780*yb^4 - 10*yb^6 + 3*yb^8)*
             Log[2] + (16*I)*xb^9*yb^3*(1 - 774*yb^2 + 780*yb^4 - 10*yb^6 + 
              3*yb^8)*Log[2] + (96*I)*xb^5*yb^3*(-37 - 258*yb^2 - 540*yb^4 + 
              82*yb^6 + 753*yb^8)*Log[2] - (96*I)*xb^7*yb^3*(-37 - 258*yb^2 - 
              540*yb^4 + 82*yb^6 + 753*yb^8)*Log[2] + 
            xb^4*(yb^7*(96 - 17454*Log[2]) + 16*Log[2] - 48*yb*Log[2] + 
              147*yb^2*Log[2] + 890*yb^4*Log[2] + 232*yb^6*Log[2] - 
              5850*yb^8*Log[2] - 3627*yb^10*Log[2] + yb^3*(-128 + 
                339*Log[2]) - 3*yb^11*(288 + 1247*Log[2]) + 4*yb^9*(360 + 
                1619*Log[2]) + 4*yb^5*(-136 + 5655*Log[2])) + 
            xb^8*(yb^7*(96 - 17454*Log[2]) + 16*Log[2] - 48*yb*Log[2] + 
              147*yb^2*Log[2] + 890*yb^4*Log[2] + 232*yb^6*Log[2] - 
              5850*yb^8*Log[2] - 3627*yb^10*Log[2] + yb^3*(-128 + 
                339*Log[2]) - 3*yb^11*(288 + 1247*Log[2]) + 4*yb^9*(360 + 
                1619*Log[2]) + 4*yb^5*(-136 + 5655*Log[2])) + 
            xb^2*yb*(-4*Log[2] - 6*yb*Log[2] + 164*yb^3*Log[2] + 
              328*yb^5*Log[2] - 612*yb^7*Log[2] + 126*yb^9*Log[2] + 
              1806*yb^10*Log[2] - 24*yb^4*(5 + 64*Log[2]) + 4*yb^8*(54 + 
                325*Log[2]) - 4*yb^6*(18 + 391*Log[2]) - yb^2*(24 + 
                Log[4])) + xb^10*yb*(-4*Log[2] - 6*yb*Log[2] + 
              164*yb^3*Log[2] + 328*yb^5*Log[2] - 612*yb^7*Log[2] + 
              126*yb^9*Log[2] + 1806*yb^10*Log[2] - 24*yb^4*(5 + 64*Log[2]) + 
              4*yb^8*(54 + 325*Log[2]) - 4*yb^6*(18 + 391*Log[2]) - 
              yb^2*(24 + Log[4])) + yb^2*(-60*yb^3*Log[2] + 24*yb^4*Log[2] + 
              78*yb^5*Log[2] - 54*yb^6*Log[2] - 60*yb^7*Log[2] + 
              27*yb^8*Log[2] + 45*yb^9*Log[2] - Log[8] - yb*Log[8] + 
              yb^2*Log[64]) + xb^12*yb^2*(-60*yb^3*Log[2] + 24*yb^4*Log[2] + 
              78*yb^5*Log[2] - 54*yb^6*Log[2] - 60*yb^7*Log[2] + 
              27*yb^8*Log[2] + 45*yb^9*Log[2] - Log[8] - yb*Log[8] + 
              yb^2*Log[64]) + 4*xb^6*(yb^7*(84 - 27874*Log[2]) - 
              22*yb*Log[2] + 75*yb^2*Log[2] + 366*yb^4*Log[2] - 
              36*yb^6*Log[2] - 2646*yb^8*Log[2] - 1863*yb^10*Log[2] + 
              27*yb^11*(-16 + 1235*Log[2]) - 4*yb^5*(53 + 1596*Log[2]) - 
              yb^3*(52 + 1623*Log[2]) + yb^9*(612 + 6654*Log[2]) + 
              Log[256])))))/(324*(tb*(-1 + xb)^2 - 2*xb)*xb^6*
       (vb*(-1 + xb)^2 + 2*xb)*(2*xb + tb*(1 + xb)^2)*(-2*xb + vb*(1 + xb)^2)*
       yb^3*(1 + 3*yb^2)^4) + 
     (G[{I}, xb]*(4*tb*xb^2*(16*vb*xb^2*(-I + xb)^2*yb*
           ((-6*I)*xb*yb^2*(3 - 7*yb^2 + 27*yb^4 - 29*yb^6 + 6*yb^8)*Log[2] - 
            (6*I)*xb^9*yb^2*(3 - 7*yb^2 + 27*yb^4 - 29*yb^6 + 6*yb^8)*
             Log[2] + (8*I)*xb^3*(-1 + yb^2)*(yb^4*(18 - 314*Log[2]) + 
              yb^2*(3 - 5*Log[2]) + Log[2] + 327*yb^8*Log[2] + 
              yb^6*(27 + 455*Log[2])) + (8*I)*xb^7*(-1 + yb^2)*
             (yb^4*(18 - 314*Log[2]) + yb^2*(3 - 5*Log[2]) + Log[2] + 
              327*yb^8*Log[2] + yb^6*(27 + 455*Log[2])) + 
            2*xb^4*(yb^4*(46 - 621*Log[2]) + 34*Log[2] + 108*yb^10*(2 + 
                17*Log[2]) + yb^2*(14 + 111*Log[2]) - 3*yb^8*(66 + 
                763*Log[2]) - yb^6*(78 + 3167*Log[2])) - 
            2*xb^6*(yb^4*(46 - 621*Log[2]) + 34*Log[2] + 108*yb^10*(2 + 
                17*Log[2]) + yb^2*(14 + 111*Log[2]) - 3*yb^8*(66 + 
                763*Log[2]) - yb^6*(78 + 3167*Log[2])) + 
            (4*I)*xb^5*(yb^6*(60 - 4851*Log[2]) - 36*Log[2] - 
              yb^2*(20 + 543*Log[2]) + 6*yb^10*(-36 + 1309*Log[2]) - 
              yb^4*(76 + 1857*Log[2]) + yb^8*(252 + 3529*Log[2])) - 
            yb^2*(-51*yb^2*Log[2] + 63*yb^4*Log[2] - 33*yb^6*Log[2] + 
              18*yb^8*Log[2] + Log[8]) + xb^10*yb^2*(-51*yb^2*Log[2] + 
              63*yb^4*Log[2] - 33*yb^6*Log[2] + 18*yb^8*Log[2] + Log[8]) + 
            xb^2*(yb^6*(36 - 125*Log[2]) + yb^2*(12 - 37*Log[2]) - 
              1338*yb^10*Log[2] - yb^8*(108 + 385*Log[2]) + 3*yb^4*(20 + 
                627*Log[2]) + Log[16]) + xb^8*(-1 + yb^2)*
             (yb^2*(12 - 33*Log[2]) + 1338*yb^8*Log[2] + 24*yb^4*(3 + 
                77*Log[2]) + yb^6*(108 + 1723*Log[2]) + Log[16])) - 
          4*xb^2*((48*I)*xb*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2)*Log[2] - 
            (48*I)*xb^11*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2)*Log[2] + 
            (16*I)*xb^3*yb^3*(1 - 774*yb^2 + 780*yb^4 - 10*yb^6 + 3*yb^8)*
             Log[2] - (16*I)*xb^9*yb^3*(1 - 774*yb^2 + 780*yb^4 - 10*yb^6 + 
              3*yb^8)*Log[2] - (96*I)*xb^5*yb^3*(-37 - 258*yb^2 - 540*yb^4 + 
              82*yb^6 + 753*yb^8)*Log[2] + (96*I)*xb^7*yb^3*(-37 - 258*yb^2 - 
              540*yb^4 + 82*yb^6 + 753*yb^8)*Log[2] - 
            xb^4*(yb^5*(544 - 22620*Log[2]) + yb^3*(128 - 339*Log[2]) + 
              16*Log[2] + 48*yb*Log[2] + 147*yb^2*Log[2] + 890*yb^4*Log[2] + 
              232*yb^6*Log[2] - 5850*yb^8*Log[2] - 3627*yb^10*Log[2] - 
              4*yb^9*(360 + 1619*Log[2]) + 6*yb^7*(-16 + 2909*Log[2]) + 
              yb^11*(864 + 3741*Log[2])) - xb^8*(yb^5*(544 - 22620*Log[2]) + 
              yb^3*(128 - 339*Log[2]) + 16*Log[2] + 48*yb*Log[2] + 
              147*yb^2*Log[2] + 890*yb^4*Log[2] + 232*yb^6*Log[2] - 
              5850*yb^8*Log[2] - 3627*yb^10*Log[2] - 4*yb^9*(360 + 
                1619*Log[2]) + 6*yb^7*(-16 + 2909*Log[2]) + yb^11*(864 + 
                3741*Log[2])) + 4*xb^6*(yb^7*(84 - 27874*Log[2]) - 8*Log[2] - 
              22*yb*Log[2] - 75*yb^2*Log[2] - 366*yb^4*Log[2] + 
              36*yb^6*Log[2] + 2646*yb^8*Log[2] + 1863*yb^10*Log[2] + 
              27*yb^11*(-16 + 1235*Log[2]) - 4*yb^5*(53 + 1596*Log[2]) - 
              yb^3*(52 + 1623*Log[2]) + yb^9*(612 + 6654*Log[2])) + 
            xb^2*yb*(-4*Log[2] - 164*yb^3*Log[2] - 328*yb^5*Log[2] + 
              612*yb^7*Log[2] - 126*yb^9*Log[2] + 1806*yb^10*Log[2] - 
              24*yb^4*(5 + 64*Log[2]) + 4*yb^8*(54 + 325*Log[2]) - 
              4*yb^6*(18 + 391*Log[2]) - yb^2*(24 + Log[4]) + yb*Log[64]) + 
            xb^10*yb*(-4*Log[2] - 164*yb^3*Log[2] - 328*yb^5*Log[2] + 
              612*yb^7*Log[2] - 126*yb^9*Log[2] + 1806*yb^10*Log[2] - 
              24*yb^4*(5 + 64*Log[2]) + 4*yb^8*(54 + 325*Log[2]) - 
              4*yb^6*(18 + 391*Log[2]) - yb^2*(24 + Log[4]) + yb*Log[64]) + 
            (-1 + yb)*yb^2*(66*yb^3*Log[2] + 90*yb^4*Log[2] + 
              12*yb^5*Log[2] - 42*yb^6*Log[2] + 18*yb^7*Log[2] + 
              45*yb^8*Log[2] - Log[8] + yb^2*Log[64]) + xb^12*(-1 + yb)*yb^2*
             (66*yb^3*Log[2] + 90*yb^4*Log[2] + 12*yb^5*Log[2] - 
              42*yb^6*Log[2] + 18*yb^7*Log[2] + 45*yb^8*Log[2] - Log[8] + 
              yb^2*Log[64])) + vb^2*((48*I)*xb*yb^3*(-1 + yb^2)^3*
             (-1 + 3*yb^2)*Log[2] - (48*I)*xb^15*yb^3*(-1 + yb^2)^3*
             (-1 + 3*yb^2)*Log[2] - (16*I)*xb^3*yb^3*(5 + 738*yb^2 - 
              708*yb^4 - 50*yb^6 + 15*yb^8)*Log[2] + (16*I)*xb^13*yb^3*
             (5 + 738*yb^2 - 708*yb^4 - 50*yb^6 + 15*yb^8)*Log[2] - 
            (16*I)*xb^5*yb^3*(-223 - 3078*yb^2 - 1716*yb^4 + 502*yb^6 + 
              4515*yb^8)*Log[2] + (16*I)*xb^11*yb^3*(-223 - 3078*yb^2 - 
              1716*yb^4 + 502*yb^6 + 4515*yb^8)*Log[2] + (16*I)*xb^7*yb^3*
             (-665 - 5418*yb^2 - 8940*yb^4 + 1466*yb^6 + 13557*yb^8)*Log[2] - 
            (16*I)*xb^9*yb^3*(-665 - 5418*yb^2 - 8940*yb^4 + 1466*yb^6 + 
              13557*yb^8)*Log[2] + 4*xb^6*(yb^5*(30 - 31050*Log[2]) + 
              yb^7*(18 - 9010*Log[2]) + yb^3*(6 - 3123*Log[2]) + 32*Log[2] - 
              223*yb*Log[2] + 294*yb^2*Log[2] + 1818*yb^4*Log[2] + 
              534*yb^6*Log[2] - 11826*yb^8*Log[2] - 7236*yb^10*Log[2] + 
              44037*yb^11*Log[2] + 3*yb^9*(-18 + 5251*Log[2])) + 
            4*xb^10*(yb^5*(30 - 31050*Log[2]) + yb^7*(18 - 9010*Log[2]) + 
              yb^3*(6 - 3123*Log[2]) + 32*Log[2] - 223*yb*Log[2] + 
              294*yb^2*Log[2] + 1818*yb^4*Log[2] + 534*yb^6*Log[2] - 
              11826*yb^8*Log[2] - 7236*yb^10*Log[2] + 44037*yb^11*Log[2] + 
              3*yb^9*(-18 + 5251*Log[2])) - 2*xb^8*
             (yb^7*(240 - 128218*Log[2]) - 144*Log[2] + 824*yb*Log[2] - 
              1353*yb^2*Log[2] - 6430*yb^4*Log[2] + 952*yb^6*Log[2] + 
              47070*yb^8*Log[2] + 33633*yb^10*Log[2] - yb^3*(80 + 
                1599*Log[2]) - 12*yb^9*(-84 + 2167*Log[2]) - 4*yb^5*(76 + 
                2895*Log[2]) + 9*yb^11*(-96 + 12137*Log[2])) - 
            4*xb^4*(yb^5*(76 - 2496*Log[2]) + yb^3*(20 - 81*Log[2]) + 
              18*yb*Log[2] + 51*yb^2*Log[2] - 186*yb^4*Log[2] - 
              756*yb^6*Log[2] + 54*yb^8*Log[2] - 1215*yb^10*Log[2] + 
              3*yb^11*(72 + 149*Log[2]) + 6*yb^7*(-10 + 247*Log[2]) - 
              2*yb^9*(126 + 709*Log[2]) + Log[16]) - 
            4*xb^12*(yb^5*(76 - 2496*Log[2]) + yb^3*(20 - 81*Log[2]) + 
              18*yb*Log[2] + 51*yb^2*Log[2] - 186*yb^4*Log[2] - 
              756*yb^6*Log[2] + 54*yb^8*Log[2] - 1215*yb^10*Log[2] + 
              3*yb^11*(72 + 149*Log[2]) + 6*yb^7*(-10 + 247*Log[2]) - 
              2*yb^9*(126 + 709*Log[2]) + Log[16]) + 4*xb^2*yb*(-1 + yb^2)*
             (yb^2*(6 - 18*Log[2]) + Log[2] + 32*yb^3*Log[2] + 
              54*yb^5*Log[2] + 36*yb^7*Log[2] + 411*yb^8*Log[2] + 
              12*yb^4*(3 + 35*Log[2]) + yb^6*(54 + 754*Log[2]) + 
              yb*Log[64]) + 4*xb^14*yb*(-1 + yb^2)*(yb^2*(6 - 18*Log[2]) + 
              Log[2] + 32*yb^3*Log[2] + 54*yb^5*Log[2] + 36*yb^7*Log[2] + 
              411*yb^8*Log[2] + 12*yb^4*(3 + 35*Log[2]) + yb^6*(54 + 
                754*Log[2]) + yb*Log[64]) + (-1 + yb)*yb^2*(66*yb^3*Log[2] + 
              90*yb^4*Log[2] + 12*yb^5*Log[2] - 42*yb^6*Log[2] + 
              18*yb^7*Log[2] + 45*yb^8*Log[2] - Log[8] + yb^2*Log[64]) + 
            xb^16*(-1 + yb)*yb^2*(66*yb^3*Log[2] + 90*yb^4*Log[2] + 
              12*yb^5*Log[2] - 42*yb^6*Log[2] + 18*yb^7*Log[2] + 
              45*yb^8*Log[2] - Log[8] + yb^2*Log[64]))) + 
        tb^2*(-(vb^2*(I - xb - I*xb^2 + xb^3)^2*yb*
            ((-6*I)*xb*yb^2*(6 - 21*yb^2 + 43*yb^4 - 31*yb^6 + 3*yb^8)*
              Log[2] - (6*I)*xb^13*yb^2*(6 - 21*yb^2 + 43*yb^4 - 31*yb^6 + 3*
                yb^8)*Log[2] + 3*xb^14*yb^2*(-2 - 3*yb^2 + 5*yb^4 - 9*yb^6 + 
               9*yb^8)*Log[2] - 3*xb^2*yb^2*(-1 + yb^2)*(4 - 50*Log[2] + 165*
                yb^6*Log[2] + 4*yb^4*(9 + 53*Log[2]) + yb^2*(24 + 
                 73*Log[2])) + 3*xb^12*yb^2*(-1 + yb^2)*(4 - 50*Log[2] + 165*
                yb^6*Log[2] + 4*yb^4*(9 + 53*Log[2]) + yb^2*(24 + 
                 73*Log[2])) + (4*I)*xb^3*yb^2*(-1 + yb^2)*(6 + yb^2*
                (36 - 1399*Log[2]) - 76*Log[2] + 273*yb^6*Log[2] + yb^4*
                (54 + 290*Log[2])) + (4*I)*xb^11*yb^2*(-1 + yb^2)*
              (6 + yb^2*(36 - 1399*Log[2]) - 76*Log[2] + 273*yb^6*Log[2] + 
               yb^4*(54 + 290*Log[2])) + xb^4*yb^2*(-1 + yb^2)*
              (-4 + yb^2*(24 - 12455*Log[2]) + 22*Log[2] + 4*yb^4*
                (63 + 55*Log[2]) + 3*yb^6*(144 + 407*Log[2])) - 
             xb^10*yb^2*(-1 + yb^2)*(-4 + yb^2*(24 - 12455*Log[2]) + 22*
                Log[2] + 4*yb^4*(63 + 55*Log[2]) + 3*yb^6*(144 + 
                 407*Log[2])) - (8*I)*xb^7*(yb^6*(78 - 11161*Log[2]) + yb^8*
                (198 - 10415*Log[2]) + 224*Log[2] + 3*yb^10*(-72 + 
                 203*Log[2]) + 2*yb^2*(-7 + 510*Log[2]) + yb^4*
                (-46 + 3339*Log[2])) + xb^6*(yb^8*(1080 - 44481*Log[2]) + 
               yb^6*(504 - 6451*Log[2]) + 896*Log[2] - 9*yb^10*
                (144 + 3823*Log[2]) + 3*yb^4*(-72 + 4295*Log[2]) + yb^2*
                (-72 + 6022*Log[2])) + xb^8*(yb^2*(72 - 6022*Log[2]) - 896*
                Log[2] + 9*yb^10*(144 + 3823*Log[2]) - 3*yb^4*(-72 + 
                 4295*Log[2]) + yb^6*(-504 + 6451*Log[2]) + 3*yb^8*
                (-360 + 14827*Log[2])) + (2*I)*xb^5*yb^2*(-1 + yb^2)*
              (16 + 718*Log[2] + 4*yb^4*(-36 + 5107*Log[2]) + 3*yb^6*
                (-144 + 5795*Log[2]) + yb^2*(48 + 22861*Log[2])) + 
             (2*I)*xb^9*yb^2*(-1 + yb^2)*(16 + 718*Log[2] + 4*yb^4*
                (-36 + 5107*Log[2]) + 3*yb^6*(-144 + 5795*Log[2]) + yb^2*
                (48 + 22861*Log[2])) + yb^2*(9*yb^2*Log[2] - 15*yb^4*Log[2] + 
               27*yb^6*Log[2] - 27*yb^8*Log[2] + Log[64]))) + 
          4*xb^2*((24*I)*xb*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2)*Log[2] - 
            (24*I)*xb^15*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2)*Log[2] + 
            3*yb^3*(-2 - 3*yb^2 + 5*yb^4 - 9*yb^6 + 9*yb^8)*Log[2] + 
            3*xb^16*yb^3*(-2 - 3*yb^2 + 5*yb^4 - 9*yb^6 + 9*yb^8)*Log[2] - 
            (8*I)*xb^3*yb^3*(5 + 738*yb^2 - 708*yb^4 - 50*yb^6 + 15*yb^8)*
             Log[2] + (8*I)*xb^13*yb^3*(5 + 738*yb^2 - 708*yb^4 - 50*yb^6 + 
              15*yb^8)*Log[2] - (8*I)*xb^5*yb^3*(-223 - 3078*yb^2 - 
              1716*yb^4 + 502*yb^6 + 4515*yb^8)*Log[2] + (8*I)*xb^11*yb^3*
             (-223 - 3078*yb^2 - 1716*yb^4 + 502*yb^6 + 4515*yb^8)*Log[2] + 
            (8*I)*xb^7*yb^3*(-665 - 5418*yb^2 - 8940*yb^4 + 1466*yb^6 + 
              13557*yb^8)*Log[2] - (8*I)*xb^9*yb^3*(-665 - 5418*yb^2 - 
              8940*yb^4 + 1466*yb^6 + 13557*yb^8)*Log[2] + 
            12*xb^2*yb^2*(-1 + yb^2)*(yb + yb^3*(6 - 9*Log[2]) - Log[2] - 
              4*yb*Log[2] + yb^2*Log[2] + 9*yb^4*Log[2] - 9*yb^6*Log[2] + 
              39*yb^7*Log[2] + yb^5*(9 + 86*Log[2])) + 12*xb^14*yb^2*
             (-1 + yb^2)*(yb + yb^3*(6 - 9*Log[2]) - Log[2] - 4*yb*Log[2] + 
              yb^2*Log[2] + 9*yb^4*Log[2] - 9*yb^6*Log[2] + 39*yb^7*Log[2] + 
              yb^5*(9 + 86*Log[2])) + 4*xb^6*(yb^7*(9 - 4387*Log[2]) + 
              yb^3*(3 - 1564*Log[2]) - 16*Log[2] - 112*yb*Log[2] - 
              147*yb^2*Log[2] - 890*yb^4*Log[2] - 232*yb^6*Log[2] + 
              5850*yb^8*Log[2] + 3627*yb^10*Log[2] + 22107*yb^11*Log[2] - 
              3*yb^5*(-5 + 5253*Log[2]) + yb^9*(-27 + 7907*Log[2])) + 
            4*xb^10*(yb^7*(9 - 4387*Log[2]) + yb^3*(3 - 1564*Log[2]) - 
              16*Log[2] - 112*yb*Log[2] - 147*yb^2*Log[2] - 890*yb^4*Log[2] - 
              232*yb^6*Log[2] + 5850*yb^8*Log[2] + 3627*yb^10*Log[2] + 
              22107*yb^11*Log[2] - 3*yb^5*(-5 + 5253*Log[2]) + 
              yb^9*(-27 + 7907*Log[2])) - 2*xb^8*(yb^7*(120 - 65749*Log[2]) + 
              yb^9*(504 - 15767*Log[2]) + 64*Log[2] + 464*yb*Log[2] + 
              600*yb^2*Log[2] + 2928*yb^4*Log[2] - 288*yb^6*Log[2] - 
              21168*yb^8*Log[2] - 14904*yb^10*Log[2] - 2*yb^3*(20 + 
                239*Log[2]) - yb^5*(152 + 4461*Log[2]) + yb^11*(-432 + 
                53223*Log[2])) - 4*xb^4*yb*(-1 + yb^2)*(-158*yb^3*Log[2] - 
              486*yb^5*Log[2] + 126*yb^7*Log[2] + 2*yb^2*(-5 + 63*Log[2]) + 
              3*yb^8*(36 + 191*Log[2]) + 2*yb^6*(-9 + 278*Log[2]) + 
              3*yb^4*(-16 + 567*Log[2]) + Log[16] + yb*Log[64]) - 
            4*xb^12*yb*(-1 + yb^2)*(-158*yb^3*Log[2] - 486*yb^5*Log[2] + 
              126*yb^7*Log[2] + 2*yb^2*(-5 + 63*Log[2]) + 3*yb^8*(36 + 
                191*Log[2]) + 2*yb^6*(-9 + 278*Log[2]) + 3*yb^4*(-16 + 
                567*Log[2]) + Log[16] + yb*Log[64])) - 
          4*vb*xb^2*((48*I)*xb*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2)*Log[2] - 
            (48*I)*xb^15*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2)*Log[2] - 
            (16*I)*xb^3*yb^3*(5 + 738*yb^2 - 708*yb^4 - 50*yb^6 + 15*yb^8)*
             Log[2] + (16*I)*xb^13*yb^3*(5 + 738*yb^2 - 708*yb^4 - 50*yb^6 + 
              15*yb^8)*Log[2] - (16*I)*xb^5*yb^3*(-223 - 3078*yb^2 - 
              1716*yb^4 + 502*yb^6 + 4515*yb^8)*Log[2] + (16*I)*xb^11*yb^3*
             (-223 - 3078*yb^2 - 1716*yb^4 + 502*yb^6 + 4515*yb^8)*Log[2] + 
            (16*I)*xb^7*yb^3*(-665 - 5418*yb^2 - 8940*yb^4 + 1466*yb^6 + 
              13557*yb^8)*Log[2] - (16*I)*xb^9*yb^3*(-665 - 5418*yb^2 - 
              8940*yb^4 + 1466*yb^6 + 13557*yb^8)*Log[2] - 
            4*xb^4*(yb^5*(76 - 2496*Log[2]) + yb^3*(20 - 81*Log[2]) - 
              4*Log[2] + 18*yb*Log[2] - 51*yb^2*Log[2] + 186*yb^4*Log[2] + 
              756*yb^6*Log[2] - 54*yb^8*Log[2] + 1215*yb^10*Log[2] + 
              3*yb^11*(72 + 149*Log[2]) + 6*yb^7*(-10 + 247*Log[2]) - 
              2*yb^9*(126 + 709*Log[2])) - 4*xb^12*(yb^5*(76 - 2496*Log[2]) + 
              yb^3*(20 - 81*Log[2]) - 4*Log[2] + 18*yb*Log[2] - 
              51*yb^2*Log[2] + 186*yb^4*Log[2] + 756*yb^6*Log[2] - 
              54*yb^8*Log[2] + 1215*yb^10*Log[2] + 3*yb^11*(72 + 
                149*Log[2]) + 6*yb^7*(-10 + 247*Log[2]) - 2*yb^9*(126 + 
                709*Log[2])) + 4*xb^2*yb*(-1 + yb^2)*(yb^2*(6 - 18*Log[2]) + 
              Log[2] - 6*yb*Log[2] - 32*yb^3*Log[2] - 54*yb^5*Log[2] - 
              36*yb^7*Log[2] + 411*yb^8*Log[2] + 12*yb^4*(3 + 35*Log[2]) + 
              yb^6*(54 + 754*Log[2])) + 4*xb^14*yb*(-1 + yb^2)*
             (yb^2*(6 - 18*Log[2]) + Log[2] - 6*yb*Log[2] - 32*yb^3*Log[2] - 
              54*yb^5*Log[2] - 36*yb^7*Log[2] + 411*yb^8*Log[2] + 
              12*yb^4*(3 + 35*Log[2]) + yb^6*(54 + 754*Log[2])) + 
            4*xb^6*(yb^5*(30 - 31050*Log[2]) + yb^7*(18 - 9010*Log[2]) + 
              yb^3*(6 - 3123*Log[2]) - 32*Log[2] - 223*yb*Log[2] - 
              294*yb^2*Log[2] - 1818*yb^4*Log[2] - 534*yb^6*Log[2] + 
              11826*yb^8*Log[2] + 7236*yb^10*Log[2] + 44037*yb^11*Log[2] + 
              3*yb^9*(-18 + 5251*Log[2])) + 4*xb^10*
             (yb^5*(30 - 31050*Log[2]) + yb^7*(18 - 9010*Log[2]) + 
              yb^3*(6 - 3123*Log[2]) - 32*Log[2] - 223*yb*Log[2] - 
              294*yb^2*Log[2] - 1818*yb^4*Log[2] - 534*yb^6*Log[2] + 
              11826*yb^8*Log[2] + 7236*yb^10*Log[2] + 44037*yb^11*Log[2] + 
              3*yb^9*(-18 + 5251*Log[2])) - 2*xb^8*
             (yb^7*(240 - 128218*Log[2]) + 144*Log[2] + 824*yb*Log[2] + 
              1353*yb^2*Log[2] + 6430*yb^4*Log[2] - 952*yb^6*Log[2] - 
              47070*yb^8*Log[2] - 33633*yb^10*Log[2] - yb^3*(80 + 
                1599*Log[2]) - 12*yb^9*(-84 + 2167*Log[2]) - 4*yb^5*(76 + 
                2895*Log[2]) + 9*yb^11*(-96 + 12137*Log[2])) + 
            yb^2*(-60*yb^3*Log[2] + 24*yb^4*Log[2] + 78*yb^5*Log[2] - 
              54*yb^6*Log[2] - 60*yb^7*Log[2] + 27*yb^8*Log[2] + 
              45*yb^9*Log[2] - Log[8] - yb*Log[8] + yb^2*Log[64]) + 
            xb^16*yb^2*(-60*yb^3*Log[2] + 24*yb^4*Log[2] + 78*yb^5*Log[2] - 
              54*yb^6*Log[2] - 60*yb^7*Log[2] + 27*yb^8*Log[2] + 
              45*yb^9*Log[2] - Log[8] - yb*Log[8] + yb^2*Log[64]))) + 
        4*xb^2*(vb^2*((24*I)*xb*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2)*Log[2] - 
            (24*I)*xb^15*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2)*Log[2] + 
            3*yb^3*(-2 - 3*yb^2 + 5*yb^4 - 9*yb^6 + 9*yb^8)*Log[2] + 
            3*xb^16*yb^3*(-2 - 3*yb^2 + 5*yb^4 - 9*yb^6 + 9*yb^8)*Log[2] - 
            (8*I)*xb^3*yb^3*(5 + 738*yb^2 - 708*yb^4 - 50*yb^6 + 15*yb^8)*
             Log[2] + (8*I)*xb^13*yb^3*(5 + 738*yb^2 - 708*yb^4 - 50*yb^6 + 
              15*yb^8)*Log[2] - (8*I)*xb^5*yb^3*(-223 - 3078*yb^2 - 
              1716*yb^4 + 502*yb^6 + 4515*yb^8)*Log[2] + (8*I)*xb^11*yb^3*
             (-223 - 3078*yb^2 - 1716*yb^4 + 502*yb^6 + 4515*yb^8)*Log[2] + 
            (8*I)*xb^7*yb^3*(-665 - 5418*yb^2 - 8940*yb^4 + 1466*yb^6 + 
              13557*yb^8)*Log[2] - (8*I)*xb^9*yb^3*(-665 - 5418*yb^2 - 
              8940*yb^4 + 1466*yb^6 + 13557*yb^8)*Log[2] + 
            12*xb^2*yb^2*(-1 + yb^2)*(yb + yb^3*(6 - 9*Log[2]) + Log[2] - 
              4*yb*Log[2] - yb^2*Log[2] - 9*yb^4*Log[2] + 9*yb^6*Log[2] + 
              39*yb^7*Log[2] + yb^5*(9 + 86*Log[2])) + 12*xb^14*yb^2*
             (-1 + yb^2)*(yb + yb^3*(6 - 9*Log[2]) + Log[2] - 4*yb*Log[2] - 
              yb^2*Log[2] - 9*yb^4*Log[2] + 9*yb^6*Log[2] + 39*yb^7*Log[2] + 
              yb^5*(9 + 86*Log[2])) + 4*xb^6*(yb^7*(9 - 4387*Log[2]) + 
              yb^3*(3 - 1564*Log[2]) + 16*Log[2] - 112*yb*Log[2] + 
              147*yb^2*Log[2] + 890*yb^4*Log[2] + 232*yb^6*Log[2] - 
              5850*yb^8*Log[2] - 3627*yb^10*Log[2] + 22107*yb^11*Log[2] - 
              3*yb^5*(-5 + 5253*Log[2]) + yb^9*(-27 + 7907*Log[2])) + 
            4*xb^10*(yb^7*(9 - 4387*Log[2]) + yb^3*(3 - 1564*Log[2]) + 
              16*Log[2] - 112*yb*Log[2] + 147*yb^2*Log[2] + 890*yb^4*Log[2] + 
              232*yb^6*Log[2] - 5850*yb^8*Log[2] - 3627*yb^10*Log[2] + 
              22107*yb^11*Log[2] - 3*yb^5*(-5 + 5253*Log[2]) + 
              yb^9*(-27 + 7907*Log[2])) - 2*xb^8*(yb^7*(120 - 65749*Log[2]) + 
              yb^9*(504 - 15767*Log[2]) - 64*Log[2] + 464*yb*Log[2] - 
              600*yb^2*Log[2] - 2928*yb^4*Log[2] + 288*yb^6*Log[2] + 
              21168*yb^8*Log[2] + 14904*yb^10*Log[2] - 2*yb^3*(20 + 
                239*Log[2]) - yb^5*(152 + 4461*Log[2]) + yb^11*(-432 + 
                53223*Log[2])) - 4*xb^4*yb*(-1 + yb^2)*(-6*yb*Log[2] + 
              158*yb^3*Log[2] + 486*yb^5*Log[2] - 126*yb^7*Log[2] + 
              2*yb^2*(-5 + 63*Log[2]) + 3*yb^8*(36 + 191*Log[2]) + 
              2*yb^6*(-9 + 278*Log[2]) + 3*yb^4*(-16 + 567*Log[2]) + 
              Log[16]) - 4*xb^12*yb*(-1 + yb^2)*(-6*yb*Log[2] + 
              158*yb^3*Log[2] + 486*yb^5*Log[2] - 126*yb^7*Log[2] + 
              2*yb^2*(-5 + 63*Log[2]) + 3*yb^8*(36 + 191*Log[2]) + 
              2*yb^6*(-9 + 278*Log[2]) + 3*yb^4*(-16 + 567*Log[2]) + 
              Log[16])) - 4*xb^2*(-I + xb)^2*yb*(-1 + yb^2)*
           ((-6*I)*xb*yb^2*(-6 + 15*yb^2 - 28*yb^4 + 3*yb^6)*Log[2] - 
            (6*I)*xb^9*yb^2*(-6 + 15*yb^2 - 28*yb^4 + 3*yb^6)*Log[2] - 
            3*yb^2*(2 + 5*yb^2 + 9*yb^6)*Log[2] - 3*xb^2*yb^2*(1 + 3*yb^2)*
             (4 - 22*Log[2] + 69*yb^4*Log[2] + yb^2*(12 + 61*Log[2])) + 
            3*xb^8*yb^2*(1 + 3*yb^2)*(4 - 22*Log[2] + 69*yb^4*Log[2] + 
              yb^2*(12 + 61*Log[2])) + (8*I)*xb^3*yb^2*
             (3 + yb^2*(18 - 788*Log[2]) - 11*Log[2] + 150*yb^6*Log[2] + 
              yb^4*(27 + 217*Log[2])) + (8*I)*xb^7*yb^2*
             (3 + yb^2*(18 - 788*Log[2]) - 11*Log[2] + 150*yb^6*Log[2] + 
              yb^4*(27 + 217*Log[2])) + 2*xb^4*(1 + 3*yb^2)*
             (16*Log[2] + 2*yb^2*(-7 + 82*Log[2]) + yb^4*(-18 + 755*Log[2]) + 
              yb^6*(72 + 957*Log[2])) - 2*xb^6*(1 + 3*yb^2)*
             (16*Log[2] + 2*yb^2*(-7 + 82*Log[2]) + yb^4*(-18 + 755*Log[2]) + 
              yb^6*(72 + 957*Log[2])) + (4*I)*xb^5*(-16*Log[2] + 
              10*yb^2*(2 + 21*Log[2]) + yb^4*(96 + 717*Log[2]) + 
              4*yb^6*(9 + 1808*Log[2]) + 3*yb^8*(-72 + 2155*Log[2])) + 
            xb^10*yb^2*(15*yb^2*Log[2] + 27*yb^6*Log[2] + Log[64])) + 
          4*vb*xb^2*((48*I)*xb*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2)*Log[2] - 
            (48*I)*xb^11*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2)*Log[2] + 
            (16*I)*xb^3*yb^3*(1 - 774*yb^2 + 780*yb^4 - 10*yb^6 + 3*yb^8)*
             Log[2] - (16*I)*xb^9*yb^3*(1 - 774*yb^2 + 780*yb^4 - 10*yb^6 + 
              3*yb^8)*Log[2] - (96*I)*xb^5*yb^3*(-37 - 258*yb^2 - 540*yb^4 + 
              82*yb^6 + 753*yb^8)*Log[2] + (96*I)*xb^7*yb^3*(-37 - 258*yb^2 - 
              540*yb^4 + 82*yb^6 + 753*yb^8)*Log[2] + 
            xb^4*(yb^7*(96 - 17454*Log[2]) + 16*Log[2] - 48*yb*Log[2] + 
              147*yb^2*Log[2] + 890*yb^4*Log[2] + 232*yb^6*Log[2] - 
              5850*yb^8*Log[2] - 3627*yb^10*Log[2] + yb^3*(-128 + 
                339*Log[2]) - 3*yb^11*(288 + 1247*Log[2]) + 4*yb^9*(360 + 
                1619*Log[2]) + 4*yb^5*(-136 + 5655*Log[2])) + 
            xb^8*(yb^7*(96 - 17454*Log[2]) + 16*Log[2] - 48*yb*Log[2] + 
              147*yb^2*Log[2] + 890*yb^4*Log[2] + 232*yb^6*Log[2] - 
              5850*yb^8*Log[2] - 3627*yb^10*Log[2] + yb^3*(-128 + 
                339*Log[2]) - 3*yb^11*(288 + 1247*Log[2]) + 4*yb^9*(360 + 
                1619*Log[2]) + 4*yb^5*(-136 + 5655*Log[2])) + 
            xb^2*yb*(-4*Log[2] - 6*yb*Log[2] + 164*yb^3*Log[2] + 
              328*yb^5*Log[2] - 612*yb^7*Log[2] + 126*yb^9*Log[2] + 
              1806*yb^10*Log[2] - 24*yb^4*(5 + 64*Log[2]) + 4*yb^8*(54 + 
                325*Log[2]) - 4*yb^6*(18 + 391*Log[2]) - yb^2*(24 + 
                Log[4])) + xb^10*yb*(-4*Log[2] - 6*yb*Log[2] + 
              164*yb^3*Log[2] + 328*yb^5*Log[2] - 612*yb^7*Log[2] + 
              126*yb^9*Log[2] + 1806*yb^10*Log[2] - 24*yb^4*(5 + 64*Log[2]) + 
              4*yb^8*(54 + 325*Log[2]) - 4*yb^6*(18 + 391*Log[2]) - 
              yb^2*(24 + Log[4])) + yb^2*(-60*yb^3*Log[2] + 24*yb^4*Log[2] + 
              78*yb^5*Log[2] - 54*yb^6*Log[2] - 60*yb^7*Log[2] + 
              27*yb^8*Log[2] + 45*yb^9*Log[2] - Log[8] - yb*Log[8] + 
              yb^2*Log[64]) + xb^12*yb^2*(-60*yb^3*Log[2] + 24*yb^4*Log[2] + 
              78*yb^5*Log[2] - 54*yb^6*Log[2] - 60*yb^7*Log[2] + 
              27*yb^8*Log[2] + 45*yb^9*Log[2] - Log[8] - yb*Log[8] + 
              yb^2*Log[64]) + 4*xb^6*(yb^7*(84 - 27874*Log[2]) - 
              22*yb*Log[2] + 75*yb^2*Log[2] + 366*yb^4*Log[2] - 
              36*yb^6*Log[2] - 2646*yb^8*Log[2] - 1863*yb^10*Log[2] + 
              27*yb^11*(-16 + 1235*Log[2]) - 4*yb^5*(53 + 1596*Log[2]) - 
              yb^3*(52 + 1623*Log[2]) + yb^9*(612 + 6654*Log[2]) + 
              Log[256])))))/(324*(tb*(-1 + xb)^2 - 2*xb)*xb^6*
       (vb*(-1 + xb)^2 + 2*xb)*(2*xb + tb*(1 + xb)^2)*(-2*xb + vb*(1 + xb)^2)*
       yb^3*(1 + 3*yb^2)^4) + (G[{-I, I}, xb]*
       (4*tb*xb^2*(vb^2*((48*I)*xb*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2) - 
            (48*I)*xb^15*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2) - 
            (16*I)*xb^3*yb^3*(5 + 738*yb^2 - 708*yb^4 - 50*yb^6 + 15*yb^8) + 
            (16*I)*xb^13*yb^3*(5 + 738*yb^2 - 708*yb^4 - 50*yb^6 + 15*yb^8) - 
            (16*I)*xb^5*yb^3*(-223 - 3078*yb^2 - 1716*yb^4 + 502*yb^6 + 
              4515*yb^8) + (16*I)*xb^11*yb^3*(-223 - 3078*yb^2 - 1716*yb^4 + 
              502*yb^6 + 4515*yb^8) + (16*I)*xb^7*yb^3*(-665 - 5418*yb^2 - 
              8940*yb^4 + 1466*yb^6 + 13557*yb^8) - (16*I)*xb^9*yb^3*
             (-665 - 5418*yb^2 - 8940*yb^4 + 1466*yb^6 + 13557*yb^8) + 
            3*yb^2*(-1 + yb^2)*(1 - yb^2 - 9*yb^4 + 9*yb^6 + 
              yb^5*(5 - 224*Log[2]) + 3*yb^7*(-5 + 32*Log[2]) - 
              yb*(1 + 32*Log[2]) + yb^3*(-21 + 160*Log[2])) + 
            3*xb^16*yb^2*(-1 + yb^2)*(1 - yb^2 - 9*yb^4 + 9*yb^6 + 
              yb^5*(5 - 224*Log[2]) + 3*yb^7*(-5 + 32*Log[2]) - 
              yb*(1 + 32*Log[2]) + yb^3*(-21 + 160*Log[2])) + 
            4*xb^2*yb*(-1 + yb^2)*(-1 - 6*yb - 32*yb^3 - 54*yb^5 - 36*yb^7 + 
              6*yb^2*(3 + 32*Log[2]) - 60*yb^4*(7 + 64*Log[2]) + 
              26*yb^6*(-29 + 96*Log[2]) + 3*yb^8*(-137 + 384*Log[2])) + 
            4*xb^14*yb*(-1 + yb^2)*(-1 - 6*yb - 32*yb^3 - 54*yb^5 - 36*yb^7 + 
              6*yb^2*(3 + 32*Log[2]) - 60*yb^4*(7 + 64*Log[2]) + 
              26*yb^6*(-29 + 96*Log[2]) + 3*yb^8*(-137 + 384*Log[2])) + 
            4*xb^4*(4 + 18*yb + 51*yb^2 - 186*yb^4 - 756*yb^6 + 54*yb^8 - 
              1215*yb^10 + 192*yb^5*(-13 + 45*Log[2]) - 3*yb^3*(27 + 
                160*Log[2]) + 3*yb^11*(149 + 672*Log[2]) + 2*yb^9*(-709 + 
                1824*Log[2]) - 6*yb^7*(-247 + 2304*Log[2])) + 
            4*xb^12*(4 + 18*yb + 51*yb^2 - 186*yb^4 - 756*yb^6 + 54*yb^8 - 
              1215*yb^10 + 192*yb^5*(-13 + 45*Log[2]) - 3*yb^3*(27 + 
                160*Log[2]) + 3*yb^11*(149 + 672*Log[2]) + 2*yb^9*(-709 + 
                1824*Log[2]) - 6*yb^7*(-247 + 2304*Log[2])) - 
            2*xb^8*(144 - 824*yb + 1353*yb^2 + 6430*yb^4 - 952*yb^6 - 
              47070*yb^8 - 33633*yb^10 + yb^7*(128218 - 54144*Log[2]) - 
              3*yb^3*(-533 + 608*Log[2]) + 9*yb^11*(-12137 + 928*Log[2]) + 
              12*yb^9*(2167 + 1136*Log[2]) + 12*yb^5*(965 + 2832*Log[2])) - 
            4*xb^6*(32 - 223*yb + 294*yb^2 + 1818*yb^4 + 534*yb^6 - 
              11826*yb^8 - 7236*yb^10 - 3*yb^3*(1041 + 64*Log[2]) + 
              9*yb^11*(4893 + 128*Log[2]) + 18*yb^5*(-1725 + 224*Log[2]) + 
              3*yb^9*(5251 + 448*Log[2]) - 2*yb^7*(4505 + 3168*Log[2])) - 
            4*xb^10*(32 - 223*yb + 294*yb^2 + 1818*yb^4 + 534*yb^6 - 
              11826*yb^8 - 7236*yb^10 - 3*yb^3*(1041 + 64*Log[2]) + 
              9*yb^11*(4893 + 128*Log[2]) + 18*yb^5*(-1725 + 224*Log[2]) + 
              3*yb^9*(5251 + 448*Log[2]) - 2*yb^7*(4505 + 3168*Log[2]))) - 
          4*xb^2*((48*I)*xb*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2) - 
            (48*I)*xb^11*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2) - 
            (96*I)*xb^5*yb^3*(-37 - 258*yb^2 - 540*yb^4 + 82*yb^6 + 
              753*yb^8) + (96*I)*xb^7*yb^3*(-37 - 258*yb^2 - 540*yb^4 + 
              82*yb^6 + 753*yb^8) + (16*I)*xb^3*(yb^3 - 774*yb^5 + 780*yb^7 - 
              10*yb^9 + 3*yb^11) - (16*I)*xb^9*(yb^3 - 774*yb^5 + 780*yb^7 - 
              10*yb^9 + 3*yb^11) + 3*yb^2*(-1 + yb^2)*(1 - yb^2 - 9*yb^4 + 
              9*yb^6 + yb^5*(5 - 224*Log[2]) + 3*yb^7*(-5 + 32*Log[2]) - 
              yb*(1 + 32*Log[2]) + yb^3*(-21 + 160*Log[2])) + 
            3*xb^12*yb^2*(-1 + yb^2)*(1 - yb^2 - 9*yb^4 + 9*yb^6 + 
              yb^5*(5 - 224*Log[2]) + 3*yb^7*(-5 + 32*Log[2]) - 
              yb*(1 + 32*Log[2]) + yb^3*(-21 + 160*Log[2])) + 
            2*xb^2*yb*(-1 + yb^2)*(-2 + 3*yb - 79*yb^3 - 243*yb^5 + 63*yb^7 + 
              3*yb^2*(-1 + 96*Log[2]) + 3*yb^8*(-301 + 864*Log[2]) - 
              3*yb^4*(257 + 2400*Log[2]) + yb^6*(-1553 + 4320*Log[2])) + 
            2*xb^10*yb*(-1 + yb^2)*(-2 + 3*yb - 79*yb^3 - 243*yb^5 + 
              63*yb^7 + 3*yb^2*(-1 + 96*Log[2]) + 3*yb^8*(-301 + 
                864*Log[2]) - 3*yb^4*(257 + 2400*Log[2]) + yb^6*(-1553 + 
                4320*Log[2])) + 4*xb^6*(8 + 22*yb + 75*yb^2 + 366*yb^4 - 
              36*yb^6 - 2646*yb^8 - 1863*yb^10 + yb^7*(27874 - 
                39168*Log[2]) - 3*yb^3*(-541 + 416*Log[2]) + 48*yb^5*(133 + 
                516*Log[2]) + 9*yb^11*(-3705 + 736*Log[2]) + yb^9*(-6654 + 
                9024*Log[2])) + xb^4*(16 + 48*yb + 147*yb^2 + 890*yb^4 + 
              232*yb^6 - 5850*yb^8 - 3627*yb^10 - 3*yb^3*(113 + 
                1056*Log[2]) + 12*yb^5*(-1885 + 5424*Log[2]) + 
              4*yb^9*(-1619 + 5616*Log[2]) + 3*yb^11*(1247 + 6048*Log[2]) - 
              6*yb^7*(-2909 + 17088*Log[2])) + xb^8*(16 + 48*yb + 147*yb^2 + 
              890*yb^4 + 232*yb^6 - 5850*yb^8 - 3627*yb^10 - 3*yb^3*(113 + 
                1056*Log[2]) + 12*yb^5*(-1885 + 5424*Log[2]) + 
              4*yb^9*(-1619 + 5616*Log[2]) + 3*yb^11*(1247 + 6048*Log[2]) - 
              6*yb^7*(-2909 + 17088*Log[2]))) + 16*vb*xb^2*yb*
           ((24*I)*xb*yb^2*(-1 + yb^2)^3*(-1 + 3*yb^2) - (24*I)*xb^11*yb^2*
             (-1 + yb^2)^3*(-1 + 3*yb^2) - (48*I)*xb^5*yb^2*(-37 - 258*yb^2 - 
              540*yb^4 + 82*yb^6 + 753*yb^8) + (48*I)*xb^7*yb^2*
             (-37 - 258*yb^2 - 540*yb^4 + 82*yb^6 + 753*yb^8) + 
            (8*I)*xb^3*(yb^2 - 774*yb^4 + 780*yb^6 - 10*yb^8 + 3*yb^10) - 
            (8*I)*xb^9*(yb^2 - 774*yb^4 + 780*yb^6 - 10*yb^8 + 3*yb^10) + 
            2*xb^2*(-1 + yb^2)*(-2 + 48*yb^8*(-13 + 27*Log[2]) + 
              3*yb^2*(-1 + 48*Log[2]) - 12*yb^4*(73 + 300*Log[2]) + 
              yb^6*(-1007 + 2160*Log[2])) + 2*xb^10*(-1 + yb^2)*
             (-2 + 48*yb^8*(-13 + 27*Log[2]) + 3*yb^2*(-1 + 48*Log[2]) - 
              12*yb^4*(73 + 300*Log[2]) + yb^6*(-1007 + 2160*Log[2])) + 
            4*xb^6*(38 + yb^2*(975 - 624*Log[2]) + 24*yb^10*(-731 + 
                138*Log[2]) - 17*yb^6*(-757 + 1152*Log[2]) + 3*yb^4*(1445 + 
                4128*Log[2]) + yb^8*(-4769 + 4512*Log[2])) + 
            xb^4*(80 + yb^6*(6095 - 51264*Log[2]) + yb^2*(163 - 
                1584*Log[2]) + 6*yb^10*(-37 + 1512*Log[2]) + yb^8*(-6241 + 
                11232*Log[2]) + yb^4*(-8067 + 32544*Log[2])) + 
            xb^8*(80 + yb^6*(6095 - 51264*Log[2]) + yb^2*(163 - 
                1584*Log[2]) + 6*yb^10*(-37 + 1512*Log[2]) + yb^8*(-6241 + 
                11232*Log[2]) + yb^4*(-8067 + 32544*Log[2])) + 
            3*yb^2*(-1 + yb^2)*(1 + yb^4*(5 - 112*Log[2]) - 16*Log[2] + 
              16*yb^2*(-1 + Log[32]) + 6*yb^6*(-1 + Log[256])) + 
            3*xb^12*yb^2*(-1 + yb^2)*(1 + yb^4*(5 - 112*Log[2]) - 16*Log[2] + 
              16*yb^2*(-1 + Log[32]) + 6*yb^6*(-1 + Log[256])))) + 
        4*xb^2*(4*vb*xb^2*((48*I)*xb*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2) - 
            (48*I)*xb^11*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2) - 
            (96*I)*xb^5*yb^3*(-37 - 258*yb^2 - 540*yb^4 + 82*yb^6 + 
              753*yb^8) + (96*I)*xb^7*yb^3*(-37 - 258*yb^2 - 540*yb^4 + 
              82*yb^6 + 753*yb^8) + (16*I)*xb^3*(yb^3 - 774*yb^5 + 780*yb^7 - 
              10*yb^9 + 3*yb^11) - (16*I)*xb^9*(yb^3 - 774*yb^5 + 780*yb^7 - 
              10*yb^9 + 3*yb^11) + 3*yb^2*(-1 + yb^2)*(-1 + yb^2 + 9*yb^4 - 
              9*yb^6 + yb^5*(5 - 224*Log[2]) + 3*yb^7*(-5 + 32*Log[2]) - 
              yb*(1 + 32*Log[2]) + yb^3*(-21 + 160*Log[2])) + 
            3*xb^12*yb^2*(-1 + yb^2)*(-1 + yb^2 + 9*yb^4 - 9*yb^6 + 
              yb^5*(5 - 224*Log[2]) + 3*yb^7*(-5 + 32*Log[2]) - 
              yb*(1 + 32*Log[2]) + yb^3*(-21 + 160*Log[2])) + 
            2*xb^2*yb*(-1 + yb^2)*(-2 - 3*yb + 79*yb^3 + 243*yb^5 - 63*yb^7 + 
              3*yb^2*(-1 + 96*Log[2]) + 3*yb^8*(-301 + 864*Log[2]) - 
              3*yb^4*(257 + 2400*Log[2]) + yb^6*(-1553 + 4320*Log[2])) + 
            2*xb^10*yb*(-1 + yb^2)*(-2 - 3*yb + 79*yb^3 + 243*yb^5 - 
              63*yb^7 + 3*yb^2*(-1 + 96*Log[2]) + 3*yb^8*(-301 + 
                864*Log[2]) - 3*yb^4*(257 + 2400*Log[2]) + yb^6*(-1553 + 
                4320*Log[2])) + 4*xb^6*(-8 + 22*yb - 75*yb^2 - 366*yb^4 + 
              36*yb^6 + 2646*yb^8 + 1863*yb^10 + yb^7*(27874 - 
                39168*Log[2]) - 3*yb^3*(-541 + 416*Log[2]) + 48*yb^5*(133 + 
                516*Log[2]) + 9*yb^11*(-3705 + 736*Log[2]) + yb^9*(-6654 + 
                9024*Log[2])) + xb^4*(-16 + 48*yb - 147*yb^2 - 890*yb^4 - 
              232*yb^6 + 5850*yb^8 + 3627*yb^10 - 3*yb^3*(113 + 
                1056*Log[2]) + 12*yb^5*(-1885 + 5424*Log[2]) + 
              4*yb^9*(-1619 + 5616*Log[2]) + 3*yb^11*(1247 + 6048*Log[2]) - 
              6*yb^7*(-2909 + 17088*Log[2])) + xb^8*(-16 + 48*yb - 147*yb^2 - 
              890*yb^4 - 232*yb^6 + 5850*yb^8 + 3627*yb^10 - 3*yb^3*(113 + 
                1056*Log[2]) + 12*yb^5*(-1885 + 5424*Log[2]) + 
              4*yb^9*(-1619 + 5616*Log[2]) + 3*yb^11*(1247 + 6048*Log[2]) - 
              6*yb^7*(-2909 + 17088*Log[2]))) + 
          vb^2*((24*I)*xb*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2) - 
            (24*I)*xb^15*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2) - 
            (8*I)*xb^3*yb^3*(5 + 738*yb^2 - 708*yb^4 - 50*yb^6 + 15*yb^8) + 
            (8*I)*xb^13*yb^3*(5 + 738*yb^2 - 708*yb^4 - 50*yb^6 + 15*yb^8) - 
            (8*I)*xb^5*yb^3*(-223 - 3078*yb^2 - 1716*yb^4 + 502*yb^6 + 
              4515*yb^8) + (8*I)*xb^11*yb^3*(-223 - 3078*yb^2 - 1716*yb^4 + 
              502*yb^6 + 4515*yb^8) + (8*I)*xb^7*yb^3*(-665 - 5418*yb^2 - 
              8940*yb^4 + 1466*yb^6 + 13557*yb^8) - (8*I)*xb^9*yb^3*
             (-665 - 5418*yb^2 - 8940*yb^4 + 1466*yb^6 + 13557*yb^8) + 
            4*xb^4*yb*(-1 + yb^2)*(4 - 6*yb + 158*yb^3 + 486*yb^5 - 
              126*yb^7 + yb^4*(1701 - 4080*Log[2]) + 6*yb^2*(21 + 
                40*Log[2]) + 3*yb^8*(191 + 336*Log[2]) + 4*yb^6*(139 + 
                708*Log[2])) + 4*xb^12*yb*(-1 + yb^2)*(4 - 6*yb + 158*yb^3 + 
              486*yb^5 - 126*yb^7 + yb^4*(1701 - 4080*Log[2]) + 
              6*yb^2*(21 + 40*Log[2]) + 3*yb^8*(191 + 336*Log[2]) + 
              4*yb^6*(139 + 708*Log[2])) - 4*xb^6*(16 - 112*yb + 147*yb^2 + 
              890*yb^4 + 232*yb^6 - 5850*yb^8 - 3627*yb^10 - 4*yb^3*(391 + 
                24*Log[2]) + 3*yb^11*(7369 + 192*Log[2]) + 9*yb^5*(-1751 + 
                224*Log[2]) + yb^9*(7907 + 672*Log[2]) - yb^7*(4387 + 
                3168*Log[2])) - 4*xb^10*(16 - 112*yb + 147*yb^2 + 890*yb^4 + 
              232*yb^6 - 5850*yb^8 - 3627*yb^10 - 4*yb^3*(391 + 24*Log[2]) + 
              3*yb^11*(7369 + 192*Log[2]) + 9*yb^5*(-1751 + 224*Log[2]) + 
              yb^9*(7907 + 672*Log[2]) - yb^7*(4387 + 3168*Log[2])) - 
            2*xb^8*(64 - 464*yb + 600*yb^2 + 2928*yb^4 - 288*yb^6 - 
              21168*yb^8 - 14904*yb^10 + yb^7*(65749 - 27072*Log[2]) + 
              yb^3*(478 - 912*Log[2]) + yb^11*(-53223 + 4176*Log[2]) + 
              3*yb^5*(1487 + 5664*Log[2]) + yb^9*(15767 + 6816*Log[2])) + 
            3*yb^3*(-1 + yb^2)*(-112*yb^4*Log[2] + yb^6*(-9 + 48*Log[2]) + 
              yb^2*(-5 + 80*Log[2]) - 2*(1 + Log[256])) + 
            3*xb^16*yb^3*(-1 + yb^2)*(-112*yb^4*Log[2] + yb^6*(-9 + 
                48*Log[2]) + yb^2*(-5 + 80*Log[2]) - 2*(1 + Log[256])) + 
            12*xb^2*yb^2*(-1 + yb^2)*(-1 + yb^2 + 9*yb^4 - 9*yb^6 + 
              yb^3*(9 - 640*Log[2]) + 3*yb^7*(-13 + 64*Log[2]) + 
              yb^5*(-86 + 416*Log[2]) + 4*yb*(1 + Log[256])) + 
            12*xb^14*yb^2*(-1 + yb^2)*(-1 + yb^2 + 9*yb^4 - 9*yb^6 + 
              yb^3*(9 - 640*Log[2]) + 3*yb^7*(-13 + 64*Log[2]) + 
              yb^5*(-86 + 416*Log[2]) + 4*yb*(1 + Log[256]))) - 
          4*xb^2*(I + xb)^2*yb*(-1 + yb^2)*
           (3*yb^2*(2 + yb^2*(5 - 80*Log[2]) + yb^6*(9 - 48*Log[2]) + 
              16*Log[2] + 112*yb^4*Log[2]) - 3*xb^2*yb^2*
             (22 + yb^2*(5 - 2640*Log[2]) + 144*Log[2] + 9*yb^6*(-23 + 
                80*Log[2]) + 12*yb^4*(-21 + 148*Log[2])) + 
            3*xb^8*yb^2*(22 + yb^2*(5 - 2640*Log[2]) + 144*Log[2] + 
              9*yb^6*(-23 + 80*Log[2]) + 12*yb^4*(-21 + 148*Log[2])) - 
            2*xb^4*(16 + yb^4*(1247 - 4080*Log[2]) + 4*yb^2*(53 + 
                60*Log[2]) + 9*yb^8*(319 + 112*Log[2]) + 6*yb^6*(537 + 
                472*Log[2])) + xb^6*(32 + yb^4*(2494 - 8160*Log[2]) + 
              8*yb^2*(53 + 60*Log[2]) + 18*yb^8*(319 + 112*Log[2]) + 
              12*yb^6*(537 + 472*Log[2])) - (8*I)*xb^3*yb^2*
             (11 + yb^2*(788 - 1920*Log[2]) + 96*Log[2] + 6*yb^6*(-25 + 
                96*Log[2]) + yb^4*(-217 + 1248*Log[2])) - (8*I)*xb^7*yb^2*
             (11 + yb^2*(788 - 1920*Log[2]) + 96*Log[2] + 6*yb^6*(-25 + 
                96*Log[2]) + yb^4*(-217 + 1248*Log[2])) - 
            (4*I)*xb^5*(16 + 6*yb^2*(-35 + 72*Log[2]) + 15*yb^8*(-431 + 
                144*Log[2]) + 16*yb^6*(-452 + 333*Log[2]) - 3*yb^4*(239 + 
                2640*Log[2])) + 3*xb^10*yb^2*(-112*yb^4*Log[2] + 
              yb^6*(-9 + 48*Log[2]) + yb^2*(-5 + 80*Log[2]) - 
              2*(1 + Log[256])) - (6*I)*xb*yb^2*(5*yb^2*(3 + 16*Log[2]) + 
              yb^6*(3 + 48*Log[2]) - 28*yb^4*(1 + Log[16]) - 
              2*(3 + Log[256])) - (6*I)*xb^9*yb^2*(5*yb^2*(3 + 16*Log[2]) + 
              yb^6*(3 + 48*Log[2]) - 28*yb^4*(1 + Log[16]) - 
              2*(3 + Log[256])))) - 
        tb^2*(4*vb*xb^2*((48*I)*xb*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2) - 
            (48*I)*xb^15*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2) - 
            (16*I)*xb^3*yb^3*(5 + 738*yb^2 - 708*yb^4 - 50*yb^6 + 15*yb^8) + 
            (16*I)*xb^13*yb^3*(5 + 738*yb^2 - 708*yb^4 - 50*yb^6 + 15*yb^8) - 
            (16*I)*xb^5*yb^3*(-223 - 3078*yb^2 - 1716*yb^4 + 502*yb^6 + 
              4515*yb^8) + (16*I)*xb^11*yb^3*(-223 - 3078*yb^2 - 1716*yb^4 + 
              502*yb^6 + 4515*yb^8) + (16*I)*xb^7*yb^3*(-665 - 5418*yb^2 - 
              8940*yb^4 + 1466*yb^6 + 13557*yb^8) - (16*I)*xb^9*yb^3*
             (-665 - 5418*yb^2 - 8940*yb^4 + 1466*yb^6 + 13557*yb^8) + 
            3*yb^2*(-1 + yb^2)*(-1 + yb^2 + 9*yb^4 - 9*yb^6 + 
              yb^5*(5 - 224*Log[2]) + 3*yb^7*(-5 + 32*Log[2]) - 
              yb*(1 + 32*Log[2]) + yb^3*(-21 + 160*Log[2])) + 
            3*xb^16*yb^2*(-1 + yb^2)*(-1 + yb^2 + 9*yb^4 - 9*yb^6 + 
              yb^5*(5 - 224*Log[2]) + 3*yb^7*(-5 + 32*Log[2]) - 
              yb*(1 + 32*Log[2]) + yb^3*(-21 + 160*Log[2])) + 
            4*xb^2*yb*(-1 + yb^2)*(-1 + 6*yb + 32*yb^3 + 54*yb^5 + 36*yb^7 + 
              6*yb^2*(3 + 32*Log[2]) - 60*yb^4*(7 + 64*Log[2]) + 
              26*yb^6*(-29 + 96*Log[2]) + 3*yb^8*(-137 + 384*Log[2])) + 
            4*xb^14*yb*(-1 + yb^2)*(-1 + 6*yb + 32*yb^3 + 54*yb^5 + 36*yb^7 + 
              6*yb^2*(3 + 32*Log[2]) - 60*yb^4*(7 + 64*Log[2]) + 
              26*yb^6*(-29 + 96*Log[2]) + 3*yb^8*(-137 + 384*Log[2])) + 
            4*xb^4*(-4 + 18*yb - 51*yb^2 + 186*yb^4 + 756*yb^6 - 54*yb^8 + 
              1215*yb^10 + 192*yb^5*(-13 + 45*Log[2]) - 3*yb^3*(27 + 
                160*Log[2]) + 3*yb^11*(149 + 672*Log[2]) + 2*yb^9*(-709 + 
                1824*Log[2]) - 6*yb^7*(-247 + 2304*Log[2])) + 
            4*xb^12*(-4 + 18*yb - 51*yb^2 + 186*yb^4 + 756*yb^6 - 54*yb^8 + 
              1215*yb^10 + 192*yb^5*(-13 + 45*Log[2]) - 3*yb^3*(27 + 
                160*Log[2]) + 3*yb^11*(149 + 672*Log[2]) + 2*yb^9*(-709 + 
                1824*Log[2]) - 6*yb^7*(-247 + 2304*Log[2])) - 
            2*xb^8*(-144 - 824*yb - 1353*yb^2 - 6430*yb^4 + 952*yb^6 + 
              47070*yb^8 + 33633*yb^10 + yb^7*(128218 - 54144*Log[2]) - 
              3*yb^3*(-533 + 608*Log[2]) + 9*yb^11*(-12137 + 928*Log[2]) + 
              12*yb^9*(2167 + 1136*Log[2]) + 12*yb^5*(965 + 2832*Log[2])) - 
            4*xb^6*(-32 - 223*yb - 294*yb^2 - 1818*yb^4 - 534*yb^6 + 
              11826*yb^8 + 7236*yb^10 - 3*yb^3*(1041 + 64*Log[2]) + 
              9*yb^11*(4893 + 128*Log[2]) + 18*yb^5*(-1725 + 224*Log[2]) + 
              3*yb^9*(5251 + 448*Log[2]) - 2*yb^7*(4505 + 3168*Log[2])) - 
            4*xb^10*(-32 - 223*yb - 294*yb^2 - 1818*yb^4 - 534*yb^6 + 
              11826*yb^8 + 7236*yb^10 - 3*yb^3*(1041 + 64*Log[2]) + 
              9*yb^11*(4893 + 128*Log[2]) + 18*yb^5*(-1725 + 224*Log[2]) + 
              3*yb^9*(5251 + 448*Log[2]) - 2*yb^7*(4505 + 3168*Log[2]))) - 
          4*xb^2*((24*I)*xb*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2) - 
            (24*I)*xb^15*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2) - 
            (8*I)*xb^3*yb^3*(5 + 738*yb^2 - 708*yb^4 - 50*yb^6 + 15*yb^8) + 
            (8*I)*xb^13*yb^3*(5 + 738*yb^2 - 708*yb^4 - 50*yb^6 + 15*yb^8) - 
            (8*I)*xb^5*yb^3*(-223 - 3078*yb^2 - 1716*yb^4 + 502*yb^6 + 
              4515*yb^8) + (8*I)*xb^11*yb^3*(-223 - 3078*yb^2 - 1716*yb^4 + 
              502*yb^6 + 4515*yb^8) + (8*I)*xb^7*yb^3*(-665 - 5418*yb^2 - 
              8940*yb^4 + 1466*yb^6 + 13557*yb^8) - (8*I)*xb^9*yb^3*
             (-665 - 5418*yb^2 - 8940*yb^4 + 1466*yb^6 + 13557*yb^8) + 
            4*xb^4*yb*(-1 + yb^2)*(4 + 6*yb - 158*yb^3 - 486*yb^5 + 
              126*yb^7 + yb^4*(1701 - 4080*Log[2]) + 6*yb^2*(21 + 
                40*Log[2]) + 3*yb^8*(191 + 336*Log[2]) + 4*yb^6*(139 + 
                708*Log[2])) + 4*xb^12*yb*(-1 + yb^2)*(4 + 6*yb - 158*yb^3 - 
              486*yb^5 + 126*yb^7 + yb^4*(1701 - 4080*Log[2]) + 
              6*yb^2*(21 + 40*Log[2]) + 3*yb^8*(191 + 336*Log[2]) + 
              4*yb^6*(139 + 708*Log[2])) - 4*xb^6*(-16 - 112*yb - 147*yb^2 - 
              890*yb^4 - 232*yb^6 + 5850*yb^8 + 3627*yb^10 - 4*yb^3*(391 + 
                24*Log[2]) + 3*yb^11*(7369 + 192*Log[2]) + 9*yb^5*(-1751 + 
                224*Log[2]) + yb^9*(7907 + 672*Log[2]) - yb^7*(4387 + 
                3168*Log[2])) - 4*xb^10*(-16 - 112*yb - 147*yb^2 - 890*yb^4 - 
              232*yb^6 + 5850*yb^8 + 3627*yb^10 - 4*yb^3*(391 + 24*Log[2]) + 
              3*yb^11*(7369 + 192*Log[2]) + 9*yb^5*(-1751 + 224*Log[2]) + 
              yb^9*(7907 + 672*Log[2]) - yb^7*(4387 + 3168*Log[2])) - 
            2*xb^8*(-64 - 464*yb - 600*yb^2 - 2928*yb^4 + 288*yb^6 + 
              21168*yb^8 + 14904*yb^10 + yb^7*(65749 - 27072*Log[2]) + 
              yb^3*(478 - 912*Log[2]) + yb^11*(-53223 + 4176*Log[2]) + 
              3*yb^5*(1487 + 5664*Log[2]) + yb^9*(15767 + 6816*Log[2])) + 
            3*yb^3*(-1 + yb^2)*(-112*yb^4*Log[2] + yb^6*(-9 + 48*Log[2]) + 
              yb^2*(-5 + 80*Log[2]) - 2*(1 + Log[256])) + 
            3*xb^16*yb^3*(-1 + yb^2)*(-112*yb^4*Log[2] + yb^6*(-9 + 
                48*Log[2]) + yb^2*(-5 + 80*Log[2]) - 2*(1 + Log[256])) + 
            12*xb^2*yb^2*(-1 + yb^2)*(1 - yb^2 - 9*yb^4 + 9*yb^6 + 
              yb^3*(9 - 640*Log[2]) + 3*yb^7*(-13 + 64*Log[2]) + 
              yb^5*(-86 + 416*Log[2]) + 4*yb*(1 + Log[256])) + 
            12*xb^14*yb^2*(-1 + yb^2)*(1 - yb^2 - 9*yb^4 + 9*yb^6 + 
              yb^3*(9 - 640*Log[2]) + 3*yb^7*(-13 + 64*Log[2]) + 
              yb^5*(-86 + 416*Log[2]) + 4*yb*(1 + Log[256]))) + 
          vb^2*(I + xb - I*xb^2 - xb^3)^2*yb*((2*I)*xb^5*yb^2*(-1 + yb^2)*
             (718 - 48*Log[2] + 3*yb^6*(5795 + 48*Log[2]) - 4*yb^4*(-5107 + 
                84*Log[2]) + yb^2*(22861 + 240*Log[2])) + (2*I)*xb^9*yb^2*
             (-1 + yb^2)*(718 - 48*Log[2] + 3*yb^6*(5795 + 48*Log[2]) - 
              4*yb^4*(-5107 + 84*Log[2]) + yb^2*(22861 + 240*Log[2])) + 
            xb^4*yb^2*(-1 + yb^2)*(-22 + yb^2*(12455 - 7920*Log[2]) + 
              432*Log[2] + 3*yb^6*(-407 + 720*Log[2]) + 4*yb^4*(-55 + 
                1332*Log[2])) - xb^10*yb^2*(-1 + yb^2)*
             (-22 + yb^2*(12455 - 7920*Log[2]) + 432*Log[2] + 
              3*yb^6*(-407 + 720*Log[2]) + 4*yb^4*(-55 + 1332*Log[2])) - 
            3*xb^2*yb^2*(-1 + yb^2)*(50 + 176*Log[2] + 3*yb^6*(-55 + 
                208*Log[2]) + 4*yb^4*(-53 + 500*Log[2]) - yb^2*(73 + 
                2800*Log[2])) + 3*xb^12*yb^2*(-1 + yb^2)*(50 + 176*Log[2] + 
              3*yb^6*(-55 + 208*Log[2]) + 4*yb^4*(-53 + 500*Log[2]) - 
              yb^2*(73 + 2800*Log[2])) - (4*I)*xb^3*yb^2*(-1 + yb^2)*
             (76 + yb^2*(1399 - 4080*Log[2]) + 240*Log[2] + 21*yb^6*(-13 + 
                48*Log[2]) + yb^4*(-290 + 2832*Log[2])) - (4*I)*xb^11*yb^2*
             (-1 + yb^2)*(76 + yb^2*(1399 - 4080*Log[2]) + 240*Log[2] + 
              21*yb^6*(-13 + 48*Log[2]) + yb^4*(-290 + 2832*Log[2])) + 
            xb^6*(-896 + yb^6*(6451 - 28224*Log[2]) + 9*yb^10*(3823 + 
                432*Log[2]) - 2*yb^2*(3011 + 504*Log[2]) + 3*yb^4*(-4295 + 
                5856*Log[2]) + yb^8*(44481 + 7776*Log[2])) + 
            xb^8*(896 - 9*yb^10*(3823 + 432*Log[2]) + 2*yb^2*(3011 + 
                504*Log[2]) - 3*yb^8*(14827 + 2592*Log[2]) - 3*yb^4*(-4295 + 
                5856*Log[2]) + yb^6*(-6451 + 28224*Log[2])) + 
            (8*I)*xb^7*(-224 + yb^6*(11161 - 6912*Log[2]) + 21*yb^10*(-29 + 
                48*Log[2]) + 9*yb^4*(-371 + 480*Log[2]) + yb^8*(10415 + 
                1824*Log[2]) - 60*yb^2*(17 + Log[16])) - 3*yb^2*(-1 + yb^2)*
             (-112*yb^4*Log[2] + yb^6*(-9 + 48*Log[2]) + yb^2*(-5 + 
                80*Log[2]) - 2*(1 + Log[256])) + 3*xb^14*yb^2*(-1 + yb^2)*
             (-112*yb^4*Log[2] + yb^6*(-9 + 48*Log[2]) + yb^2*(-5 + 
                80*Log[2]) - 2*(1 + Log[256])) - (6*I)*xb*yb^2*(-1 + yb^2)*
             (5*yb^2*(3 + 16*Log[2]) + yb^6*(3 + 48*Log[2]) - 
              28*yb^4*(1 + Log[16]) - 2*(3 + Log[256])) - (6*I)*xb^13*yb^2*
             (-1 + yb^2)*(5*yb^2*(3 + 16*Log[2]) + yb^6*(3 + 48*Log[2]) - 
              28*yb^4*(1 + Log[16]) - 2*(3 + Log[256]))))))/
      (648*(tb*(-1 + xb)^2 - 2*xb)*xb^6*(vb*(-1 + xb)^2 + 2*xb)*
       (2*xb + tb*(1 + xb)^2)*(-2*xb + vb*(1 + xb)^2)*yb^3*(1 + 3*yb^2)^4) + 
     (G[{I, -I}, xb]*(4*tb*xb^2*(vb^2*((-48*I)*xb*yb^3*(-1 + yb^2)^3*
             (-1 + 3*yb^2) + (48*I)*xb^15*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2) + 
            (16*I)*xb^3*yb^3*(5 + 738*yb^2 - 708*yb^4 - 50*yb^6 + 15*yb^8) - 
            (16*I)*xb^13*yb^3*(5 + 738*yb^2 - 708*yb^4 - 50*yb^6 + 15*yb^8) + 
            (16*I)*xb^5*yb^3*(-223 - 3078*yb^2 - 1716*yb^4 + 502*yb^6 + 
              4515*yb^8) - (16*I)*xb^11*yb^3*(-223 - 3078*yb^2 - 1716*yb^4 + 
              502*yb^6 + 4515*yb^8) - (16*I)*xb^7*yb^3*(-665 - 5418*yb^2 - 
              8940*yb^4 + 1466*yb^6 + 13557*yb^8) + (16*I)*xb^9*yb^3*
             (-665 - 5418*yb^2 - 8940*yb^4 + 1466*yb^6 + 13557*yb^8) + 
            3*yb^2*(-1 + yb^2)*(1 - yb^2 - 9*yb^4 + 9*yb^6 + 
              yb^5*(5 - 224*Log[2]) + 3*yb^7*(-5 + 32*Log[2]) - 
              yb*(1 + 32*Log[2]) + yb^3*(-21 + 160*Log[2])) + 
            3*xb^16*yb^2*(-1 + yb^2)*(1 - yb^2 - 9*yb^4 + 9*yb^6 + 
              yb^5*(5 - 224*Log[2]) + 3*yb^7*(-5 + 32*Log[2]) - 
              yb*(1 + 32*Log[2]) + yb^3*(-21 + 160*Log[2])) + 
            4*xb^2*yb*(-1 + yb^2)*(-1 - 6*yb - 32*yb^3 - 54*yb^5 - 36*yb^7 + 
              6*yb^2*(3 + 32*Log[2]) - 60*yb^4*(7 + 64*Log[2]) + 
              26*yb^6*(-29 + 96*Log[2]) + 3*yb^8*(-137 + 384*Log[2])) + 
            4*xb^14*yb*(-1 + yb^2)*(-1 - 6*yb - 32*yb^3 - 54*yb^5 - 36*yb^7 + 
              6*yb^2*(3 + 32*Log[2]) - 60*yb^4*(7 + 64*Log[2]) + 
              26*yb^6*(-29 + 96*Log[2]) + 3*yb^8*(-137 + 384*Log[2])) + 
            4*xb^4*(4 + 18*yb + 51*yb^2 - 186*yb^4 - 756*yb^6 + 54*yb^8 - 
              1215*yb^10 + 192*yb^5*(-13 + 45*Log[2]) - 3*yb^3*(27 + 
                160*Log[2]) + 3*yb^11*(149 + 672*Log[2]) + 2*yb^9*(-709 + 
                1824*Log[2]) - 6*yb^7*(-247 + 2304*Log[2])) + 
            4*xb^12*(4 + 18*yb + 51*yb^2 - 186*yb^4 - 756*yb^6 + 54*yb^8 - 
              1215*yb^10 + 192*yb^5*(-13 + 45*Log[2]) - 3*yb^3*(27 + 
                160*Log[2]) + 3*yb^11*(149 + 672*Log[2]) + 2*yb^9*(-709 + 
                1824*Log[2]) - 6*yb^7*(-247 + 2304*Log[2])) - 
            2*xb^8*(144 - 824*yb + 1353*yb^2 + 6430*yb^4 - 952*yb^6 - 
              47070*yb^8 - 33633*yb^10 + yb^7*(128218 - 54144*Log[2]) - 
              3*yb^3*(-533 + 608*Log[2]) + 9*yb^11*(-12137 + 928*Log[2]) + 
              12*yb^9*(2167 + 1136*Log[2]) + 12*yb^5*(965 + 2832*Log[2])) - 
            4*xb^6*(32 - 223*yb + 294*yb^2 + 1818*yb^4 + 534*yb^6 - 
              11826*yb^8 - 7236*yb^10 - 3*yb^3*(1041 + 64*Log[2]) + 
              9*yb^11*(4893 + 128*Log[2]) + 18*yb^5*(-1725 + 224*Log[2]) + 
              3*yb^9*(5251 + 448*Log[2]) - 2*yb^7*(4505 + 3168*Log[2])) - 
            4*xb^10*(32 - 223*yb + 294*yb^2 + 1818*yb^4 + 534*yb^6 - 
              11826*yb^8 - 7236*yb^10 - 3*yb^3*(1041 + 64*Log[2]) + 
              9*yb^11*(4893 + 128*Log[2]) + 18*yb^5*(-1725 + 224*Log[2]) + 
              3*yb^9*(5251 + 448*Log[2]) - 2*yb^7*(4505 + 3168*Log[2]))) - 
          4*xb^2*((-48*I)*xb*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2) + 
            (48*I)*xb^11*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2) + 
            (96*I)*xb^5*yb^3*(-37 - 258*yb^2 - 540*yb^4 + 82*yb^6 + 
              753*yb^8) - (96*I)*xb^7*yb^3*(-37 - 258*yb^2 - 540*yb^4 + 
              82*yb^6 + 753*yb^8) - (16*I)*xb^3*(yb^3 - 774*yb^5 + 780*yb^7 - 
              10*yb^9 + 3*yb^11) + (16*I)*xb^9*(yb^3 - 774*yb^5 + 780*yb^7 - 
              10*yb^9 + 3*yb^11) + 3*yb^2*(-1 + yb^2)*(1 - yb^2 - 9*yb^4 + 
              9*yb^6 + yb^5*(5 - 224*Log[2]) + 3*yb^7*(-5 + 32*Log[2]) - 
              yb*(1 + 32*Log[2]) + yb^3*(-21 + 160*Log[2])) + 
            3*xb^12*yb^2*(-1 + yb^2)*(1 - yb^2 - 9*yb^4 + 9*yb^6 + 
              yb^5*(5 - 224*Log[2]) + 3*yb^7*(-5 + 32*Log[2]) - 
              yb*(1 + 32*Log[2]) + yb^3*(-21 + 160*Log[2])) + 
            2*xb^2*yb*(-1 + yb^2)*(-2 + 3*yb - 79*yb^3 - 243*yb^5 + 63*yb^7 + 
              3*yb^2*(-1 + 96*Log[2]) + 3*yb^8*(-301 + 864*Log[2]) - 
              3*yb^4*(257 + 2400*Log[2]) + yb^6*(-1553 + 4320*Log[2])) + 
            2*xb^10*yb*(-1 + yb^2)*(-2 + 3*yb - 79*yb^3 - 243*yb^5 + 
              63*yb^7 + 3*yb^2*(-1 + 96*Log[2]) + 3*yb^8*(-301 + 
                864*Log[2]) - 3*yb^4*(257 + 2400*Log[2]) + yb^6*(-1553 + 
                4320*Log[2])) + 4*xb^6*(8 + 22*yb + 75*yb^2 + 366*yb^4 - 
              36*yb^6 - 2646*yb^8 - 1863*yb^10 + yb^7*(27874 - 
                39168*Log[2]) - 3*yb^3*(-541 + 416*Log[2]) + 48*yb^5*(133 + 
                516*Log[2]) + 9*yb^11*(-3705 + 736*Log[2]) + yb^9*(-6654 + 
                9024*Log[2])) + xb^4*(16 + 48*yb + 147*yb^2 + 890*yb^4 + 
              232*yb^6 - 5850*yb^8 - 3627*yb^10 - 3*yb^3*(113 + 
                1056*Log[2]) + 12*yb^5*(-1885 + 5424*Log[2]) + 
              4*yb^9*(-1619 + 5616*Log[2]) + 3*yb^11*(1247 + 6048*Log[2]) - 
              6*yb^7*(-2909 + 17088*Log[2])) + xb^8*(16 + 48*yb + 147*yb^2 + 
              890*yb^4 + 232*yb^6 - 5850*yb^8 - 3627*yb^10 - 3*yb^3*(113 + 
                1056*Log[2]) + 12*yb^5*(-1885 + 5424*Log[2]) + 
              4*yb^9*(-1619 + 5616*Log[2]) + 3*yb^11*(1247 + 6048*Log[2]) - 
              6*yb^7*(-2909 + 17088*Log[2]))) + 16*vb*xb^2*yb*
           ((-24*I)*xb*yb^2*(-1 + yb^2)^3*(-1 + 3*yb^2) + (24*I)*xb^11*yb^2*
             (-1 + yb^2)^3*(-1 + 3*yb^2) + (48*I)*xb^5*yb^2*(-37 - 258*yb^2 - 
              540*yb^4 + 82*yb^6 + 753*yb^8) - (48*I)*xb^7*yb^2*
             (-37 - 258*yb^2 - 540*yb^4 + 82*yb^6 + 753*yb^8) - 
            (8*I)*xb^3*(yb^2 - 774*yb^4 + 780*yb^6 - 10*yb^8 + 3*yb^10) + 
            (8*I)*xb^9*(yb^2 - 774*yb^4 + 780*yb^6 - 10*yb^8 + 3*yb^10) + 
            2*xb^2*(-1 + yb^2)*(-2 + 48*yb^8*(-13 + 27*Log[2]) + 
              3*yb^2*(-1 + 48*Log[2]) - 12*yb^4*(73 + 300*Log[2]) + 
              yb^6*(-1007 + 2160*Log[2])) + 2*xb^10*(-1 + yb^2)*
             (-2 + 48*yb^8*(-13 + 27*Log[2]) + 3*yb^2*(-1 + 48*Log[2]) - 
              12*yb^4*(73 + 300*Log[2]) + yb^6*(-1007 + 2160*Log[2])) + 
            4*xb^6*(38 + yb^2*(975 - 624*Log[2]) + 24*yb^10*(-731 + 
                138*Log[2]) - 17*yb^6*(-757 + 1152*Log[2]) + 3*yb^4*(1445 + 
                4128*Log[2]) + yb^8*(-4769 + 4512*Log[2])) + 
            xb^4*(80 + yb^6*(6095 - 51264*Log[2]) + yb^2*(163 - 
                1584*Log[2]) + 6*yb^10*(-37 + 1512*Log[2]) + yb^8*(-6241 + 
                11232*Log[2]) + yb^4*(-8067 + 32544*Log[2])) + 
            xb^8*(80 + yb^6*(6095 - 51264*Log[2]) + yb^2*(163 - 
                1584*Log[2]) + 6*yb^10*(-37 + 1512*Log[2]) + yb^8*(-6241 + 
                11232*Log[2]) + yb^4*(-8067 + 32544*Log[2])) + 
            3*yb^2*(-1 + yb^2)*(1 + yb^4*(5 - 112*Log[2]) - 16*Log[2] + 
              16*yb^2*(-1 + Log[32]) + 6*yb^6*(-1 + Log[256])) + 
            3*xb^12*yb^2*(-1 + yb^2)*(1 + yb^4*(5 - 112*Log[2]) - 16*Log[2] + 
              16*yb^2*(-1 + Log[32]) + 6*yb^6*(-1 + Log[256])))) + 
        4*xb^2*(4*vb*xb^2*((-48*I)*xb*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2) + 
            (48*I)*xb^11*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2) + 
            (96*I)*xb^5*yb^3*(-37 - 258*yb^2 - 540*yb^4 + 82*yb^6 + 
              753*yb^8) - (96*I)*xb^7*yb^3*(-37 - 258*yb^2 - 540*yb^4 + 
              82*yb^6 + 753*yb^8) - (16*I)*xb^3*(yb^3 - 774*yb^5 + 780*yb^7 - 
              10*yb^9 + 3*yb^11) + (16*I)*xb^9*(yb^3 - 774*yb^5 + 780*yb^7 - 
              10*yb^9 + 3*yb^11) + 3*yb^2*(-1 + yb^2)*(-1 + yb^2 + 9*yb^4 - 
              9*yb^6 + yb^5*(5 - 224*Log[2]) + 3*yb^7*(-5 + 32*Log[2]) - 
              yb*(1 + 32*Log[2]) + yb^3*(-21 + 160*Log[2])) + 
            3*xb^12*yb^2*(-1 + yb^2)*(-1 + yb^2 + 9*yb^4 - 9*yb^6 + 
              yb^5*(5 - 224*Log[2]) + 3*yb^7*(-5 + 32*Log[2]) - 
              yb*(1 + 32*Log[2]) + yb^3*(-21 + 160*Log[2])) + 
            2*xb^2*yb*(-1 + yb^2)*(-2 - 3*yb + 79*yb^3 + 243*yb^5 - 63*yb^7 + 
              3*yb^2*(-1 + 96*Log[2]) + 3*yb^8*(-301 + 864*Log[2]) - 
              3*yb^4*(257 + 2400*Log[2]) + yb^6*(-1553 + 4320*Log[2])) + 
            2*xb^10*yb*(-1 + yb^2)*(-2 - 3*yb + 79*yb^3 + 243*yb^5 - 
              63*yb^7 + 3*yb^2*(-1 + 96*Log[2]) + 3*yb^8*(-301 + 
                864*Log[2]) - 3*yb^4*(257 + 2400*Log[2]) + yb^6*(-1553 + 
                4320*Log[2])) + 4*xb^6*(-8 + 22*yb - 75*yb^2 - 366*yb^4 + 
              36*yb^6 + 2646*yb^8 + 1863*yb^10 + yb^7*(27874 - 
                39168*Log[2]) - 3*yb^3*(-541 + 416*Log[2]) + 48*yb^5*(133 + 
                516*Log[2]) + 9*yb^11*(-3705 + 736*Log[2]) + yb^9*(-6654 + 
                9024*Log[2])) + xb^4*(-16 + 48*yb - 147*yb^2 - 890*yb^4 - 
              232*yb^6 + 5850*yb^8 + 3627*yb^10 - 3*yb^3*(113 + 
                1056*Log[2]) + 12*yb^5*(-1885 + 5424*Log[2]) + 
              4*yb^9*(-1619 + 5616*Log[2]) + 3*yb^11*(1247 + 6048*Log[2]) - 
              6*yb^7*(-2909 + 17088*Log[2])) + xb^8*(-16 + 48*yb - 147*yb^2 - 
              890*yb^4 - 232*yb^6 + 5850*yb^8 + 3627*yb^10 - 3*yb^3*(113 + 
                1056*Log[2]) + 12*yb^5*(-1885 + 5424*Log[2]) + 
              4*yb^9*(-1619 + 5616*Log[2]) + 3*yb^11*(1247 + 6048*Log[2]) - 
              6*yb^7*(-2909 + 17088*Log[2]))) + 
          vb^2*((-24*I)*xb*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2) + 
            (24*I)*xb^15*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2) + 
            (8*I)*xb^3*yb^3*(5 + 738*yb^2 - 708*yb^4 - 50*yb^6 + 15*yb^8) - 
            (8*I)*xb^13*yb^3*(5 + 738*yb^2 - 708*yb^4 - 50*yb^6 + 15*yb^8) + 
            (8*I)*xb^5*yb^3*(-223 - 3078*yb^2 - 1716*yb^4 + 502*yb^6 + 
              4515*yb^8) - (8*I)*xb^11*yb^3*(-223 - 3078*yb^2 - 1716*yb^4 + 
              502*yb^6 + 4515*yb^8) - (8*I)*xb^7*yb^3*(-665 - 5418*yb^2 - 
              8940*yb^4 + 1466*yb^6 + 13557*yb^8) + (8*I)*xb^9*yb^3*
             (-665 - 5418*yb^2 - 8940*yb^4 + 1466*yb^6 + 13557*yb^8) + 
            4*xb^4*yb*(-1 + yb^2)*(4 - 6*yb + 158*yb^3 + 486*yb^5 - 
              126*yb^7 + yb^4*(1701 - 4080*Log[2]) + 6*yb^2*(21 + 
                40*Log[2]) + 3*yb^8*(191 + 336*Log[2]) + 4*yb^6*(139 + 
                708*Log[2])) + 4*xb^12*yb*(-1 + yb^2)*(4 - 6*yb + 158*yb^3 + 
              486*yb^5 - 126*yb^7 + yb^4*(1701 - 4080*Log[2]) + 
              6*yb^2*(21 + 40*Log[2]) + 3*yb^8*(191 + 336*Log[2]) + 
              4*yb^6*(139 + 708*Log[2])) - 4*xb^6*(16 - 112*yb + 147*yb^2 + 
              890*yb^4 + 232*yb^6 - 5850*yb^8 - 3627*yb^10 - 4*yb^3*(391 + 
                24*Log[2]) + 3*yb^11*(7369 + 192*Log[2]) + 9*yb^5*(-1751 + 
                224*Log[2]) + yb^9*(7907 + 672*Log[2]) - yb^7*(4387 + 
                3168*Log[2])) - 4*xb^10*(16 - 112*yb + 147*yb^2 + 890*yb^4 + 
              232*yb^6 - 5850*yb^8 - 3627*yb^10 - 4*yb^3*(391 + 24*Log[2]) + 
              3*yb^11*(7369 + 192*Log[2]) + 9*yb^5*(-1751 + 224*Log[2]) + 
              yb^9*(7907 + 672*Log[2]) - yb^7*(4387 + 3168*Log[2])) - 
            2*xb^8*(64 - 464*yb + 600*yb^2 + 2928*yb^4 - 288*yb^6 - 
              21168*yb^8 - 14904*yb^10 + yb^7*(65749 - 27072*Log[2]) + 
              yb^3*(478 - 912*Log[2]) + yb^11*(-53223 + 4176*Log[2]) + 
              3*yb^5*(1487 + 5664*Log[2]) + yb^9*(15767 + 6816*Log[2])) + 
            3*yb^3*(-1 + yb^2)*(-112*yb^4*Log[2] + yb^6*(-9 + 48*Log[2]) + 
              yb^2*(-5 + 80*Log[2]) - 2*(1 + Log[256])) + 
            3*xb^16*yb^3*(-1 + yb^2)*(-112*yb^4*Log[2] + yb^6*(-9 + 
                48*Log[2]) + yb^2*(-5 + 80*Log[2]) - 2*(1 + Log[256])) + 
            12*xb^2*yb^2*(-1 + yb^2)*(-1 + yb^2 + 9*yb^4 - 9*yb^6 + 
              yb^3*(9 - 640*Log[2]) + 3*yb^7*(-13 + 64*Log[2]) + 
              yb^5*(-86 + 416*Log[2]) + 4*yb*(1 + Log[256])) + 
            12*xb^14*yb^2*(-1 + yb^2)*(-1 + yb^2 + 9*yb^4 - 9*yb^6 + 
              yb^3*(9 - 640*Log[2]) + 3*yb^7*(-13 + 64*Log[2]) + 
              yb^5*(-86 + 416*Log[2]) + 4*yb*(1 + Log[256]))) - 
          4*xb^2*(-I + xb)^2*yb*(-1 + yb^2)*
           (3*yb^2*(2 + yb^2*(5 - 80*Log[2]) + yb^6*(9 - 48*Log[2]) + 
              16*Log[2] + 112*yb^4*Log[2]) - 3*xb^2*yb^2*
             (22 + yb^2*(5 - 2640*Log[2]) + 144*Log[2] + 9*yb^6*(-23 + 
                80*Log[2]) + 12*yb^4*(-21 + 148*Log[2])) + 
            3*xb^8*yb^2*(22 + yb^2*(5 - 2640*Log[2]) + 144*Log[2] + 
              9*yb^6*(-23 + 80*Log[2]) + 12*yb^4*(-21 + 148*Log[2])) - 
            2*xb^4*(16 + yb^4*(1247 - 4080*Log[2]) + 4*yb^2*(53 + 
                60*Log[2]) + 9*yb^8*(319 + 112*Log[2]) + 6*yb^6*(537 + 
                472*Log[2])) + xb^6*(32 + yb^4*(2494 - 8160*Log[2]) + 
              8*yb^2*(53 + 60*Log[2]) + 18*yb^8*(319 + 112*Log[2]) + 
              12*yb^6*(537 + 472*Log[2])) + (8*I)*xb^3*yb^2*
             (11 + yb^2*(788 - 1920*Log[2]) + 96*Log[2] + 6*yb^6*(-25 + 
                96*Log[2]) + yb^4*(-217 + 1248*Log[2])) + (8*I)*xb^7*yb^2*
             (11 + yb^2*(788 - 1920*Log[2]) + 96*Log[2] + 6*yb^6*(-25 + 
                96*Log[2]) + yb^4*(-217 + 1248*Log[2])) + 
            (4*I)*xb^5*(16 + 6*yb^2*(-35 + 72*Log[2]) + 15*yb^8*(-431 + 
                144*Log[2]) + 16*yb^6*(-452 + 333*Log[2]) - 3*yb^4*(239 + 
                2640*Log[2])) + 3*xb^10*yb^2*(-112*yb^4*Log[2] + 
              yb^6*(-9 + 48*Log[2]) + yb^2*(-5 + 80*Log[2]) - 
              2*(1 + Log[256])) + (6*I)*xb*yb^2*(5*yb^2*(3 + 16*Log[2]) + 
              yb^6*(3 + 48*Log[2]) - 28*yb^4*(1 + Log[16]) - 
              2*(3 + Log[256])) + (6*I)*xb^9*yb^2*(5*yb^2*(3 + 16*Log[2]) + 
              yb^6*(3 + 48*Log[2]) - 28*yb^4*(1 + Log[16]) - 
              2*(3 + Log[256])))) - 
        tb^2*(4*vb*xb^2*((-48*I)*xb*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2) + 
            (48*I)*xb^15*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2) + 
            (16*I)*xb^3*yb^3*(5 + 738*yb^2 - 708*yb^4 - 50*yb^6 + 15*yb^8) - 
            (16*I)*xb^13*yb^3*(5 + 738*yb^2 - 708*yb^4 - 50*yb^6 + 15*yb^8) + 
            (16*I)*xb^5*yb^3*(-223 - 3078*yb^2 - 1716*yb^4 + 502*yb^6 + 
              4515*yb^8) - (16*I)*xb^11*yb^3*(-223 - 3078*yb^2 - 1716*yb^4 + 
              502*yb^6 + 4515*yb^8) - (16*I)*xb^7*yb^3*(-665 - 5418*yb^2 - 
              8940*yb^4 + 1466*yb^6 + 13557*yb^8) + (16*I)*xb^9*yb^3*
             (-665 - 5418*yb^2 - 8940*yb^4 + 1466*yb^6 + 13557*yb^8) + 
            3*yb^2*(-1 + yb^2)*(-1 + yb^2 + 9*yb^4 - 9*yb^6 + 
              yb^5*(5 - 224*Log[2]) + 3*yb^7*(-5 + 32*Log[2]) - 
              yb*(1 + 32*Log[2]) + yb^3*(-21 + 160*Log[2])) + 
            3*xb^16*yb^2*(-1 + yb^2)*(-1 + yb^2 + 9*yb^4 - 9*yb^6 + 
              yb^5*(5 - 224*Log[2]) + 3*yb^7*(-5 + 32*Log[2]) - 
              yb*(1 + 32*Log[2]) + yb^3*(-21 + 160*Log[2])) + 
            4*xb^2*yb*(-1 + yb^2)*(-1 + 6*yb + 32*yb^3 + 54*yb^5 + 36*yb^7 + 
              6*yb^2*(3 + 32*Log[2]) - 60*yb^4*(7 + 64*Log[2]) + 
              26*yb^6*(-29 + 96*Log[2]) + 3*yb^8*(-137 + 384*Log[2])) + 
            4*xb^14*yb*(-1 + yb^2)*(-1 + 6*yb + 32*yb^3 + 54*yb^5 + 36*yb^7 + 
              6*yb^2*(3 + 32*Log[2]) - 60*yb^4*(7 + 64*Log[2]) + 
              26*yb^6*(-29 + 96*Log[2]) + 3*yb^8*(-137 + 384*Log[2])) + 
            4*xb^4*(-4 + 18*yb - 51*yb^2 + 186*yb^4 + 756*yb^6 - 54*yb^8 + 
              1215*yb^10 + 192*yb^5*(-13 + 45*Log[2]) - 3*yb^3*(27 + 
                160*Log[2]) + 3*yb^11*(149 + 672*Log[2]) + 2*yb^9*(-709 + 
                1824*Log[2]) - 6*yb^7*(-247 + 2304*Log[2])) + 
            4*xb^12*(-4 + 18*yb - 51*yb^2 + 186*yb^4 + 756*yb^6 - 54*yb^8 + 
              1215*yb^10 + 192*yb^5*(-13 + 45*Log[2]) - 3*yb^3*(27 + 
                160*Log[2]) + 3*yb^11*(149 + 672*Log[2]) + 2*yb^9*(-709 + 
                1824*Log[2]) - 6*yb^7*(-247 + 2304*Log[2])) - 
            2*xb^8*(-144 - 824*yb - 1353*yb^2 - 6430*yb^4 + 952*yb^6 + 
              47070*yb^8 + 33633*yb^10 + yb^7*(128218 - 54144*Log[2]) - 
              3*yb^3*(-533 + 608*Log[2]) + 9*yb^11*(-12137 + 928*Log[2]) + 
              12*yb^9*(2167 + 1136*Log[2]) + 12*yb^5*(965 + 2832*Log[2])) - 
            4*xb^6*(-32 - 223*yb - 294*yb^2 - 1818*yb^4 - 534*yb^6 + 
              11826*yb^8 + 7236*yb^10 - 3*yb^3*(1041 + 64*Log[2]) + 
              9*yb^11*(4893 + 128*Log[2]) + 18*yb^5*(-1725 + 224*Log[2]) + 
              3*yb^9*(5251 + 448*Log[2]) - 2*yb^7*(4505 + 3168*Log[2])) - 
            4*xb^10*(-32 - 223*yb - 294*yb^2 - 1818*yb^4 - 534*yb^6 + 
              11826*yb^8 + 7236*yb^10 - 3*yb^3*(1041 + 64*Log[2]) + 
              9*yb^11*(4893 + 128*Log[2]) + 18*yb^5*(-1725 + 224*Log[2]) + 
              3*yb^9*(5251 + 448*Log[2]) - 2*yb^7*(4505 + 3168*Log[2]))) - 
          4*xb^2*((-24*I)*xb*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2) + 
            (24*I)*xb^15*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2) + 
            (8*I)*xb^3*yb^3*(5 + 738*yb^2 - 708*yb^4 - 50*yb^6 + 15*yb^8) - 
            (8*I)*xb^13*yb^3*(5 + 738*yb^2 - 708*yb^4 - 50*yb^6 + 15*yb^8) + 
            (8*I)*xb^5*yb^3*(-223 - 3078*yb^2 - 1716*yb^4 + 502*yb^6 + 
              4515*yb^8) - (8*I)*xb^11*yb^3*(-223 - 3078*yb^2 - 1716*yb^4 + 
              502*yb^6 + 4515*yb^8) - (8*I)*xb^7*yb^3*(-665 - 5418*yb^2 - 
              8940*yb^4 + 1466*yb^6 + 13557*yb^8) + (8*I)*xb^9*yb^3*
             (-665 - 5418*yb^2 - 8940*yb^4 + 1466*yb^6 + 13557*yb^8) + 
            4*xb^4*yb*(-1 + yb^2)*(4 + 6*yb - 158*yb^3 - 486*yb^5 + 
              126*yb^7 + yb^4*(1701 - 4080*Log[2]) + 6*yb^2*(21 + 
                40*Log[2]) + 3*yb^8*(191 + 336*Log[2]) + 4*yb^6*(139 + 
                708*Log[2])) + 4*xb^12*yb*(-1 + yb^2)*(4 + 6*yb - 158*yb^3 - 
              486*yb^5 + 126*yb^7 + yb^4*(1701 - 4080*Log[2]) + 
              6*yb^2*(21 + 40*Log[2]) + 3*yb^8*(191 + 336*Log[2]) + 
              4*yb^6*(139 + 708*Log[2])) - 4*xb^6*(-16 - 112*yb - 147*yb^2 - 
              890*yb^4 - 232*yb^6 + 5850*yb^8 + 3627*yb^10 - 4*yb^3*(391 + 
                24*Log[2]) + 3*yb^11*(7369 + 192*Log[2]) + 9*yb^5*(-1751 + 
                224*Log[2]) + yb^9*(7907 + 672*Log[2]) - yb^7*(4387 + 
                3168*Log[2])) - 4*xb^10*(-16 - 112*yb - 147*yb^2 - 890*yb^4 - 
              232*yb^6 + 5850*yb^8 + 3627*yb^10 - 4*yb^3*(391 + 24*Log[2]) + 
              3*yb^11*(7369 + 192*Log[2]) + 9*yb^5*(-1751 + 224*Log[2]) + 
              yb^9*(7907 + 672*Log[2]) - yb^7*(4387 + 3168*Log[2])) - 
            2*xb^8*(-64 - 464*yb - 600*yb^2 - 2928*yb^4 + 288*yb^6 + 
              21168*yb^8 + 14904*yb^10 + yb^7*(65749 - 27072*Log[2]) + 
              yb^3*(478 - 912*Log[2]) + yb^11*(-53223 + 4176*Log[2]) + 
              3*yb^5*(1487 + 5664*Log[2]) + yb^9*(15767 + 6816*Log[2])) + 
            3*yb^3*(-1 + yb^2)*(-112*yb^4*Log[2] + yb^6*(-9 + 48*Log[2]) + 
              yb^2*(-5 + 80*Log[2]) - 2*(1 + Log[256])) + 
            3*xb^16*yb^3*(-1 + yb^2)*(-112*yb^4*Log[2] + yb^6*(-9 + 
                48*Log[2]) + yb^2*(-5 + 80*Log[2]) - 2*(1 + Log[256])) + 
            12*xb^2*yb^2*(-1 + yb^2)*(1 - yb^2 - 9*yb^4 + 9*yb^6 + 
              yb^3*(9 - 640*Log[2]) + 3*yb^7*(-13 + 64*Log[2]) + 
              yb^5*(-86 + 416*Log[2]) + 4*yb*(1 + Log[256])) + 
            12*xb^14*yb^2*(-1 + yb^2)*(1 - yb^2 - 9*yb^4 + 9*yb^6 + 
              yb^3*(9 - 640*Log[2]) + 3*yb^7*(-13 + 64*Log[2]) + 
              yb^5*(-86 + 416*Log[2]) + 4*yb*(1 + Log[256]))) + 
          vb^2*(I - xb - I*xb^2 + xb^3)^2*yb*((-2*I)*xb^5*yb^2*(-1 + yb^2)*
             (718 - 48*Log[2] + 3*yb^6*(5795 + 48*Log[2]) - 4*yb^4*(-5107 + 
                84*Log[2]) + yb^2*(22861 + 240*Log[2])) - (2*I)*xb^9*yb^2*
             (-1 + yb^2)*(718 - 48*Log[2] + 3*yb^6*(5795 + 48*Log[2]) - 
              4*yb^4*(-5107 + 84*Log[2]) + yb^2*(22861 + 240*Log[2])) + 
            xb^4*yb^2*(-1 + yb^2)*(-22 + yb^2*(12455 - 7920*Log[2]) + 
              432*Log[2] + 3*yb^6*(-407 + 720*Log[2]) + 4*yb^4*(-55 + 
                1332*Log[2])) - xb^10*yb^2*(-1 + yb^2)*
             (-22 + yb^2*(12455 - 7920*Log[2]) + 432*Log[2] + 
              3*yb^6*(-407 + 720*Log[2]) + 4*yb^4*(-55 + 1332*Log[2])) - 
            3*xb^2*yb^2*(-1 + yb^2)*(50 + 176*Log[2] + 3*yb^6*(-55 + 
                208*Log[2]) + 4*yb^4*(-53 + 500*Log[2]) - yb^2*(73 + 
                2800*Log[2])) + 3*xb^12*yb^2*(-1 + yb^2)*(50 + 176*Log[2] + 
              3*yb^6*(-55 + 208*Log[2]) + 4*yb^4*(-53 + 500*Log[2]) - 
              yb^2*(73 + 2800*Log[2])) + (4*I)*xb^3*yb^2*(-1 + yb^2)*
             (76 + yb^2*(1399 - 4080*Log[2]) + 240*Log[2] + 21*yb^6*(-13 + 
                48*Log[2]) + yb^4*(-290 + 2832*Log[2])) + (4*I)*xb^11*yb^2*
             (-1 + yb^2)*(76 + yb^2*(1399 - 4080*Log[2]) + 240*Log[2] + 
              21*yb^6*(-13 + 48*Log[2]) + yb^4*(-290 + 2832*Log[2])) + 
            xb^6*(-896 + yb^6*(6451 - 28224*Log[2]) + 9*yb^10*(3823 + 
                432*Log[2]) - 2*yb^2*(3011 + 504*Log[2]) + 3*yb^4*(-4295 + 
                5856*Log[2]) + yb^8*(44481 + 7776*Log[2])) + 
            xb^8*(896 - 9*yb^10*(3823 + 432*Log[2]) + 2*yb^2*(3011 + 
                504*Log[2]) - 3*yb^8*(14827 + 2592*Log[2]) - 3*yb^4*(-4295 + 
                5856*Log[2]) + yb^6*(-6451 + 28224*Log[2])) - 
            (8*I)*xb^7*(-224 + yb^6*(11161 - 6912*Log[2]) + 21*yb^10*(-29 + 
                48*Log[2]) + 9*yb^4*(-371 + 480*Log[2]) + yb^8*(10415 + 
                1824*Log[2]) - 60*yb^2*(17 + Log[16])) - 3*yb^2*(-1 + yb^2)*
             (-112*yb^4*Log[2] + yb^6*(-9 + 48*Log[2]) + yb^2*(-5 + 
                80*Log[2]) - 2*(1 + Log[256])) + 3*xb^14*yb^2*(-1 + yb^2)*
             (-112*yb^4*Log[2] + yb^6*(-9 + 48*Log[2]) + yb^2*(-5 + 
                80*Log[2]) - 2*(1 + Log[256])) + (6*I)*xb*yb^2*(-1 + yb^2)*
             (5*yb^2*(3 + 16*Log[2]) + yb^6*(3 + 48*Log[2]) - 
              28*yb^4*(1 + Log[16]) - 2*(3 + Log[256])) + (6*I)*xb^13*yb^2*
             (-1 + yb^2)*(5*yb^2*(3 + 16*Log[2]) + yb^6*(3 + 48*Log[2]) - 
              28*yb^4*(1 + Log[16]) - 2*(3 + Log[256]))))))/
      (648*(tb*(-1 + xb)^2 - 2*xb)*xb^6*(vb*(-1 + xb)^2 + 2*xb)*
       (2*xb + tb*(1 + xb)^2)*(-2*xb + vb*(1 + xb)^2)*yb^3*(1 + 3*yb^2)^4) + 
     (G[{-1}, tb]*(G[{-I}, xb] + G[{I}, xb])*
       (-2*tb*xb^2*(2*xb^2*yb*(-1 + yb^2)*(-2 - 9*yb - 67*yb^3 - 135*yb^5 - 
            45*yb^7 + yb^2*(-39 + 36*Log[2]) - 3*yb^4*(283 + 300*Log[2]) + 
            yb^8*(-381 + 324*Log[2]) + yb^6*(-521 + 540*Log[2])) + 
          2*xb^10*yb*(-1 + yb^2)*(-2 - 9*yb - 67*yb^3 - 135*yb^5 - 45*yb^7 + 
            yb^2*(-39 + 36*Log[2]) - 3*yb^4*(283 + 300*Log[2]) + 
            yb^8*(-381 + 324*Log[2]) + yb^6*(-521 + 540*Log[2])) + 
          4*xb^6*(-24 - 154*yb - 225*yb^2 - 794*yb^4 + 668*yb^6 + 6930*yb^8 + 
            5733*yb^10 - yb^3*(941 + 156*Log[2]) + 18*yb^5*
             (-173 + 172*Log[2]) + 4*yb^9*(2041 + 282*Log[2]) - 
            8*yb^7*(-565 + 612*Log[2]) + yb^11*(3813 + 828*Log[2])) + 
          xb^4*(16 + 80*yb + 147*yb^2 - 326*yb^4 - 2008*yb^6 - 1818*yb^8 - 
            4203*yb^10 + yb^3*(505 - 396*Log[2]) + 3*yb^11*
             (493 + 756*Log[2]) - 16*yb^7*(-143 + 801*Log[2]) + 
            yb^9*(-4054 + 2808*Log[2]) + yb^5*(-8490 + 8136*Log[2])) + 
          xb^8*(16 + 80*yb + 147*yb^2 - 326*yb^4 - 2008*yb^6 - 1818*yb^8 - 
            4203*yb^10 + yb^3*(505 - 396*Log[2]) + 3*yb^11*
             (493 + 756*Log[2]) - 16*yb^7*(-143 + 801*Log[2]) + 
            yb^9*(-4054 + 2808*Log[2]) + yb^5*(-8490 + 8136*Log[2])) + 
          3*(-1 + yb)^2*yb^2*(1 + yb)^3*(-1 + 3*yb^2)*
           (1 + yb*(2 - 4*Log[2]) + yb^2*(1 + Log[16])) + 
          3*xb^12*(-1 + yb)^2*yb^2*(1 + yb)^3*(-1 + 3*yb^2)*
           (1 + yb*(2 - 4*Log[2]) + yb^2*(1 + Log[16]))) + 
        tb^2*(24*xb^2*yb^3*(-1 + yb^2)^2*(-1 + 19*yb^2 + 6*yb^4)*Log[2] + 
          24*xb^14*yb^3*(-1 + yb^2)^2*(-1 + 19*yb^2 + 6*yb^4)*Log[2] - 
          2*xb^8*(-64 - 416*yb - 600*yb^2 - 2320*yb^4 + 1408*yb^6 + 
            19152*yb^8 + 15192*yb^10 - yb^3*(2536 + 57*Log[2]) + 
            18*yb^5*(-600 + 59*Log[2]) + 3*yb^11*(3704 + 87*Log[2]) - 
            4*yb^7*(-3328 + 423*Log[2]) + yb^9*(22096 + 426*Log[2])) + 
          yb^3*(-18*yb^2*Log[2] + 36*yb^4*Log[2] - 30*yb^6*Log[2] + 
            9*yb^8*Log[2] + Log[8]) + xb^16*yb^3*(-18*yb^2*Log[2] + 
            36*yb^4*Log[2] - 30*yb^6*Log[2] + 9*yb^8*Log[2] + Log[8]) - 
          8*xb^6*yb*(-1 + yb^2)*(4 + 152*yb^3 + 432*yb^5 - 72*yb^7 + 
            yb^4*(1896 - 60*Log[2]) + yb^6*(952 + 39*Log[2]) + 
            yb^2*(24 + Log[8]) + 6*yb^8*(118 + Log[8])) - 
          8*xb^10*yb*(-1 + yb^2)*(4 + 152*yb^3 + 432*yb^5 - 72*yb^7 + 
            yb^4*(1896 - 60*Log[2]) + yb^6*(952 + 39*Log[2]) + 
            yb^2*(24 + Log[8]) + 6*yb^8*(118 + Log[8])) + 
          12*xb^4*yb^2*(-1 + yb^2)^2*(-2 + 18*yb^4 + 16*yb^3*(1 + Log[32]) - 
            yb*(6 + Log[32]) + 3*yb^5*(2 + Log[128])) + 
          12*xb^12*yb^2*(-1 + yb^2)^2*(-2 + 18*yb^4 + 16*yb^3*(1 + Log[32]) - 
            yb*(6 + Log[32]) + 3*yb^5*(2 + Log[128]))) - 
        4*xb^2*(4*xb^6*(-8 - 52*yb - 75*yb^2 - 290*yb^4 + 176*yb^6 + 
            2394*yb^8 + 1899*yb^10 - yb^3*(317 + 39*Log[2]) + 
            18*yb^5*(-75 + 43*Log[2]) + 3*yb^11*(463 + 69*Log[2]) - 
            8*yb^7*(-208 + 153*Log[2]) + yb^9*(2762 + 282*Log[2])) + 
          xb^4*yb*(-1 + yb^2)*(8 + 304*yb^3 + 864*yb^5 - 144*yb^7 + 
            yb^4*(3792 - 1935*Log[2]) + yb^2*(48 + 99*Log[2]) + 
            3*yb^8*(472 + 189*Log[2]) + yb^6*(1904 + 1269*Log[2])) + 
          xb^8*yb*(-1 + yb^2)*(8 + 304*yb^3 + 864*yb^5 - 144*yb^7 + 
            yb^4*(3792 - 1935*Log[2]) + yb^2*(48 + 99*Log[2]) + 
            3*yb^8*(472 + 189*Log[2]) + yb^6*(1904 + 1269*Log[2])) + 
          yb^3*(-18*yb^2*Log[2] + 36*yb^4*Log[2] - 30*yb^6*Log[2] + 
            9*yb^8*Log[2] + Log[8]) + xb^12*yb^3*(-18*yb^2*Log[2] + 
            36*yb^4*Log[2] - 30*yb^6*Log[2] + 9*yb^8*Log[2] + Log[8]) + 
          6*xb^2*yb^2*(-1 + yb^2)^2*(1 - 9*yb^4 - yb*(-3 + Log[8]) + 
            8*yb^3*(-1 + Log[512]) + 3*yb^5*(-1 + Log[512])) + 
          6*xb^10*yb^2*(-1 + yb^2)^2*(1 - 9*yb^4 - yb*(-3 + Log[8]) + 
            8*yb^3*(-1 + Log[512]) + 3*yb^5*(-1 + Log[512])))))/
      (324*(tb*(-1 + xb)^2 - 2*xb)*xb^6*(2*xb + tb*(1 + xb)^2)*yb^3*
       (1 + 3*yb^2)^4) + ((G[{-I}, xb] + G[{I}, xb])*G[{1}, tb]*
       (2*tb*xb^2*(2*xb^2*yb*(-1 + yb^2)*(-2 - 9*yb - 67*yb^3 - 135*yb^5 - 
            45*yb^7 + yb^2*(-39 + 36*Log[2]) - 3*yb^4*(283 + 300*Log[2]) + 
            yb^8*(-381 + 324*Log[2]) + yb^6*(-521 + 540*Log[2])) + 
          2*xb^10*yb*(-1 + yb^2)*(-2 - 9*yb - 67*yb^3 - 135*yb^5 - 45*yb^7 + 
            yb^2*(-39 + 36*Log[2]) - 3*yb^4*(283 + 300*Log[2]) + 
            yb^8*(-381 + 324*Log[2]) + yb^6*(-521 + 540*Log[2])) + 
          4*xb^6*(-24 - 154*yb - 225*yb^2 - 794*yb^4 + 668*yb^6 + 6930*yb^8 + 
            5733*yb^10 - yb^3*(941 + 156*Log[2]) + 18*yb^5*
             (-173 + 172*Log[2]) + 4*yb^9*(2041 + 282*Log[2]) - 
            8*yb^7*(-565 + 612*Log[2]) + yb^11*(3813 + 828*Log[2])) + 
          xb^4*(16 + 80*yb + 147*yb^2 - 326*yb^4 - 2008*yb^6 - 1818*yb^8 - 
            4203*yb^10 + yb^3*(505 - 396*Log[2]) + 3*yb^11*
             (493 + 756*Log[2]) - 16*yb^7*(-143 + 801*Log[2]) + 
            yb^9*(-4054 + 2808*Log[2]) + yb^5*(-8490 + 8136*Log[2])) + 
          xb^8*(16 + 80*yb + 147*yb^2 - 326*yb^4 - 2008*yb^6 - 1818*yb^8 - 
            4203*yb^10 + yb^3*(505 - 396*Log[2]) + 3*yb^11*
             (493 + 756*Log[2]) - 16*yb^7*(-143 + 801*Log[2]) + 
            yb^9*(-4054 + 2808*Log[2]) + yb^5*(-8490 + 8136*Log[2])) + 
          3*(-1 + yb)^2*yb^2*(1 + yb)^3*(-1 + 3*yb^2)*
           (1 + yb*(2 - 4*Log[2]) + yb^2*(1 + Log[16])) + 
          3*xb^12*(-1 + yb)^2*yb^2*(1 + yb)^3*(-1 + 3*yb^2)*
           (1 + yb*(2 - 4*Log[2]) + yb^2*(1 + Log[16]))) - 
        tb^2*(24*xb^2*yb^3*(-1 + yb^2)^2*(-1 + 19*yb^2 + 6*yb^4)*Log[2] + 
          24*xb^14*yb^3*(-1 + yb^2)^2*(-1 + 19*yb^2 + 6*yb^4)*Log[2] - 
          2*xb^8*(-64 - 416*yb - 600*yb^2 - 2320*yb^4 + 1408*yb^6 + 
            19152*yb^8 + 15192*yb^10 - yb^3*(2536 + 57*Log[2]) + 
            18*yb^5*(-600 + 59*Log[2]) + 3*yb^11*(3704 + 87*Log[2]) - 
            4*yb^7*(-3328 + 423*Log[2]) + yb^9*(22096 + 426*Log[2])) + 
          yb^3*(-18*yb^2*Log[2] + 36*yb^4*Log[2] - 30*yb^6*Log[2] + 
            9*yb^8*Log[2] + Log[8]) + xb^16*yb^3*(-18*yb^2*Log[2] + 
            36*yb^4*Log[2] - 30*yb^6*Log[2] + 9*yb^8*Log[2] + Log[8]) - 
          8*xb^6*yb*(-1 + yb^2)*(4 + 152*yb^3 + 432*yb^5 - 72*yb^7 + 
            yb^4*(1896 - 60*Log[2]) + yb^6*(952 + 39*Log[2]) + 
            yb^2*(24 + Log[8]) + 6*yb^8*(118 + Log[8])) - 
          8*xb^10*yb*(-1 + yb^2)*(4 + 152*yb^3 + 432*yb^5 - 72*yb^7 + 
            yb^4*(1896 - 60*Log[2]) + yb^6*(952 + 39*Log[2]) + 
            yb^2*(24 + Log[8]) + 6*yb^8*(118 + Log[8])) + 
          12*xb^4*yb^2*(-1 + yb^2)^2*(-2 + 18*yb^4 + 16*yb^3*(1 + Log[32]) - 
            yb*(6 + Log[32]) + 3*yb^5*(2 + Log[128])) + 
          12*xb^12*yb^2*(-1 + yb^2)^2*(-2 + 18*yb^4 + 16*yb^3*(1 + Log[32]) - 
            yb*(6 + Log[32]) + 3*yb^5*(2 + Log[128]))) + 
        4*xb^2*(4*xb^6*(-8 - 52*yb - 75*yb^2 - 290*yb^4 + 176*yb^6 + 
            2394*yb^8 + 1899*yb^10 - yb^3*(317 + 39*Log[2]) + 
            18*yb^5*(-75 + 43*Log[2]) + 3*yb^11*(463 + 69*Log[2]) - 
            8*yb^7*(-208 + 153*Log[2]) + yb^9*(2762 + 282*Log[2])) + 
          xb^4*yb*(-1 + yb^2)*(8 + 304*yb^3 + 864*yb^5 - 144*yb^7 + 
            yb^4*(3792 - 1935*Log[2]) + yb^2*(48 + 99*Log[2]) + 
            3*yb^8*(472 + 189*Log[2]) + yb^6*(1904 + 1269*Log[2])) + 
          xb^8*yb*(-1 + yb^2)*(8 + 304*yb^3 + 864*yb^5 - 144*yb^7 + 
            yb^4*(3792 - 1935*Log[2]) + yb^2*(48 + 99*Log[2]) + 
            3*yb^8*(472 + 189*Log[2]) + yb^6*(1904 + 1269*Log[2])) + 
          yb^3*(-18*yb^2*Log[2] + 36*yb^4*Log[2] - 30*yb^6*Log[2] + 
            9*yb^8*Log[2] + Log[8]) + xb^12*yb^3*(-18*yb^2*Log[2] + 
            36*yb^4*Log[2] - 30*yb^6*Log[2] + 9*yb^8*Log[2] + Log[8]) + 
          6*xb^2*yb^2*(-1 + yb^2)^2*(1 - 9*yb^4 - yb*(-3 + Log[8]) + 
            8*yb^3*(-1 + Log[512]) + 3*yb^5*(-1 + Log[512])) + 
          6*xb^10*yb^2*(-1 + yb^2)^2*(1 - 9*yb^4 - yb*(-3 + Log[8]) + 
            8*yb^3*(-1 + Log[512]) + 3*yb^5*(-1 + Log[512])))))/
      (324*(tb*(-1 + xb)^2 - 2*xb)*xb^6*(2*xb + tb*(1 + xb)^2)*yb^3*
       (1 + 3*yb^2)^4) + ((G[{-I}, xb] + G[{I}, xb])*G[{1}, vb]*
       (2*vb*xb^2*(2*xb^2*yb*(-1 + yb^2)*(-2 + 9*yb + 67*yb^3 + 135*yb^5 + 
            45*yb^7 + yb^2*(-39 + 36*Log[2]) - 3*yb^4*(283 + 300*Log[2]) + 
            yb^8*(-381 + 324*Log[2]) + yb^6*(-521 + 540*Log[2])) + 
          2*xb^10*yb*(-1 + yb^2)*(-2 + 9*yb + 67*yb^3 + 135*yb^5 + 45*yb^7 + 
            yb^2*(-39 + 36*Log[2]) - 3*yb^4*(283 + 300*Log[2]) + 
            yb^8*(-381 + 324*Log[2]) + yb^6*(-521 + 540*Log[2])) + 
          4*xb^6*(24 - 154*yb + 225*yb^2 + 794*yb^4 - 668*yb^6 - 6930*yb^8 - 
            5733*yb^10 - yb^3*(941 + 156*Log[2]) + 18*yb^5*
             (-173 + 172*Log[2]) + 4*yb^9*(2041 + 282*Log[2]) - 
            8*yb^7*(-565 + 612*Log[2]) + yb^11*(3813 + 828*Log[2])) + 
          xb^4*(-16 + 80*yb - 147*yb^2 + 326*yb^4 + 2008*yb^6 + 1818*yb^8 + 
            4203*yb^10 + yb^3*(505 - 396*Log[2]) + 3*yb^11*
             (493 + 756*Log[2]) - 16*yb^7*(-143 + 801*Log[2]) + 
            yb^9*(-4054 + 2808*Log[2]) + yb^5*(-8490 + 8136*Log[2])) + 
          xb^8*(-16 + 80*yb - 147*yb^2 + 326*yb^4 + 2008*yb^6 + 1818*yb^8 + 
            4203*yb^10 + yb^3*(505 - 396*Log[2]) + 3*yb^11*
             (493 + 756*Log[2]) - 16*yb^7*(-143 + 801*Log[2]) + 
            yb^9*(-4054 + 2808*Log[2]) + yb^5*(-8490 + 8136*Log[2])) + 
          3*(-1 + yb)^3*yb^2*(1 + yb)^2*(-1 + 3*yb^2)*
           (1 + yb*(-2 + Log[16]) + yb^2*(1 + Log[16])) + 
          3*xb^12*(-1 + yb)^3*yb^2*(1 + yb)^2*(-1 + 3*yb^2)*
           (1 + yb*(-2 + Log[16]) + yb^2*(1 + Log[16]))) + 
        vb^2*(24*xb^2*yb^3*(-1 + yb^2)^2*(-1 + 19*yb^2 + 6*yb^4)*Log[2] + 
          24*xb^14*yb^3*(-1 + yb^2)^2*(-1 + 19*yb^2 + 6*yb^4)*Log[2] - 
          2*xb^8*(64 - 416*yb + 600*yb^2 + 2320*yb^4 - 1408*yb^6 - 
            19152*yb^8 - 15192*yb^10 - yb^3*(2536 + 57*Log[2]) + 
            18*yb^5*(-600 + 59*Log[2]) + 3*yb^11*(3704 + 87*Log[2]) - 
            4*yb^7*(-3328 + 423*Log[2]) + yb^9*(22096 + 426*Log[2])) + 
          yb^3*(-18*yb^2*Log[2] + 36*yb^4*Log[2] - 30*yb^6*Log[2] + 
            9*yb^8*Log[2] + Log[8]) + xb^16*yb^3*(-18*yb^2*Log[2] + 
            36*yb^4*Log[2] - 30*yb^6*Log[2] + 9*yb^8*Log[2] + Log[8]) - 
          8*xb^6*yb*(-1 + yb^2)*(4 - 152*yb^3 - 432*yb^5 + 72*yb^7 + 
            yb^4*(1896 - 60*Log[2]) + yb^6*(952 + 39*Log[2]) + 
            yb^2*(24 + Log[8]) + 6*yb^8*(118 + Log[8])) - 
          8*xb^10*yb*(-1 + yb^2)*(4 - 152*yb^3 - 432*yb^5 + 72*yb^7 + 
            yb^4*(1896 - 60*Log[2]) + yb^6*(952 + 39*Log[2]) + 
            yb^2*(24 + Log[8]) + 6*yb^8*(118 + Log[8])) + 
          12*xb^4*yb^2*(-1 + yb^2)^2*(2 - 18*yb^4 + 16*yb^3*(1 + Log[32]) - 
            yb*(6 + Log[32]) + 3*yb^5*(2 + Log[128])) + 
          12*xb^12*yb^2*(-1 + yb^2)^2*(2 - 18*yb^4 + 16*yb^3*(1 + Log[32]) - 
            yb*(6 + Log[32]) + 3*yb^5*(2 + Log[128]))) - 
        4*xb^2*(4*xb^6*(8 - 52*yb + 75*yb^2 + 290*yb^4 - 176*yb^6 - 
            2394*yb^8 - 1899*yb^10 - yb^3*(317 + 39*Log[2]) + 
            18*yb^5*(-75 + 43*Log[2]) + 3*yb^11*(463 + 69*Log[2]) - 
            8*yb^7*(-208 + 153*Log[2]) + yb^9*(2762 + 282*Log[2])) + 
          xb^4*yb*(-1 + yb^2)*(8 - 304*yb^3 - 864*yb^5 + 144*yb^7 + 
            yb^4*(3792 - 1935*Log[2]) + yb^2*(48 + 99*Log[2]) + 
            3*yb^8*(472 + 189*Log[2]) + yb^6*(1904 + 1269*Log[2])) + 
          xb^8*yb*(-1 + yb^2)*(8 - 304*yb^3 - 864*yb^5 + 144*yb^7 + 
            yb^4*(3792 - 1935*Log[2]) + yb^2*(48 + 99*Log[2]) + 
            3*yb^8*(472 + 189*Log[2]) + yb^6*(1904 + 1269*Log[2])) + 
          yb^3*(-18*yb^2*Log[2] + 36*yb^4*Log[2] - 30*yb^6*Log[2] + 
            9*yb^8*Log[2] + Log[8]) + xb^12*yb^3*(-18*yb^2*Log[2] + 
            36*yb^4*Log[2] - 30*yb^6*Log[2] + 9*yb^8*Log[2] + Log[8]) + 
          6*xb^2*yb^2*(-1 + yb^2)^2*(-1 + 9*yb^4 - yb*(-3 + Log[8]) + 
            8*yb^3*(-1 + Log[512]) + 3*yb^5*(-1 + Log[512])) + 
          6*xb^10*yb^2*(-1 + yb^2)^2*(-1 + 9*yb^4 - yb*(-3 + Log[8]) + 
            8*yb^3*(-1 + Log[512]) + 3*yb^5*(-1 + Log[512])))))/
      (324*xb^6*(vb*(-1 + xb)^2 + 2*xb)*(-2*xb + vb*(1 + xb)^2)*yb^3*
       (1 + 3*yb^2)^4) + (G[{-1}, vb]*(G[{-I}, xb] + G[{I}, xb])*
       (-2*vb*xb^2*(2*xb^2*yb*(-1 + yb^2)*(-2 + 9*yb + 67*yb^3 + 135*yb^5 + 
            45*yb^7 + yb^2*(-39 + 36*Log[2]) - 3*yb^4*(283 + 300*Log[2]) + 
            yb^8*(-381 + 324*Log[2]) + yb^6*(-521 + 540*Log[2])) + 
          2*xb^10*yb*(-1 + yb^2)*(-2 + 9*yb + 67*yb^3 + 135*yb^5 + 45*yb^7 + 
            yb^2*(-39 + 36*Log[2]) - 3*yb^4*(283 + 300*Log[2]) + 
            yb^8*(-381 + 324*Log[2]) + yb^6*(-521 + 540*Log[2])) + 
          4*xb^6*(24 - 154*yb + 225*yb^2 + 794*yb^4 - 668*yb^6 - 6930*yb^8 - 
            5733*yb^10 - yb^3*(941 + 156*Log[2]) + 18*yb^5*
             (-173 + 172*Log[2]) + 4*yb^9*(2041 + 282*Log[2]) - 
            8*yb^7*(-565 + 612*Log[2]) + yb^11*(3813 + 828*Log[2])) + 
          xb^4*(-16 + 80*yb - 147*yb^2 + 326*yb^4 + 2008*yb^6 + 1818*yb^8 + 
            4203*yb^10 + yb^3*(505 - 396*Log[2]) + 3*yb^11*
             (493 + 756*Log[2]) - 16*yb^7*(-143 + 801*Log[2]) + 
            yb^9*(-4054 + 2808*Log[2]) + yb^5*(-8490 + 8136*Log[2])) + 
          xb^8*(-16 + 80*yb - 147*yb^2 + 326*yb^4 + 2008*yb^6 + 1818*yb^8 + 
            4203*yb^10 + yb^3*(505 - 396*Log[2]) + 3*yb^11*
             (493 + 756*Log[2]) - 16*yb^7*(-143 + 801*Log[2]) + 
            yb^9*(-4054 + 2808*Log[2]) + yb^5*(-8490 + 8136*Log[2])) + 
          3*(-1 + yb)^3*yb^2*(1 + yb)^2*(-1 + 3*yb^2)*
           (1 + yb*(-2 + Log[16]) + yb^2*(1 + Log[16])) + 
          3*xb^12*(-1 + yb)^3*yb^2*(1 + yb)^2*(-1 + 3*yb^2)*
           (1 + yb*(-2 + Log[16]) + yb^2*(1 + Log[16]))) + 
        vb^2*(-3*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2)*Log[2] - 
          3*xb^16*yb^3*(-1 + yb^2)^3*(-1 + 3*yb^2)*Log[2] - 
          24*xb^2*yb^3*(-1 + yb^2)^2*(-1 + 19*yb^2 + 6*yb^4)*Log[2] - 
          24*xb^14*yb^3*(-1 + yb^2)^2*(-1 + 19*yb^2 + 6*yb^4)*Log[2] + 
          2*xb^8*(64 - 416*yb + 600*yb^2 + 2320*yb^4 - 1408*yb^6 - 
            19152*yb^8 - 15192*yb^10 - yb^3*(2536 + 57*Log[2]) + 
            18*yb^5*(-600 + 59*Log[2]) + 3*yb^11*(3704 + 87*Log[2]) - 
            4*yb^7*(-3328 + 423*Log[2]) + yb^9*(22096 + 426*Log[2])) + 
          8*xb^6*yb*(-1 + yb^2)*(4 - 152*yb^3 - 432*yb^5 + 72*yb^7 + 
            yb^4*(1896 - 60*Log[2]) + yb^6*(952 + 39*Log[2]) + 
            yb^2*(24 + Log[8]) + 6*yb^8*(118 + Log[8])) + 
          8*xb^10*yb*(-1 + yb^2)*(4 - 152*yb^3 - 432*yb^5 + 72*yb^7 + 
            yb^4*(1896 - 60*Log[2]) + yb^6*(952 + 39*Log[2]) + 
            yb^2*(24 + Log[8]) + 6*yb^8*(118 + Log[8])) - 
          12*xb^4*yb^2*(-1 + yb^2)^2*(2 - 18*yb^4 + 16*yb^3*(1 + Log[32]) - 
            yb*(6 + Log[32]) + 3*yb^5*(2 + Log[128])) - 
          12*xb^12*yb^2*(-1 + yb^2)^2*(2 - 18*yb^4 + 16*yb^3*(1 + Log[32]) - 
            yb*(6 + Log[32]) + 3*yb^5*(2 + Log[128]))) + 
        4*xb^2*(4*xb^6*(8 - 52*yb + 75*yb^2 + 290*yb^4 - 176*yb^6 - 
            2394*yb^8 - 1899*yb^10 - yb^3*(317 + 39*Log[2]) + 
            18*yb^5*(-75 + 43*Log[2]) + 3*yb^11*(463 + 69*Log[2]) - 
            8*yb^7*(-208 + 153*Log[2]) + yb^9*(2762 + 282*Log[2])) + 
          xb^4*yb*(-1 + yb^2)*(8 - 304*yb^3 - 864*yb^5 + 144*yb^7 + 
            yb^4*(3792 - 1935*Log[2]) + yb^2*(48 + 99*Log[2]) + 
            3*yb^8*(472 + 189*Log[2]) + yb^6*(1904 + 1269*Log[2])) + 
          xb^8*yb*(-1 + yb^2)*(8 - 304*yb^3 - 864*yb^5 + 144*yb^7 + 
            yb^4*(3792 - 1935*Log[2]) + yb^2*(48 + 99*Log[2]) + 
            3*yb^8*(472 + 189*Log[2]) + yb^6*(1904 + 1269*Log[2])) + 
          yb^3*(-18*yb^2*Log[2] + 36*yb^4*Log[2] - 30*yb^6*Log[2] + 
            9*yb^8*Log[2] + Log[8]) + xb^12*yb^3*(-18*yb^2*Log[2] + 
            36*yb^4*Log[2] - 30*yb^6*Log[2] + 9*yb^8*Log[2] + Log[8]) + 
          6*xb^2*yb^2*(-1 + yb^2)^2*(-1 + 9*yb^4 - yb*(-3 + Log[8]) + 
            8*yb^3*(-1 + Log[512]) + 3*yb^5*(-1 + Log[512])) + 
          6*xb^10*yb^2*(-1 + yb^2)^2*(-1 + 9*yb^4 - yb*(-3 + Log[8]) + 
            8*yb^3*(-1 + Log[512]) + 3*yb^5*(-1 + Log[512])))))/
      (324*xb^6*(vb*(-1 + xb)^2 + 2*xb)*(-2*xb + vb*(1 + xb)^2)*yb^3*
       (1 + 3*yb^2)^4) + (27*yb^2*(-1 + yb^2)*(-1 + Log[16]) + 
       27*xb^8*yb^2*(-1 + yb^2)*(-1 + Log[16]) - 18*xb^2*yb^2*(-1 + yb^2)*
        (31 - 32*Log[2] + 3*yb^2*(-7 + Log[256])) - 18*xb^6*yb^2*(-1 + yb^2)*
        (31 - 32*Log[2] + 3*yb^2*(-7 + Log[256])) - 
       2*xb^4*(-528 + yb^4*(4449 + 72*Pi^2 - 900*Log[2] - 6912*Log[2]^2) + 
         yb^2*(-2029 + 12*Pi^2 + 468*Log[2] - 1152*Log[2]^2) + 
         36*yb^6*(359 + 3*Pi^2 - 288*Log[2]^2 + Log[4096])))/
      (1458*xb^4*(yb + 3*yb^3)^2) - 
     (16*(-12*yb + 31*yb^3 + 6*G[{-1}, yb] - 18*yb^2*G[{-1}, yb] - 
        6*G[{1}, yb] + 18*yb^2*G[{1}, yb])*Log[mub])/(243*yb^3) - 
     (64*Log[mub]^2)/81);

F27c = ((-4*(1 + xc)*(2*xc^3 + 2*yc^4 + xc^2*(-3 + 4*yc^2 - 3*yc^4) + 
        xc*(3 - 8*yc^2 + 3*yc^4))*G[{-1}, xc])/(9*(xc - yc)^2*
       (xc + yc)^2) + (16*G[{0}, xc])/9 - 
     (4*(-1 + xc)*(2*xc^3 - 2*yc^4 + xc*(3 - 8*yc^2 + 3*yc^4) + 
        xc^2*(3 - 4*yc^2 + 3*yc^4))*G[{1}, xc])/
      (9*(xc - yc)^2*(xc + yc)^2) - (2*(-1 + xc)*(1 + xc)*
       (3*yc^2 - 7*yc^4 + xc^2*(3 - 5*yc^2 + 6*yc^4))*
       (G[{-1}, yc] - G[{1}, yc]))/(9*(xc - yc)^2*yc*(xc + yc)^2) + 
     ((-1 + xc)*(1 + xc)*(1 + yc)^2*(yc^3*(-1 - 2*yc + 13*yc^2) + 
        xc^2*yc*(1 - 6*yc - 4*yc^2 + 14*yc^3 + 15*yc^4) + 
        xc^4*(2 - 3*yc - 2*yc^2 - 27*yc^3 - 6*yc^4 + 6*yc^5))*
       (G[{-1, -1}, yc] - G[{-1, 1}, yc]))/(9*(xc - yc)^2*yc^2*
       (xc + yc)^2*(yc + xc^2*(2 + yc))) - 
     (4*(-1 + xc)*(1 + xc)*yc*(3*xc^6*(11 - 6*yc^2 + yc^4) + 
        2*(yc^2 + 2*yc^4) + 2*xc^4*(-5 - 13*yc^2 + 3*yc^4) + 
        xc^2*(1 - 6*yc^2 + 11*yc^4))*(G[{0, -1}, yc] - G[{0, 1}, yc]))/
      (9*(xc - yc)^2*(xc + yc)^2*(xc^2*(-2 + yc) + yc)*
       (yc + xc^2*(2 + yc))) - (2*(-1 + xc)*(1 + xc)*(yc^2*(3 + yc^4) + 
        xc^2*(yc^2 + 3*yc^6) + xc^6*(-4 + 51*yc^2 - 44*yc^4 + 9*yc^6) + 
        xc^4*(-4 - 15*yc^2 - 12*yc^4 + 11*yc^6))*(G[{-1, -1}, xc] - 
        G[{-1, 1}, xc] - G[{1, -1}, xc] + G[{1, 1}, xc]))/
      (9*(xc - yc)^2*(xc + yc)^2*(xc^2*(-2 + yc) + yc)*
       (yc + xc^2*(2 + yc))) + ((-1 + xc)*(1 + xc)*(-1 + yc)^2*
       (yc^3*(-1 + 2*yc + 13*yc^2) + xc^2*yc*(1 + 6*yc - 4*yc^2 - 14*yc^3 + 
          15*yc^4) + xc^4*(-2 - 3*yc + 2*yc^2 - 27*yc^3 + 6*yc^4 + 6*yc^5))*
       (-G[{1, -1}, yc] + G[{1, 1}, yc]))/(9*(xc - yc)^2*yc^2*(xc + yc)^2*
       (xc^2*(-2 + yc) + yc)) + (4*(-1 + xc)*(1 + xc)*yc*
       (2*yc^2 + 2*xc^4*(-5 - yc^2 + yc^4) + xc^6*(17 - 14*yc^2 + 3*yc^4) + 
        xc^2*(1 - 2*yc^2 + 3*yc^4))*(G[{-1}, xc]*G[{-xc}, yc] - 
        G[{1}, xc]*G[{-xc}, yc] - G[{-1}, xc]*G[{xc}, yc] + 
        G[{1}, xc]*G[{xc}, yc] + G[{-xc, -1}, yc] - G[{-xc, 1}, yc] + 
        G[{xc, -1}, yc] - G[{xc, 1}, yc]))/(9*(xc - yc)^2*(xc + yc)^2*
       (xc^2*(-2 + yc) + yc)*(yc + xc^2*(2 + yc))) + 
     ((-1 + xc)*(1 + xc)*(-1 + yc)*(1 + yc)*(xc^2*(-1 + 38*yc^2 - 5*yc^4) + 
        xc^4*(-15 - 4*yc^2 + 3*yc^4) - 2*(yc^2 + 7*yc^4))*
       (-G[{-1, 1, -1}, yc] + G[{-1, 1, 1}, yc] + G[{1, -1, -1}, yc] - 
        G[{1, -1, 1}, yc]))/(9*(xc - yc)^3*(xc + yc)^3) - 
     (2*(-1 + xc)*(1 + xc)*(-1 + yc)*(1 + yc)*(2*yc^2*(-1 + 5*yc^2) + 
        xc^4*(9 - 4*yc^2 + 3*yc^4) - xc^2*(1 + 10*yc^2 + 5*yc^4))*
       (G[{-1, 0, -1}, yc] - G[{-1, 0, 1}, yc] - G[{1, 0, -1}, yc] + 
        G[{1, 0, 1}, yc]))/(9*(xc - yc)^3*(xc + yc)^3) + 
     (2*(-1 + xc)*(1 + xc)*(-1 + yc)*(1 + yc)*(-2*yc^2 + 6*yc^4 + 
        xc^4*(5 - 4*yc^2 + 3*yc^4) - xc^2*(1 + 2*yc^2 + 5*yc^4))*
       (G[{-1}, yc]*G[{-1, -1}, xc] + G[{1}, yc]*G[{-1, -1}, xc] - 
        G[{-1}, yc]*G[{-1, 1}, xc] - G[{1}, yc]*G[{-1, 1}, xc] + 
        G[{-1}, xc]*G[{-1, -xc}, yc] - G[{1}, xc]*G[{-1, -xc}, yc] - 
        G[{-1}, xc]*G[{-1, xc}, yc] + G[{1}, xc]*G[{-1, xc}, yc] - 
        G[{-1}, yc]*G[{1, -1}, xc] - G[{1}, yc]*G[{1, -1}, xc] + 
        G[{-1}, yc]*G[{1, 1}, xc] + G[{1}, yc]*G[{1, 1}, xc] - 
        G[{-1}, xc]*G[{1, -xc}, yc] + G[{1}, xc]*G[{1, -xc}, yc] + 
        G[{-1}, xc]*G[{1, xc}, yc] - G[{1}, xc]*G[{1, xc}, yc] + 
        G[{-1, -1, -1}, xc] - G[{-1, -1, 1}, xc] - G[{-1, 1, -1}, xc] + 
        G[{-1, 1, 1}, xc] + G[{-1, -xc, -1}, yc] - 
        G[{-1, -xc, 1}, yc] + G[{-1, xc, -1}, yc] - 
        G[{-1, xc, 1}, yc] - 2*G[{0, -1, -1}, xc] + 
        2*G[{0, -1, 1}, xc] + 2*G[{0, 1, -1}, xc] - 
        2*G[{0, 1, 1}, xc] + G[{1, -1, -1}, xc] - G[{1, -1, 1}, xc] - 
        G[{1, 1, -1}, xc] + G[{1, 1, 1}, xc] - G[{1, -xc, -1}, yc] + 
        G[{1, -xc, 1}, yc] - G[{1, xc, -1}, yc] + G[{1, xc, 1}, yc]))/
      (9*(xc - yc)^3*(xc + yc)^3) - (8*(-1 + xc)*(1 + xc)*(-1 + yc)*(1 + yc)*
       (G[{-xc}, yc]*G[{-1, -1}, xc] + G[{xc}, yc]*G[{-1, -1}, xc] - 
        G[{-xc}, yc]*G[{-1, 1}, xc] - G[{xc}, yc]*G[{-1, 1}, xc] - 
        G[{-xc}, yc]*G[{1, -1}, xc] - G[{xc}, yc]*G[{1, -1}, xc] + 
        G[{-xc}, yc]*G[{1, 1}, xc] + G[{xc}, yc]*G[{1, 1}, xc] - 
        G[{-xc, -1, -1}, yc] + G[{-xc, -1, 1}, yc] + 
        G[{-xc, 1, -1}, yc] - G[{-xc, 1, 1}, yc] - 
        G[{xc, -1, -1}, yc] + G[{xc, -1, 1}, yc] + G[{xc, 1, -1}, yc] - 
        G[{xc, 1, 1}, yc]))/(9*(xc - yc)*(xc + yc)) + 
     ((-1 + xc)^2*(1 + xc)^2*(-1 + yc)^2*(1 + yc)^2*
       (-2*yc^2 + xc^2*(-1 + 3*yc^2))*(-2*G[{(-2*xc^2)/(1 + xc^2)}, yc]*
         G[{-1, -1}, xc] - 2*G[{(2*xc^2)/(1 + xc^2)}, yc]*
         G[{-1, -1}, xc] + 2*G[{(-2*xc^2)/(1 + xc^2)}, yc]*
         G[{-1, 1}, xc] + 2*G[{(2*xc^2)/(1 + xc^2)}, yc]*
         G[{-1, 1}, xc] + 2*G[{(-2*xc^2)/(1 + xc^2)}, yc]*
         G[{1, -1}, xc] + 2*G[{(2*xc^2)/(1 + xc^2)}, yc]*
         G[{1, -1}, xc] - 2*G[{(-2*xc^2)/(1 + xc^2)}, yc]*
         G[{1, 1}, xc] - 2*G[{(2*xc^2)/(1 + xc^2)}, yc]*G[{1, 1}, xc] - 
        G[{-1}, xc]*G[{(-2*xc^2)/(1 + xc^2), -xc}, yc] + 
        G[{1}, xc]*G[{(-2*xc^2)/(1 + xc^2), -xc}, yc] + 
        G[{-1}, xc]*G[{(-2*xc^2)/(1 + xc^2), xc}, yc] - 
        G[{1}, xc]*G[{(-2*xc^2)/(1 + xc^2), xc}, yc] + 
        G[{-1}, xc]*G[{(2*xc^2)/(1 + xc^2), -xc}, yc] - 
        G[{1}, xc]*G[{(2*xc^2)/(1 + xc^2), -xc}, yc] - 
        G[{-1}, xc]*G[{(2*xc^2)/(1 + xc^2), xc}, yc] + 
        G[{1}, xc]*G[{(2*xc^2)/(1 + xc^2), xc}, yc] - 
        G[{-1, -1, -1}, yc] + G[{-1, -1, 1}, yc] - G[{0, -1, -1}, yc] + 
        G[{0, -1, 1}, yc] + G[{0, 1, -1}, yc] - G[{0, 1, 1}, yc] + 
        G[{1, 1, -1}, yc] - G[{1, 1, 1}, yc] + 
        G[{(-2*xc^2)/(1 + xc^2), -1, -1}, yc] - 
        G[{(-2*xc^2)/(1 + xc^2), -1, 1}, yc] + 
        G[{(-2*xc^2)/(1 + xc^2), 0, -1}, yc] - 
        G[{(-2*xc^2)/(1 + xc^2), 0, 1}, yc] - 
        G[{(-2*xc^2)/(1 + xc^2), -xc, -1}, yc] + 
        G[{(-2*xc^2)/(1 + xc^2), -xc, 1}, yc] - 
        G[{(-2*xc^2)/(1 + xc^2), xc, -1}, yc] + 
        G[{(-2*xc^2)/(1 + xc^2), xc, 1}, yc] - 
        G[{(2*xc^2)/(1 + xc^2), 0, -1}, yc] + 
        G[{(2*xc^2)/(1 + xc^2), 0, 1}, yc] - 
        G[{(2*xc^2)/(1 + xc^2), 1, -1}, yc] + 
        G[{(2*xc^2)/(1 + xc^2), 1, 1}, yc] + 
        G[{(2*xc^2)/(1 + xc^2), -xc, -1}, yc] - 
        G[{(2*xc^2)/(1 + xc^2), -xc, 1}, yc] + 
        G[{(2*xc^2)/(1 + xc^2), xc, -1}, yc] - 
        G[{(2*xc^2)/(1 + xc^2), xc, 1}, yc]))/(9*(xc - yc)^3*(xc + yc)^3) + 
     (2*(3 + yc^2*(-18 - (4*I)*Pi - 8*Log[2]) + 
        xc^2*(12 + (4*I)*Pi + 3*yc^2 + Log[256])))/(9*(xc - yc)*(xc + yc)) + 
     (16*Log[mub])/9);

F29c = (((32 - 96*yc^2)*G[{-1}, yc]*G[{0}, xc])/(9*yc^3) + 
     ((16 - 48*yc^2)*(G[{-1}, xc] + G[{1}, xc])*G[{1}, yc])/(9*yc^3) + 
     (16*(-1 + 3*yc^2)*(G[{-1}, xc]*G[{-1}, yc] + 
        G[{-1}, yc]*G[{1}, xc] + 2*G[{0}, xc]*G[{1}, yc]))/(9*yc^3) - 
     (2*(-(yc^4*(1 + 6*yc + 8*yc^2 + 2*yc^3 + 15*yc^4)) + 
        xc^4*yc*(-2 + 34*yc + 34*yc^2 - 57*yc^3 + 40*yc^4 + 70*yc^5 + 
          32*yc^6 + 9*yc^7) + xc^2*(yc^2 + 14*yc^3 - 8*yc^4 - 46*yc^5 + 
          23*yc^6 - 8*yc^7 - 8*yc^8) + xc^6*(-12 - 10*yc + 25*yc^2 + 4*yc^3 - 
          26*yc^4 - 56*yc^5 - 33*yc^6 + 6*yc^7 + 6*yc^8))*
       (G[{-1, -1}, yc] - G[{-1, 1}, yc]))/(9*(xc - yc)^2*yc^3*
       (xc + yc)^2*(yc + xc^2*(2 + yc))) + 
     (8*(yc^6 - 9*yc^8 + 2*xc^4*yc^4*(-5 + 28*yc^2 + yc^4) - 
        2*xc^2*yc^4*(2 - 9*yc^2 + 7*yc^4) + 2*xc^6*yc^2*
         (10 - 38*yc^2 - 7*yc^4 + 3*yc^6) + xc^8*(-4 + 4*yc^2 + 42*yc^4 - 
          21*yc^6 + 3*yc^8))*(G[{0, -1}, yc] - G[{0, 1}, yc]))/
      (9*(xc - yc)^2*yc^3*(xc + yc)^2*(xc^2*(-2 + yc) + yc)*
       (yc + xc^2*(2 + yc))) - 
     (4*(-(yc^2*(1 + 15*yc^4)) + xc^2*(-2 + 34*yc^4 - 32*yc^6) + 
        2*xc^6*(9 - 92*yc^2 + 15*yc^4 + 4*yc^6) - 
        2*xc^4*(-3 + 11*yc^2 - 65*yc^4 + 9*yc^6) + 
        xc^8*(26 + 63*yc^2 - 50*yc^4 + 9*yc^6))*(G[{-1, 1}, xc] + 
        G[{1, -1}, xc]))/(9*(xc - yc)^2*(xc + yc)^2*(xc^2*(-2 + yc) + yc)*
       (yc + xc^2*(2 + yc))) - (64*(G[{-1, 0}, xc] + G[{0, -1}, xc] - 
        2*G[{0, 0}, xc] + G[{0, 1}, xc] + G[{1, 0}, xc]))/9 + 
     (4*(-1 + yc)*(1 + yc)*(yc^2 + yc^4 + 2*xc^2*(1 + yc^2) - 
        2*xc^4*(3 + yc^4) + 2*xc^6*(-9 + 3*yc^2 + 4*yc^4) + 
        xc^8*(38 - 41*yc^2 + 9*yc^4))*(G[{-1, -1}, xc] + G[{1, 1}, xc]))/
      (9*(xc - yc)^2*(xc + yc)^2*(xc^2*(-2 + yc) + yc)*
       (yc + xc^2*(2 + yc))) + 
     (2*(yc^4*(-1 + 6*yc - 8*yc^2 + 2*yc^3 - 15*yc^4) + 
        xc^4*yc*(2 + 34*yc - 34*yc^2 - 57*yc^3 - 40*yc^4 + 70*yc^5 - 
          32*yc^6 + 9*yc^7) + xc^2*(yc^2 - 14*yc^3 - 8*yc^4 + 46*yc^5 + 
          23*yc^6 + 8*yc^7 - 8*yc^8) + xc^6*(-12 + 10*yc + 25*yc^2 - 4*yc^3 - 
          26*yc^4 + 56*yc^5 - 33*yc^6 - 6*yc^7 + 6*yc^8))*
       (G[{1, -1}, yc] - G[{1, 1}, yc]))/(9*(xc - yc)^2*yc^3*(xc + yc)^2*
       (xc^2*(-2 + yc) + yc)) - 
     (8*(yc^6 - 5*yc^8 - 2*xc^4*yc^4*(5 - 18*yc^2 + yc^4) - 
        2*xc^2*yc^4*(2 - 7*yc^2 + 5*yc^4) + 2*xc^6*yc^2*
         (10 - 30*yc^2 + 3*yc^4 + yc^6) + xc^8*(-4 + 4*yc^2 + 26*yc^4 - 
          17*yc^6 + 3*yc^8))*(G[{-1}, xc]*G[{-xc}, yc] - 
        G[{1}, xc]*G[{-xc}, yc] - G[{-1}, xc]*G[{xc}, yc] + 
        G[{1}, xc]*G[{xc}, yc] + G[{-xc, -1}, yc] - G[{-xc, 1}, yc] + 
        G[{xc, -1}, yc] - G[{xc, 1}, yc]))/(9*(xc - yc)^2*yc^3*
       (xc + yc)^2*(xc^2*(-2 + yc) + yc)*(yc + xc^2*(2 + yc))) + 
     (2*(-1 + xc)*(1 + xc)*(-1 + yc)*(1 + yc)*(yc^2 - 17*yc^4 - 
        2*xc^2*(2 - 19*yc^2 + yc^4) + xc^4*(-12 - 7*yc^2 + 3*yc^4))*
       (G[{-1, 1, -1}, yc] - G[{-1, 1, 1}, yc] - G[{1, -1, -1}, yc] + 
        G[{1, -1, 1}, yc]))/(9*(xc - yc)^3*(xc + yc)^3) + 
     (4*(-1 + xc)*(1 + xc)*(-1 + yc)*(1 + yc)*(yc^2 + 7*yc^4 - 
        2*xc^2*(2 + 5*yc^2 + yc^4) + xc^4*(12 - 7*yc^2 + 3*yc^4))*
       (G[{-1, 0, -1}, yc] - G[{-1, 0, 1}, yc] - G[{1, 0, -1}, yc] + 
        G[{1, 0, 1}, yc]))/(9*(xc - yc)^3*(xc + yc)^3) - 
     (4*(-1 + xc)*(1 + xc)*(-1 + yc)*(1 + yc)*(yc^2 + 3*yc^4 - 
        2*xc^2*(2 + yc^2 + yc^4) + xc^4*(8 - 7*yc^2 + 3*yc^4))*
       (G[{-1}, yc]*G[{-1, -1}, xc] + G[{1}, yc]*G[{-1, -1}, xc] - 
        G[{-1}, yc]*G[{-1, 1}, xc] - G[{1}, yc]*G[{-1, 1}, xc] + 
        G[{-1}, xc]*G[{-1, -xc}, yc] - G[{1}, xc]*G[{-1, -xc}, yc] - 
        G[{-1}, xc]*G[{-1, xc}, yc] + G[{1}, xc]*G[{-1, xc}, yc] - 
        G[{-1}, yc]*G[{1, -1}, xc] - G[{1}, yc]*G[{1, -1}, xc] + 
        G[{-1}, yc]*G[{1, 1}, xc] + G[{1}, yc]*G[{1, 1}, xc] - 
        G[{-1}, xc]*G[{1, -xc}, yc] + G[{1}, xc]*G[{1, -xc}, yc] + 
        G[{-1}, xc]*G[{1, xc}, yc] - G[{1}, xc]*G[{1, xc}, yc] + 
        G[{-1, -1, -1}, xc] - G[{-1, -1, 1}, xc] - G[{-1, 1, -1}, xc] + 
        G[{-1, 1, 1}, xc] + G[{-1, -xc, -1}, yc] - 
        G[{-1, -xc, 1}, yc] + G[{-1, xc, -1}, yc] - 
        G[{-1, xc, 1}, yc] - 2*G[{0, -1, -1}, xc] + 
        2*G[{0, -1, 1}, xc] + 2*G[{0, 1, -1}, xc] - 
        2*G[{0, 1, 1}, xc] + G[{1, -1, -1}, xc] - G[{1, -1, 1}, xc] - 
        G[{1, 1, -1}, xc] + G[{1, 1, 1}, xc] - G[{1, -xc, -1}, yc] + 
        G[{1, -xc, 1}, yc] - G[{1, xc, -1}, yc] + G[{1, xc, 1}, yc]))/
      (9*(xc - yc)^3*(xc + yc)^3) + (16*(-1 + xc)*(1 + xc)*(-1 + yc)*(1 + yc)*
       (G[{-xc}, yc]*G[{-1, -1}, xc] + G[{xc}, yc]*G[{-1, -1}, xc] - 
        G[{-xc}, yc]*G[{-1, 1}, xc] - G[{xc}, yc]*G[{-1, 1}, xc] - 
        G[{-xc}, yc]*G[{1, -1}, xc] - G[{xc}, yc]*G[{1, -1}, xc] + 
        G[{-xc}, yc]*G[{1, 1}, xc] + G[{xc}, yc]*G[{1, 1}, xc] - 
        G[{-xc, -1, -1}, yc] + G[{-xc, -1, 1}, yc] + 
        G[{-xc, 1, -1}, yc] - G[{-xc, 1, 1}, yc] - 
        G[{xc, -1, -1}, yc] + G[{xc, -1, 1}, yc] + G[{xc, 1, -1}, yc] - 
        G[{xc, 1, 1}, yc]))/(9*(xc - yc)*(xc + yc)) + 
     (2*(-1 + xc)^2*(1 + xc)^2*(-1 + yc)^2*(1 + yc)^2*
       (yc^2 + xc^2*(-4 + 3*yc^2))*(2*G[{(-2*xc^2)/(1 + xc^2)}, yc]*
         G[{-1, -1}, xc] + 2*G[{(2*xc^2)/(1 + xc^2)}, yc]*
         G[{-1, -1}, xc] - 2*G[{(-2*xc^2)/(1 + xc^2)}, yc]*
         G[{-1, 1}, xc] - 2*G[{(2*xc^2)/(1 + xc^2)}, yc]*
         G[{-1, 1}, xc] - 2*G[{(-2*xc^2)/(1 + xc^2)}, yc]*
         G[{1, -1}, xc] - 2*G[{(2*xc^2)/(1 + xc^2)}, yc]*
         G[{1, -1}, xc] + 2*G[{(-2*xc^2)/(1 + xc^2)}, yc]*
         G[{1, 1}, xc] + 2*G[{(2*xc^2)/(1 + xc^2)}, yc]*G[{1, 1}, xc] + 
        G[{-1}, xc]*G[{(-2*xc^2)/(1 + xc^2), -xc}, yc] - 
        G[{1}, xc]*G[{(-2*xc^2)/(1 + xc^2), -xc}, yc] - 
        G[{-1}, xc]*G[{(-2*xc^2)/(1 + xc^2), xc}, yc] + 
        G[{1}, xc]*G[{(-2*xc^2)/(1 + xc^2), xc}, yc] - 
        G[{-1}, xc]*G[{(2*xc^2)/(1 + xc^2), -xc}, yc] + 
        G[{1}, xc]*G[{(2*xc^2)/(1 + xc^2), -xc}, yc] + 
        G[{-1}, xc]*G[{(2*xc^2)/(1 + xc^2), xc}, yc] - 
        G[{1}, xc]*G[{(2*xc^2)/(1 + xc^2), xc}, yc] + 
        G[{-1, -1, -1}, yc] - G[{-1, -1, 1}, yc] + G[{0, -1, -1}, yc] - 
        G[{0, -1, 1}, yc] - G[{0, 1, -1}, yc] + G[{0, 1, 1}, yc] - 
        G[{1, 1, -1}, yc] + G[{1, 1, 1}, yc] - 
        G[{(-2*xc^2)/(1 + xc^2), -1, -1}, yc] + 
        G[{(-2*xc^2)/(1 + xc^2), -1, 1}, yc] - 
        G[{(-2*xc^2)/(1 + xc^2), 0, -1}, yc] + 
        G[{(-2*xc^2)/(1 + xc^2), 0, 1}, yc] + 
        G[{(-2*xc^2)/(1 + xc^2), -xc, -1}, yc] - 
        G[{(-2*xc^2)/(1 + xc^2), -xc, 1}, yc] + 
        G[{(-2*xc^2)/(1 + xc^2), xc, -1}, yc] - 
        G[{(-2*xc^2)/(1 + xc^2), xc, 1}, yc] + 
        G[{(2*xc^2)/(1 + xc^2), 0, -1}, yc] - 
        G[{(2*xc^2)/(1 + xc^2), 0, 1}, yc] + 
        G[{(2*xc^2)/(1 + xc^2), 1, -1}, yc] - 
        G[{(2*xc^2)/(1 + xc^2), 1, 1}, yc] - 
        G[{(2*xc^2)/(1 + xc^2), -xc, -1}, yc] + 
        G[{(2*xc^2)/(1 + xc^2), -xc, 1}, yc] - 
        G[{(2*xc^2)/(1 + xc^2), xc, -1}, yc] + 
        G[{(2*xc^2)/(1 + xc^2), xc, 1}, yc]))/(9*(xc - yc)^3*(xc + yc)^3) + 
     (16*G[{0}, xc]*(-4 + yc^2*(9 + (4*I)*Pi + Log[256])))/(9*yc^2) + 
     (4*(G[{-1}, yc] - G[{1}, yc])*
       (xc^2*yc^2*(-27 - 13*yc^4 + (8*I)*Pi*(-1 + 3*yc^2) - 16*Log[2] + 
          12*yc^2*(5 + Log[16])) + yc^4*(11 - (4*I)*Pi*(-1 + 3*yc^2) + 
          Log[256] - 3*yc^2*(7 + Log[256])) + xc^4*(10 - 5*yc^4 + 6*yc^6 - 
          (4*I)*Pi*(-1 + 3*yc^2) + Log[256] - 3*yc^2*(7 + Log[256]))))/
      (9*(xc - yc)^2*yc^3*(xc + yc)^2) + 
     (8*G[{1}, xc]*(xc^3*(-2 + 3*yc^2 - 4*yc^4 + 3*yc^6) - 
        xc*(yc^2 - 6*yc^4 + 5*yc^6) + 
        xc^4*(4 + yc^2*(-9 - (4*I)*Pi - 8*Log[2])) + 
        yc^4*(4 + yc^2*(-9 - (4*I)*Pi - 8*Log[2])) + 
        2*xc^2*yc^2*(-4 + yc^2*(9 + (4*I)*Pi + Log[256]))))/
      (9*(xc - yc)^2*yc^2*(xc + yc)^2) + 
     (8*G[{-1}, xc]*(xc^3*(2 - 3*yc^2 + 4*yc^4 - 3*yc^6) + 
        xc*(yc^2 - 6*yc^4 + 5*yc^6) + 
        xc^4*(4 + yc^2*(-9 - (4*I)*Pi - 8*Log[2])) + 
        yc^4*(4 + yc^2*(-9 - (4*I)*Pi - 8*Log[2])) + 
        2*xc^2*yc^2*(-4 + yc^2*(9 + (4*I)*Pi + Log[256]))))/
      (9*(xc - yc)^2*yc^2*(xc + yc)^2) - 
     (2*(xc^2*(22*Pi^2*yc^2 + 3*(48 + 6*yc^4 + 32*Log[2] - 
            yc^2*(57 + 72*Log[2] + 32*Log[2]^2)) - (12*I)*Pi*
           (-4 + yc^2*(9 + Log[256]))) + yc^2*(-22*Pi^2*yc^2 + 
          3*(-42 - 32*Log[2] + yc^2*(45 + 72*Log[2] + 32*Log[2]^2)) + 
          (12*I)*Pi*(-4 + yc^2*(9 + Log[256])))))/(27*(xc - yc)*yc^2*
       (xc + yc)) - (16*(4*yc - 9*yc^3 - (4*I)*Pi*yc^3 + 
        4*yc^3*G[{-1}, xc] - 2*G[{-1}, yc] + 6*yc^2*G[{-1}, yc] - 
        8*yc^3*G[{0}, xc] + 4*yc^3*G[{1}, xc] + 2*G[{1}, yc] - 
        6*yc^2*G[{1}, yc] - 8*yc^3*Log[2])*Log[mub])/(9*yc^3) + 
     (64*Log[mub]^2)/9);


F27d = ((8*(1 + xd^2)^2*(3*yd^4 + 3*xd^4*yd^4 + xd^2*(4 - 4*yd^2 + 6*yd^4))*
       G[{0}, xd])/(9*(yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^2) - 
     (8*(1 + xd^2)^2*(-1 + yd)*yd*(1 + yd)*(yd^4 + xd^16*yd^4 + 
        4*xd^2*(yd^2 + yd^4) + 4*xd^14*(yd^2 + yd^4) - 
        4*xd^4*(-4 + 26*yd^2 + 35*yd^4) - 4*xd^12*(-4 + 26*yd^2 + 35*yd^4) + 
        4*xd^6*(-48 - 369*yd^2 + 175*yd^4) + 4*xd^10*(-48 - 369*yd^2 + 
          175*yd^4) - 2*xd^8*(1232 - 680*yd^2 + 181*yd^4))*G[{0}, xd]*
       (G[{-1}, yd] - G[{1}, yd]))/(9*(xd^2*(8 - 6*yd) + yd + xd^4*yd)*
       (yd + xd^4*yd - 2*xd^2*(4 + 3*yd))*
       (yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) + 
     (4*(1 + xd^2)^2*(-1 + yd)*(1 + yd)^2*((-1 + yd)*yd^2 + 
        xd^8*(-1 + yd)*yd^2 + 4*xd^2*yd^2*(5 + 11*yd) + 
        4*xd^6*yd^2*(5 + 11*yd) + 2*xd^4*(16 - 16*yd + 5*yd^2 + 59*yd^3))*
       (-(G[{0}, xd]*G[{-1, -1}, yd]) + G[{-I}, xd]*G[{-1, -1}, yd] + 
        G[{I}, xd]*G[{-1, -1}, yd] + G[{0}, xd]*G[{-1, 1}, yd]))/
      (9*(yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) + 
     ((1 + xd^2)^2*(-1 + yd)*(1 + yd)*(yd^6 + xd^20*yd^6 + 
        xd^4*yd^2*(16 - 288*yd^2 + 189*yd^4) + xd^16*yd^2*
         (16 - 288*yd^2 + 189*yd^4) + 8*xd^6*yd^2*(-20 + 212*yd^2 + 
          359*yd^4) + 8*xd^14*yd^2*(-20 + 212*yd^2 + 359*yd^4) + 
        xd^8*(1024 + 240*yd^2 + 37152*yd^4 - 20670*yd^6) + 
        xd^12*(1024 + 240*yd^2 + 37152*yd^4 - 20670*yd^6) + 
        xd^2*(8*yd^4 - 46*yd^6) + xd^18*(8*yd^4 - 46*yd^6) + 
        (128*I)*xd^5*(yd^2 - 4*yd^4 + 3*yd^6) - (1664*I)*xd^7*
         (yd^2 - 4*yd^4 + 3*yd^6) + (1664*I)*xd^13*(yd^2 - 4*yd^4 + 3*yd^6) - 
        (128*I)*xd^15*(yd^2 - 4*yd^4 + 3*yd^6) + (256*I)*xd^9*
         (-32 + 153*yd^2 - 196*yd^4 + 75*yd^6) - (256*I)*xd^11*
         (-32 + 153*yd^2 - 196*yd^4 + 75*yd^6) + 
        4*xd^10*(-3584 + 28880*yd^2 - 27476*yd^4 + 8827*yd^6))*
       G[{-I, 0}, xd])/(9*xd^2*(xd^2*(8 - 6*yd) + yd + xd^4*yd)*
       (yd + xd^4*yd - 2*xd^2*(4 + 3*yd))*
       (yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) + 
     ((1 + xd^2)^2*(-1 + yd)*(1 + yd)*(yd^6 + xd^20*yd^6 + 
        xd^4*yd^2*(16 - 288*yd^2 + 189*yd^4) + xd^16*yd^2*
         (16 - 288*yd^2 + 189*yd^4) + 8*xd^6*yd^2*(-20 + 212*yd^2 + 
          359*yd^4) + 8*xd^14*yd^2*(-20 + 212*yd^2 + 359*yd^4) + 
        xd^8*(1024 + 240*yd^2 + 37152*yd^4 - 20670*yd^6) + 
        xd^12*(1024 + 240*yd^2 + 37152*yd^4 - 20670*yd^6) + 
        xd^2*(8*yd^4 - 46*yd^6) + xd^18*(8*yd^4 - 46*yd^6) - 
        (128*I)*xd^5*(yd^2 - 4*yd^4 + 3*yd^6) + (1664*I)*xd^7*
         (yd^2 - 4*yd^4 + 3*yd^6) - (1664*I)*xd^13*(yd^2 - 4*yd^4 + 3*yd^6) + 
        (128*I)*xd^15*(yd^2 - 4*yd^4 + 3*yd^6) - (256*I)*xd^9*
         (-32 + 153*yd^2 - 196*yd^4 + 75*yd^6) + (256*I)*xd^11*
         (-32 + 153*yd^2 - 196*yd^4 + 75*yd^6) + 
        4*xd^10*(-3584 + 28880*yd^2 - 27476*yd^4 + 8827*yd^6))*
       G[{I, 0}, xd])/(9*xd^2*(xd^2*(8 - 6*yd) + yd + xd^4*yd)*
       (yd + xd^4*yd - 2*xd^2*(4 + 3*yd))*
       (yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) + 
     (4*(1 + xd^2)^2*(-1 + yd)^2*(1 + yd)*(yd^2*(1 + yd) + 
        xd^8*yd^2*(1 + yd) + 4*xd^2*yd^2*(-5 + 11*yd) + 
        4*xd^6*yd^2*(-5 + 11*yd) + 2*xd^4*(-16 - 16*yd - 5*yd^2 + 59*yd^3))*
       (G[{0}, xd]*G[{1, -1}, yd] - G[{0}, xd]*G[{1, 1}, yd] + 
        G[{-I}, xd]*G[{1, 1}, yd] + G[{I}, xd]*G[{1, 1}, yd]))/
      (9*(yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) + 
     ((1 + xd^2)^2*(-1 + yd)*(1 + yd)^2*(3*(-1 + yd)*yd^2 + 
        3*xd^8*(-1 + yd)*yd^2 + 4*xd^2*(1 - yd + 16*yd^2 + 32*yd^3) + 
        4*xd^6*(1 - yd + 16*yd^2 + 32*yd^3) + xd^4*(72 - 72*yd + 70*yd^2 + 
          314*yd^3))*(-G[{-1, -1, -1}, yd] + G[{-1, -1, 1}, yd]))/
      (9*(yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) + 
     (128*xd^2*(1 + xd^2)^4*(-1 + yd)*yd^3*(1 + yd)*
       (6*G[{0}, xd]*G[{0, -1}, yd] - 6*G[{0}, xd]*G[{0, 1}, yd] - 
        7*G[{0, 0, -1}, yd] + 7*G[{0, 0, 1}, yd]))/
      (9*(yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) - 
     (8*(1 + xd^2)^2*(-1 + yd)*(1 + yd)*(yd^2 + 3*yd^4 + 
        xd^8*(yd^2 + 3*yd^4) - 4*xd^2*(-3 + 5*yd^2 + 10*yd^4) - 
        4*xd^6*(-3 + 5*yd^2 + 10*yd^4) - 2*xd^4*(84 - 171*yd^2 + 139*yd^4))*
       (G[{-I, I, 0}, xd] + G[{I, -I, 0}, xd]))/
      (9*(yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) - 
     (8*(1 + xd^2)^2*(-1 + yd)*(1 + yd)*(yd^2 + 3*yd^4 + 
        xd^8*(yd^2 + 3*yd^4) - 4*xd^2*(1 + 5*yd^2 + 6*yd^4) - 
        4*xd^6*(1 + 5*yd^2 + 6*yd^4) - 2*xd^4*(36 - 43*yd^2 + 59*yd^4))*
       (G[{-I, -I, 0}, xd] + G[{I, I, 0}, xd]))/
      (9*(yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) + 
     ((1 + xd^2)^2*(-1 + yd)^2*(1 + yd)*(3*yd^2*(1 + yd) + 
        3*xd^8*yd^2*(1 + yd) + 4*xd^2*(-1 - yd - 16*yd^2 + 32*yd^3) + 
        4*xd^6*(-1 - yd - 16*yd^2 + 32*yd^3) + 
        xd^4*(-72 - 72*yd - 70*yd^2 + 314*yd^3))*(G[{1, 1, -1}, yd] - 
        G[{1, 1, 1}, yd]))/(9*(yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) + 
     ((1 + xd^2)^2*(1 + 4*xd + xd^2)*(-1 + yd)*(1 + yd)*
       (yd^4 - 4*xd*yd^4 - 4*xd^13*yd^4 + xd^14*yd^4 - 
        8*xd^3*yd^2*(2 + yd^2) - 8*xd^11*yd^2*(2 + yd^2) + 
        xd^4*yd^2*(-44 + 161*yd^2) + xd^10*yd^2*(-44 + 161*yd^2) + 
        4*xd^5*yd^2*(48 + 193*yd^2) + 4*xd^9*yd^2*(48 + 193*yd^2) + 
        xd^6*(256 + 360*yd^2 - 133*yd^4) + xd^8*(256 + 360*yd^2 - 133*yd^4) + 
        xd^2*(4*yd^2 - 29*yd^4) + xd^12*(4*yd^2 - 29*yd^4) - 
        16*xd^7*(64 - 410*yd^2 + 223*yd^4))*(-G[{-2 - Sqrt[3], 0}, xd] + 
        G[{-2 - Sqrt[3], -I}, xd] + G[{-2 - Sqrt[3], I}, xd] - 
        G[{-2 + Sqrt[3], 0}, xd] + G[{-2 + Sqrt[3], -I}, xd] + 
        G[{-2 + Sqrt[3], I}, xd] - 2*G[{-2 - Sqrt[3]}, xd]*Log[2] - 
        2*G[{-2 + Sqrt[3]}, xd]*Log[2]))/(18*xd^2*(xd^2*(8 - 6*yd) + yd + 
        xd^4*yd)*(yd + xd^4*yd - 2*xd^2*(4 + 3*yd))*
       (yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^2) + 
     ((1 + xd^2)^2*(1 - 4*xd + xd^2)*(-1 + yd)*(1 + yd)*
       (yd^4 + 4*xd*yd^4 + 4*xd^13*yd^4 + xd^14*yd^4 + 
        8*xd^3*yd^2*(2 + yd^2) + 8*xd^11*yd^2*(2 + yd^2) + 
        xd^4*yd^2*(-44 + 161*yd^2) + xd^10*yd^2*(-44 + 161*yd^2) - 
        4*xd^5*yd^2*(48 + 193*yd^2) - 4*xd^9*yd^2*(48 + 193*yd^2) + 
        xd^6*(256 + 360*yd^2 - 133*yd^4) + xd^8*(256 + 360*yd^2 - 133*yd^4) + 
        xd^2*(4*yd^2 - 29*yd^4) + xd^12*(4*yd^2 - 29*yd^4) + 
        16*xd^7*(64 - 410*yd^2 + 223*yd^4))*(-G[{2 - Sqrt[3], 0}, xd] + 
        G[{2 - Sqrt[3], -I}, xd] + G[{2 - Sqrt[3], I}, xd] - 
        G[{2 + Sqrt[3], 0}, xd] + G[{2 + Sqrt[3], -I}, xd] + 
        G[{2 + Sqrt[3], I}, xd] - 2*G[{2 - Sqrt[3]}, xd]*Log[2] - 
        2*G[{2 + Sqrt[3]}, xd]*Log[2]))/(18*xd^2*(xd^2*(8 - 6*yd) + yd + 
        xd^4*yd)*(yd + xd^4*yd - 2*xd^2*(4 + 3*yd))*
       (yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^2) + 
     (2*(1 + xd^2)^2*(-1 + yd)*(1 + yd)^2*((-1 + yd)*yd^2 + 
        xd^8*(-1 + yd)*yd^2 + 4*xd^2*(-1 + yd + 4*yd^2 + 12*yd^3) + 
        4*xd^6*(-1 + yd + 4*yd^2 + 12*yd^3) + 2*xd^4*(28 - 28*yd - 15*yd^2 + 
          79*yd^3))*G[{-1}, yd]*(2*G[{-I, 0}, xd] - 2*G[{-I, -I}, xd] - 
        2*G[{-I, I}, xd] + 2*G[{I, 0}, xd] - 2*G[{I, -I}, xd] - 
        2*G[{I, I}, xd] - G[{-2 - Sqrt[3], 0}, xd] + 
        G[{-2 - Sqrt[3], -I}, xd] + G[{-2 - Sqrt[3], I}, xd] - 
        G[{2 - Sqrt[3], 0}, xd] + G[{2 - Sqrt[3], -I}, xd] + 
        G[{2 - Sqrt[3], I}, xd] - G[{-2 + Sqrt[3], 0}, xd] + 
        G[{-2 + Sqrt[3], -I}, xd] + G[{-2 + Sqrt[3], I}, xd] - 
        G[{2 + Sqrt[3], 0}, xd] + G[{2 + Sqrt[3], -I}, xd] + 
        G[{2 + Sqrt[3], I}, xd] - 2*G[{-2 - Sqrt[3]}, xd]*Log[2] - 
        2*G[{2 - Sqrt[3]}, xd]*Log[2] - 2*G[{-2 + Sqrt[3]}, xd]*Log[2] - 
        2*G[{2 + Sqrt[3]}, xd]*Log[2]))/
      (9*(yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) + 
     (2*(1 + xd^2)^2*(-1 + yd)^2*(1 + yd)*(yd^2*(1 + yd) + 
        xd^8*yd^2*(1 + yd) + 4*xd^2*(1 + yd - 4*yd^2 + 12*yd^3) + 
        4*xd^6*(1 + yd - 4*yd^2 + 12*yd^3) + 2*xd^4*(-28 - 28*yd + 15*yd^2 + 
          79*yd^3))*G[{1}, yd]*(2*G[{-I, 0}, xd] - 2*G[{-I, -I}, xd] - 
        2*G[{-I, I}, xd] + 2*G[{I, 0}, xd] - 2*G[{I, -I}, xd] - 
        2*G[{I, I}, xd] - G[{-2 - Sqrt[3], 0}, xd] + 
        G[{-2 - Sqrt[3], -I}, xd] + G[{-2 - Sqrt[3], I}, xd] - 
        G[{2 - Sqrt[3], 0}, xd] + G[{2 - Sqrt[3], -I}, xd] + 
        G[{2 - Sqrt[3], I}, xd] - G[{-2 + Sqrt[3], 0}, xd] + 
        G[{-2 + Sqrt[3], -I}, xd] + G[{-2 + Sqrt[3], I}, xd] - 
        G[{2 + Sqrt[3], 0}, xd] + G[{2 + Sqrt[3], -I}, xd] + 
        G[{2 + Sqrt[3], I}, xd] - 2*G[{-2 - Sqrt[3]}, xd]*Log[2] - 
        2*G[{2 - Sqrt[3]}, xd]*Log[2] - 2*G[{-2 + Sqrt[3]}, xd]*Log[2] - 
        2*G[{2 + Sqrt[3]}, xd]*Log[2]))/
      (9*(yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) - 
     (4*(1 + xd^2)^2*(-1 + yd)*(1 + yd)*(yd^2 + 3*yd^4 + 
        xd^8*(yd^2 + 3*yd^4) - 4*xd^2*(-1 + 5*yd^2 + 8*yd^4) - 
        4*xd^6*(-1 + 5*yd^2 + 8*yd^4) - 2*xd^4*(60 - 107*yd^2 + 99*yd^4))*
       (-2*G[{0, -I, 0}, xd] - 2*G[{0, I, 0}, xd] + 
        G[{0, -2 - Sqrt[3], 0}, xd] - G[{0, -2 - Sqrt[3], -I}, xd] - 
        G[{0, -2 - Sqrt[3], I}, xd] + G[{0, 2 - Sqrt[3], 0}, xd] - 
        G[{0, 2 - Sqrt[3], -I}, xd] - G[{0, 2 - Sqrt[3], I}, xd] + 
        G[{0, -2 + Sqrt[3], 0}, xd] - G[{0, -2 + Sqrt[3], -I}, xd] - 
        G[{0, -2 + Sqrt[3], I}, xd] + G[{0, 2 + Sqrt[3], 0}, xd] - 
        G[{0, 2 + Sqrt[3], -I}, xd] - G[{0, 2 + Sqrt[3], I}, xd] - 
        G[{-I, -2 - Sqrt[3], 0}, xd] + G[{-I, -2 - Sqrt[3], -I}, xd] + 
        G[{-I, -2 - Sqrt[3], I}, xd] - G[{-I, 2 - Sqrt[3], 0}, xd] + 
        G[{-I, 2 - Sqrt[3], -I}, xd] + G[{-I, 2 - Sqrt[3], I}, xd] - 
        G[{-I, -2 + Sqrt[3], 0}, xd] + G[{-I, -2 + Sqrt[3], -I}, xd] + 
        G[{-I, -2 + Sqrt[3], I}, xd] - G[{-I, 2 + Sqrt[3], 0}, xd] + 
        G[{-I, 2 + Sqrt[3], -I}, xd] + G[{-I, 2 + Sqrt[3], I}, xd] - 
        G[{I, -2 - Sqrt[3], 0}, xd] + G[{I, -2 - Sqrt[3], -I}, xd] + 
        G[{I, -2 - Sqrt[3], I}, xd] - G[{I, 2 - Sqrt[3], 0}, xd] + 
        G[{I, 2 - Sqrt[3], -I}, xd] + G[{I, 2 - Sqrt[3], I}, xd] - 
        G[{I, -2 + Sqrt[3], 0}, xd] + G[{I, -2 + Sqrt[3], -I}, xd] + 
        G[{I, -2 + Sqrt[3], I}, xd] - G[{I, 2 + Sqrt[3], 0}, xd] + 
        G[{I, 2 + Sqrt[3], -I}, xd] + G[{I, 2 + Sqrt[3], I}, xd] - 
        4*G[{0, -I}, xd]*Log[2] - 4*G[{0, I}, xd]*Log[2] + 
        2*G[{0, -2 - Sqrt[3]}, xd]*Log[2] + 2*G[{0, 2 - Sqrt[3]}, xd]*
         Log[2] + 2*G[{0, -2 + Sqrt[3]}, xd]*Log[2] + 
        2*G[{0, 2 + Sqrt[3]}, xd]*Log[2] - 2*G[{-I, -2 - Sqrt[3]}, xd]*
         Log[2] - 2*G[{-I, 2 - Sqrt[3]}, xd]*Log[2] - 
        2*G[{-I, -2 + Sqrt[3]}, xd]*Log[2] - 2*G[{-I, 2 + Sqrt[3]}, xd]*
         Log[2] - 2*G[{I, -2 - Sqrt[3]}, xd]*Log[2] - 
        2*G[{I, 2 - Sqrt[3]}, xd]*Log[2] - 2*G[{I, -2 + Sqrt[3]}, xd]*
         Log[2] - 2*G[{I, 2 + Sqrt[3]}, xd]*Log[2]))/
      (9*(yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) - 
     (16*(1 + xd^2)^2*(-1 + yd)*(1 + yd)*((-2*I)*xd*(-1 + yd) + yd + xd^2*yd)*
       ((2*I)*xd*(-1 + yd) + yd + xd^2*yd)*(yd + xd^2*yd - 2*xd*(1 + yd))*
       (yd + xd^2*yd + 2*xd*(1 + yd))*(G[{(2*xd)/(1 - xd)^2}, yd]*
         G[{-I, 0}, xd] + G[{(-2*xd)/(1 + xd)^2}, yd]*G[{-I, 0}, xd] - 
        G[{(2*xd)/(1 - xd)^2}, yd]*G[{-I, -I}, xd] - 
        G[{(-2*xd)/(1 + xd)^2}, yd]*G[{-I, -I}, xd] - 
        G[{(2*xd)/(1 - xd)^2}, yd]*G[{-I, I}, xd] - 
        G[{(-2*xd)/(1 + xd)^2}, yd]*G[{-I, I}, xd] + 
        G[{(2*xd)/(1 - xd)^2}, yd]*G[{I, 0}, xd] + 
        G[{(-2*xd)/(1 + xd)^2}, yd]*G[{I, 0}, xd] - 
        G[{(2*xd)/(1 - xd)^2}, yd]*G[{I, -I}, xd] - 
        G[{(-2*xd)/(1 + xd)^2}, yd]*G[{I, -I}, xd] - 
        G[{(2*xd)/(1 - xd)^2}, yd]*G[{I, I}, xd] - 
        G[{(-2*xd)/(1 + xd)^2}, yd]*G[{I, I}, xd] - 
        G[{(-2*xd)/(1 + xd)^2}, yd]*G[{-2 - Sqrt[3], 0}, xd] + 
        G[{(-2*xd)/(1 + xd)^2}, yd]*G[{-2 - Sqrt[3], -I}, xd] + 
        G[{(-2*xd)/(1 + xd)^2}, yd]*G[{-2 - Sqrt[3], I}, xd] - 
        G[{(2*xd)/(1 - xd)^2}, yd]*G[{2 - Sqrt[3], 0}, xd] + 
        G[{(2*xd)/(1 - xd)^2}, yd]*G[{2 - Sqrt[3], -I}, xd] + 
        G[{(2*xd)/(1 - xd)^2}, yd]*G[{2 - Sqrt[3], I}, xd] - 
        G[{(-2*xd)/(1 + xd)^2}, yd]*G[{-2 + Sqrt[3], 0}, xd] + 
        G[{(-2*xd)/(1 + xd)^2}, yd]*G[{-2 + Sqrt[3], -I}, xd] + 
        G[{(-2*xd)/(1 + xd)^2}, yd]*G[{-2 + Sqrt[3], I}, xd] - 
        G[{(2*xd)/(1 - xd)^2}, yd]*G[{2 + Sqrt[3], 0}, xd] + 
        G[{(2*xd)/(1 - xd)^2}, yd]*G[{2 + Sqrt[3], -I}, xd] + 
        G[{(2*xd)/(1 - xd)^2}, yd]*G[{2 + Sqrt[3], I}, xd] - 
        G[{0}, xd]*G[{(2*xd)/(1 - xd)^2, -1}, yd] + 
        G[{-I}, xd]*G[{(2*xd)/(1 - xd)^2, -1}, yd] + 
        G[{I}, xd]*G[{(2*xd)/(1 - xd)^2, -1}, yd] + 
        G[{0}, xd]*G[{(2*xd)/(1 - xd)^2, 1}, yd] - 
        G[{-I}, xd]*G[{(2*xd)/(1 - xd)^2, 1}, yd] - 
        G[{I}, xd]*G[{(2*xd)/(1 - xd)^2, 1}, yd] - 
        G[{0}, xd]*G[{(-2*xd)/(1 + xd)^2, -1}, yd] + 
        G[{-I}, xd]*G[{(-2*xd)/(1 + xd)^2, -1}, yd] + 
        G[{I}, xd]*G[{(-2*xd)/(1 + xd)^2, -1}, yd] + 
        G[{0}, xd]*G[{(-2*xd)/(1 + xd)^2, 1}, yd] - 
        G[{-I}, xd]*G[{(-2*xd)/(1 + xd)^2, 1}, yd] - 
        G[{I}, xd]*G[{(-2*xd)/(1 + xd)^2, 1}, yd] - 
        G[{(2*xd)/(1 - xd)^2, -1, -1}, yd] + 
        G[{(2*xd)/(1 - xd)^2, -1, 1}, yd] + G[{(2*xd)/(1 - xd)^2, 0, -1}, 
         yd] - G[{(2*xd)/(1 - xd)^2, 0, 1}, yd] - 
        G[{(-2*xd)/(1 + xd)^2, -1, -1}, yd] + 
        G[{(-2*xd)/(1 + xd)^2, -1, 1}, yd] + 
        G[{(-2*xd)/(1 + xd)^2, 0, -1}, yd] - 
        G[{(-2*xd)/(1 + xd)^2, 0, 1}, yd] + 2*G[{-I}, xd]*
         G[{(2*xd)/(1 - xd)^2}, yd]*Log[2] + 2*G[{I}, xd]*
         G[{(2*xd)/(1 - xd)^2}, yd]*Log[2] - 2*G[{2 - Sqrt[3]}, xd]*
         G[{(2*xd)/(1 - xd)^2}, yd]*Log[2] - 2*G[{2 + Sqrt[3]}, xd]*
         G[{(2*xd)/(1 - xd)^2}, yd]*Log[2] + 2*G[{-I}, xd]*
         G[{(-2*xd)/(1 + xd)^2}, yd]*Log[2] + 2*G[{I}, xd]*
         G[{(-2*xd)/(1 + xd)^2}, yd]*Log[2] - 2*G[{-2 - Sqrt[3]}, xd]*
         G[{(-2*xd)/(1 + xd)^2}, yd]*Log[2] - 2*G[{-2 + Sqrt[3]}, xd]*
         G[{(-2*xd)/(1 + xd)^2}, yd]*Log[2] - 
        2*G[{(2*xd)/(1 - xd)^2, -1}, yd]*Log[2] + 
        2*G[{(2*xd)/(1 - xd)^2, 1}, yd]*Log[2] - 
        2*G[{(-2*xd)/(1 + xd)^2, -1}, yd]*Log[2] + 
        2*G[{(-2*xd)/(1 + xd)^2, 1}, yd]*Log[2]))/
      (9*(yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) - 
     (16*(1 + xd^2)^2*(-1 + yd)*(1 + yd)*(-2*xd*(-1 + yd) + yd + xd^2*yd)*
       (2*xd*(-1 + yd) + yd + xd^2*yd)*(yd + xd^2*yd - (2*I)*xd*(1 + yd))*
       (yd + xd^2*yd + (2*I)*xd*(1 + yd))*(G[{(-2*xd)/(1 - xd)^2}, yd]*
         G[{-I, 0}, xd] + G[{(2*xd)/(1 + xd)^2}, yd]*G[{-I, 0}, xd] - 
        G[{(-2*xd)/(1 - xd)^2}, yd]*G[{-I, -I}, xd] - 
        G[{(2*xd)/(1 + xd)^2}, yd]*G[{-I, -I}, xd] - 
        G[{(-2*xd)/(1 - xd)^2}, yd]*G[{-I, I}, xd] - 
        G[{(2*xd)/(1 + xd)^2}, yd]*G[{-I, I}, xd] + 
        G[{(-2*xd)/(1 - xd)^2}, yd]*G[{I, 0}, xd] + 
        G[{(2*xd)/(1 + xd)^2}, yd]*G[{I, 0}, xd] - 
        G[{(-2*xd)/(1 - xd)^2}, yd]*G[{I, -I}, xd] - 
        G[{(2*xd)/(1 + xd)^2}, yd]*G[{I, -I}, xd] - 
        G[{(-2*xd)/(1 - xd)^2}, yd]*G[{I, I}, xd] - 
        G[{(2*xd)/(1 + xd)^2}, yd]*G[{I, I}, xd] - 
        G[{(2*xd)/(1 + xd)^2}, yd]*G[{-2 - Sqrt[3], 0}, xd] + 
        G[{(2*xd)/(1 + xd)^2}, yd]*G[{-2 - Sqrt[3], -I}, xd] + 
        G[{(2*xd)/(1 + xd)^2}, yd]*G[{-2 - Sqrt[3], I}, xd] - 
        G[{(-2*xd)/(1 - xd)^2}, yd]*G[{2 - Sqrt[3], 0}, xd] + 
        G[{(-2*xd)/(1 - xd)^2}, yd]*G[{2 - Sqrt[3], -I}, xd] + 
        G[{(-2*xd)/(1 - xd)^2}, yd]*G[{2 - Sqrt[3], I}, xd] - 
        G[{(2*xd)/(1 + xd)^2}, yd]*G[{-2 + Sqrt[3], 0}, xd] + 
        G[{(2*xd)/(1 + xd)^2}, yd]*G[{-2 + Sqrt[3], -I}, xd] + 
        G[{(2*xd)/(1 + xd)^2}, yd]*G[{-2 + Sqrt[3], I}, xd] - 
        G[{(-2*xd)/(1 - xd)^2}, yd]*G[{2 + Sqrt[3], 0}, xd] + 
        G[{(-2*xd)/(1 - xd)^2}, yd]*G[{2 + Sqrt[3], -I}, xd] + 
        G[{(-2*xd)/(1 - xd)^2}, yd]*G[{2 + Sqrt[3], I}, xd] + 
        G[{0}, xd]*G[{(-2*xd)/(1 - xd)^2, -1}, yd] - 
        G[{-I}, xd]*G[{(-2*xd)/(1 - xd)^2, -1}, yd] - 
        G[{I}, xd]*G[{(-2*xd)/(1 - xd)^2, -1}, yd] - 
        G[{0}, xd]*G[{(-2*xd)/(1 - xd)^2, 1}, yd] + 
        G[{-I}, xd]*G[{(-2*xd)/(1 - xd)^2, 1}, yd] + 
        G[{I}, xd]*G[{(-2*xd)/(1 - xd)^2, 1}, yd] + 
        G[{0}, xd]*G[{(2*xd)/(1 + xd)^2, -1}, yd] - 
        G[{-I}, xd]*G[{(2*xd)/(1 + xd)^2, -1}, yd] - 
        G[{I}, xd]*G[{(2*xd)/(1 + xd)^2, -1}, yd] - 
        G[{0}, xd]*G[{(2*xd)/(1 + xd)^2, 1}, yd] + 
        G[{-I}, xd]*G[{(2*xd)/(1 + xd)^2, 1}, yd] + 
        G[{I}, xd]*G[{(2*xd)/(1 + xd)^2, 1}, yd] - 
        G[{(-2*xd)/(1 - xd)^2, 0, -1}, yd] + 
        G[{(-2*xd)/(1 - xd)^2, 0, 1}, yd] + G[{(-2*xd)/(1 - xd)^2, 1, 
          -1}, yd] - G[{(-2*xd)/(1 - xd)^2, 1, 1}, yd] - 
        G[{(2*xd)/(1 + xd)^2, 0, -1}, yd] + G[{(2*xd)/(1 + xd)^2, 0, 1}, 
         yd] + G[{(2*xd)/(1 + xd)^2, 1, -1}, yd] - 
        G[{(2*xd)/(1 + xd)^2, 1, 1}, yd] + 2*G[{-I}, xd]*
         G[{(-2*xd)/(1 - xd)^2}, yd]*Log[2] + 2*G[{I}, xd]*
         G[{(-2*xd)/(1 - xd)^2}, yd]*Log[2] - 2*G[{2 - Sqrt[3]}, xd]*
         G[{(-2*xd)/(1 - xd)^2}, yd]*Log[2] - 2*G[{2 + Sqrt[3]}, xd]*
         G[{(-2*xd)/(1 - xd)^2}, yd]*Log[2] + 2*G[{-I}, xd]*
         G[{(2*xd)/(1 + xd)^2}, yd]*Log[2] + 2*G[{I}, xd]*
         G[{(2*xd)/(1 + xd)^2}, yd]*Log[2] - 2*G[{-2 - Sqrt[3]}, xd]*
         G[{(2*xd)/(1 + xd)^2}, yd]*Log[2] - 2*G[{-2 + Sqrt[3]}, xd]*
         G[{(2*xd)/(1 + xd)^2}, yd]*Log[2] + 
        2*G[{(-2*xd)/(1 - xd)^2, -1}, yd]*Log[2] - 
        2*G[{(-2*xd)/(1 - xd)^2, 1}, yd]*Log[2] + 
        2*G[{(2*xd)/(1 + xd)^2, -1}, yd]*Log[2] - 
        2*G[{(2*xd)/(1 + xd)^2, 1}, yd]*Log[2]))/
      (9*(yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) + 
     ((1 + xd^2)^2*(-1 + yd)*(1 + yd)*(yd^2 + 7*yd^4 - 
        4*xd^2*(-1 + 5*yd^2 - 16*yd^3 + 4*yd^4) - 
        4*xd^6*(-1 + 5*yd^2 - 16*yd^3 + 4*yd^4) + xd^8*(yd^2 + 7*yd^4) - 
        2*xd^4*(92 - 171*yd^2 - 64*yd^3 + 119*yd^4))*
       (4*G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{-I, 0}, xd] - 
        4*G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{-I, -I}, xd] - 
        4*G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{-I, I}, xd] + 
        4*G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{I, 0}, xd] - 
        4*G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{I, -I}, xd] - 
        4*G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{I, I}, xd] - 
        2*G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{-2 - Sqrt[3], 0}, 
          xd] + 2*G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{-2 - Sqrt[3], -I}, xd] + 2*G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4)}, 
          yd]*G[{-2 - Sqrt[3], I}, xd] - 
        2*G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{2 - Sqrt[3], 0}, 
          xd] + 2*G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{2 - Sqrt[3], -I}, xd] + 2*G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4)}, 
          yd]*G[{2 - Sqrt[3], I}, xd] - 
        2*G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{-2 + Sqrt[3], 0}, 
          xd] + 2*G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{-2 + Sqrt[3], -I}, xd] + 2*G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4)}, 
          yd]*G[{-2 + Sqrt[3], I}, xd] - 
        2*G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{2 + Sqrt[3], 0}, 
          xd] + 2*G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{2 + Sqrt[3], -I}, xd] + 2*G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4)}, 
          yd]*G[{2 + Sqrt[3], I}, xd] + 2*G[{0}, xd]*
         G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4), -1}, yd] - 
        2*G[{-I}, xd]*G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4), -1}, yd] - 
        2*G[{I}, xd]*G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4), -1}, yd] - 
        2*G[{0}, xd]*G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4), 1}, yd] + 
        2*G[{-I}, xd]*G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4), 1}, yd] + 
        2*G[{I}, xd]*G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4), 1}, yd] - 
        G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4), 0, -1}, yd] + 
        G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4), 0, 1}, yd] + 
        G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4), 1, -1}, yd] - 
        G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4), 1, 1}, yd] + 
        8*G[{-I}, xd]*G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*Log[2] + 
        8*G[{I}, xd]*G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*Log[2] - 
        4*G[{-2 - Sqrt[3]}, xd]*G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         Log[2] - 4*G[{2 - Sqrt[3]}, xd]*
         G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*Log[2] - 
        4*G[{-2 + Sqrt[3]}, xd]*G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         Log[2] - 4*G[{2 + Sqrt[3]}, xd]*
         G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*Log[2] + 
        4*G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4), -1}, yd]*Log[2] - 
        4*G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4), 1}, yd]*Log[2]))/
      (9*(yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) + 
     ((1 + xd^2)^2*(-1 + yd)*(1 + yd)*(yd^2 + 7*yd^4 - 
        4*xd^2*(-1 + 5*yd^2 + 16*yd^3 + 4*yd^4) - 
        4*xd^6*(-1 + 5*yd^2 + 16*yd^3 + 4*yd^4) + xd^8*(yd^2 + 7*yd^4) - 
        2*xd^4*(92 - 171*yd^2 + 64*yd^3 + 119*yd^4))*
       (4*G[{(8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{-I, 0}, xd] - 
        4*G[{(8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{-I, -I}, xd] - 
        4*G[{(8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{-I, I}, xd] + 
        4*G[{(8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{I, 0}, xd] - 
        4*G[{(8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{I, -I}, xd] - 
        4*G[{(8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{I, I}, xd] - 
        2*G[{(8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{-2 - Sqrt[3], 0}, 
          xd] + 2*G[{(8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{-2 - Sqrt[3], -I}, xd] + 2*G[{(8*xd^2)/(1 - 6*xd^2 + xd^4)}, 
          yd]*G[{-2 - Sqrt[3], I}, xd] - 
        2*G[{(8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{2 - Sqrt[3], 0}, xd] + 
        2*G[{(8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{2 - Sqrt[3], -I}, 
          xd] + 2*G[{(8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{2 - Sqrt[3], I}, xd] - 2*G[{(8*xd^2)/(1 - 6*xd^2 + xd^4)}, 
          yd]*G[{-2 + Sqrt[3], 0}, xd] + 
        2*G[{(8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{-2 + Sqrt[3], -I}, 
          xd] + 2*G[{(8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{-2 + Sqrt[3], I}, xd] - 2*G[{(8*xd^2)/(1 - 6*xd^2 + xd^4)}, 
          yd]*G[{2 + Sqrt[3], 0}, xd] + 
        2*G[{(8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{2 + Sqrt[3], -I}, 
          xd] + 2*G[{(8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{2 + Sqrt[3], I}, xd] - 2*G[{0}, xd]*
         G[{(8*xd^2)/(1 - 6*xd^2 + xd^4), -1}, yd] + 
        2*G[{-I}, xd]*G[{(8*xd^2)/(1 - 6*xd^2 + xd^4), -1}, yd] + 
        2*G[{I}, xd]*G[{(8*xd^2)/(1 - 6*xd^2 + xd^4), -1}, yd] + 
        2*G[{0}, xd]*G[{(8*xd^2)/(1 - 6*xd^2 + xd^4), 1}, yd] - 
        2*G[{-I}, xd]*G[{(8*xd^2)/(1 - 6*xd^2 + xd^4), 1}, yd] - 
        2*G[{I}, xd]*G[{(8*xd^2)/(1 - 6*xd^2 + xd^4), 1}, yd] - 
        G[{(8*xd^2)/(1 - 6*xd^2 + xd^4), -1, -1}, yd] + 
        G[{(8*xd^2)/(1 - 6*xd^2 + xd^4), -1, 1}, yd] + 
        G[{(8*xd^2)/(1 - 6*xd^2 + xd^4), 0, -1}, yd] - 
        G[{(8*xd^2)/(1 - 6*xd^2 + xd^4), 0, 1}, yd] + 
        8*G[{-I}, xd]*G[{(8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*Log[2] + 
        8*G[{I}, xd]*G[{(8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*Log[2] - 
        4*G[{-2 - Sqrt[3]}, xd]*G[{(8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         Log[2] - 4*G[{2 - Sqrt[3]}, xd]*
         G[{(8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*Log[2] - 
        4*G[{-2 + Sqrt[3]}, xd]*G[{(8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         Log[2] - 4*G[{2 + Sqrt[3]}, xd]*
         G[{(8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*Log[2] - 
        4*G[{(8*xd^2)/(1 - 6*xd^2 + xd^4), -1}, yd]*Log[2] + 
        4*G[{(8*xd^2)/(1 - 6*xd^2 + xd^4), 1}, yd]*Log[2]))/
      (9*(yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) - 
     (64*xd^2*(1 + xd^2)^4*(-1 + yd)^2*yd^2*(1 + yd)^2*
       (-4*G[{-1, 1}, yd]*G[{-I, 0}, xd] + 
        4*G[{-1, (2*xd)/(1 - xd)^2}, yd]*G[{-I, 0}, xd] + 
        4*G[{-1, (-2*xd)/(1 + xd)^2}, yd]*G[{-I, 0}, xd] - 
        4*G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{-I, 0}, xd] + 
        4*G[{0, -1}, yd]*G[{-I, 0}, xd] + 4*G[{0, 1}, yd]*
         G[{-I, 0}, xd] - 4*G[{0, (-2*xd)/(1 - xd)^2}, yd]*
         G[{-I, 0}, xd] - 4*G[{0, (2*xd)/(1 - xd)^2}, yd]*
         G[{-I, 0}, xd] - 4*G[{0, (-2*xd)/(1 + xd)^2}, yd]*
         G[{-I, 0}, xd] - 4*G[{0, (2*xd)/(1 + xd)^2}, yd]*
         G[{-I, 0}, xd] + 4*G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{-I, 0}, xd] + 4*G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{-I, 0}, xd] + 4*G[{-1, 1}, yd]*G[{-I, -I}, xd] - 
        4*G[{-1, (2*xd)/(1 - xd)^2}, yd]*G[{-I, -I}, xd] - 
        4*G[{-1, (-2*xd)/(1 + xd)^2}, yd]*G[{-I, -I}, xd] + 
        4*G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{-I, -I}, xd] - 
        4*G[{0, -1}, yd]*G[{-I, -I}, xd] - 4*G[{0, 1}, yd]*
         G[{-I, -I}, xd] + 4*G[{0, (-2*xd)/(1 - xd)^2}, yd]*
         G[{-I, -I}, xd] + 4*G[{0, (2*xd)/(1 - xd)^2}, yd]*
         G[{-I, -I}, xd] + 4*G[{0, (-2*xd)/(1 + xd)^2}, yd]*
         G[{-I, -I}, xd] + 4*G[{0, (2*xd)/(1 + xd)^2}, yd]*
         G[{-I, -I}, xd] - 4*G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{-I, -I}, xd] - 4*G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{-I, -I}, xd] + 4*G[{-1, 1}, yd]*G[{-I, I}, xd] - 
        4*G[{-1, (2*xd)/(1 - xd)^2}, yd]*G[{-I, I}, xd] - 
        4*G[{-1, (-2*xd)/(1 + xd)^2}, yd]*G[{-I, I}, xd] + 
        4*G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{-I, I}, xd] - 
        4*G[{0, -1}, yd]*G[{-I, I}, xd] - 4*G[{0, 1}, yd]*
         G[{-I, I}, xd] + 4*G[{0, (-2*xd)/(1 - xd)^2}, yd]*
         G[{-I, I}, xd] + 4*G[{0, (2*xd)/(1 - xd)^2}, yd]*
         G[{-I, I}, xd] + 4*G[{0, (-2*xd)/(1 + xd)^2}, yd]*
         G[{-I, I}, xd] + 4*G[{0, (2*xd)/(1 + xd)^2}, yd]*
         G[{-I, I}, xd] - 4*G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{-I, I}, xd] - 4*G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{-I, I}, xd] - 4*G[{-1, 1}, yd]*G[{I, 0}, xd] + 
        4*G[{-1, (2*xd)/(1 - xd)^2}, yd]*G[{I, 0}, xd] + 
        4*G[{-1, (-2*xd)/(1 + xd)^2}, yd]*G[{I, 0}, xd] - 
        4*G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{I, 0}, xd] + 
        4*G[{0, -1}, yd]*G[{I, 0}, xd] + 4*G[{0, 1}, yd]*
         G[{I, 0}, xd] - 4*G[{0, (-2*xd)/(1 - xd)^2}, yd]*
         G[{I, 0}, xd] - 4*G[{0, (2*xd)/(1 - xd)^2}, yd]*
         G[{I, 0}, xd] - 4*G[{0, (-2*xd)/(1 + xd)^2}, yd]*
         G[{I, 0}, xd] - 4*G[{0, (2*xd)/(1 + xd)^2}, yd]*
         G[{I, 0}, xd] + 4*G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{I, 0}, xd] + 4*G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{I, 0}, xd] + 4*G[{-1, 1}, yd]*G[{I, -I}, xd] - 
        4*G[{-1, (2*xd)/(1 - xd)^2}, yd]*G[{I, -I}, xd] - 
        4*G[{-1, (-2*xd)/(1 + xd)^2}, yd]*G[{I, -I}, xd] + 
        4*G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{I, -I}, xd] - 
        4*G[{0, -1}, yd]*G[{I, -I}, xd] - 4*G[{0, 1}, yd]*
         G[{I, -I}, xd] + 4*G[{0, (-2*xd)/(1 - xd)^2}, yd]*
         G[{I, -I}, xd] + 4*G[{0, (2*xd)/(1 - xd)^2}, yd]*
         G[{I, -I}, xd] + 4*G[{0, (-2*xd)/(1 + xd)^2}, yd]*
         G[{I, -I}, xd] + 4*G[{0, (2*xd)/(1 + xd)^2}, yd]*
         G[{I, -I}, xd] - 4*G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{I, -I}, xd] - 4*G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{I, -I}, xd] + 4*G[{-1, 1}, yd]*G[{I, I}, xd] - 
        4*G[{-1, (2*xd)/(1 - xd)^2}, yd]*G[{I, I}, xd] - 
        4*G[{-1, (-2*xd)/(1 + xd)^2}, yd]*G[{I, I}, xd] + 
        4*G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{I, I}, xd] - 
        4*G[{0, -1}, yd]*G[{I, I}, xd] - 4*G[{0, 1}, yd]*
         G[{I, I}, xd] + 4*G[{0, (-2*xd)/(1 - xd)^2}, yd]*
         G[{I, I}, xd] + 4*G[{0, (2*xd)/(1 - xd)^2}, yd]*
         G[{I, I}, xd] + 4*G[{0, (-2*xd)/(1 + xd)^2}, yd]*
         G[{I, I}, xd] + 4*G[{0, (2*xd)/(1 + xd)^2}, yd]*
         G[{I, I}, xd] - 4*G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{I, I}, xd] - 4*G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{I, I}, xd] - 4*G[{-I, 0}, xd]*G[{1, -1}, yd] + 
        4*G[{-I, -I}, xd]*G[{1, -1}, yd] + 4*G[{-I, I}, xd]*
         G[{1, -1}, yd] - 4*G[{I, 0}, xd]*G[{1, -1}, yd] + 
        4*G[{I, -I}, xd]*G[{1, -1}, yd] + 4*G[{I, I}, xd]*
         G[{1, -1}, yd] + 4*G[{-I, 0}, xd]*G[{1, (-2*xd)/(1 - xd)^2}, 
          yd] - 4*G[{-I, -I}, xd]*G[{1, (-2*xd)/(1 - xd)^2}, yd] - 
        4*G[{-I, I}, xd]*G[{1, (-2*xd)/(1 - xd)^2}, yd] + 
        4*G[{I, 0}, xd]*G[{1, (-2*xd)/(1 - xd)^2}, yd] - 
        4*G[{I, -I}, xd]*G[{1, (-2*xd)/(1 - xd)^2}, yd] - 
        4*G[{I, I}, xd]*G[{1, (-2*xd)/(1 - xd)^2}, yd] + 
        4*G[{-I, 0}, xd]*G[{1, (2*xd)/(1 + xd)^2}, yd] - 
        4*G[{-I, -I}, xd]*G[{1, (2*xd)/(1 + xd)^2}, yd] - 
        4*G[{-I, I}, xd]*G[{1, (2*xd)/(1 + xd)^2}, yd] + 
        4*G[{I, 0}, xd]*G[{1, (2*xd)/(1 + xd)^2}, yd] - 
        4*G[{I, -I}, xd]*G[{1, (2*xd)/(1 + xd)^2}, yd] - 
        4*G[{I, I}, xd]*G[{1, (2*xd)/(1 + xd)^2}, yd] - 
        4*G[{-I, 0}, xd]*G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd] + 
        4*G[{-I, -I}, xd]*G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd] + 
        4*G[{-I, I}, xd]*G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd] - 
        4*G[{I, 0}, xd]*G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd] + 
        4*G[{I, -I}, xd]*G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd] + 
        4*G[{I, I}, xd]*G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd] + 
        2*G[{-1, 1}, yd]*G[{-2 - Sqrt[3], 0}, xd] - 
        4*G[{-1, (-2*xd)/(1 + xd)^2}, yd]*G[{-2 - Sqrt[3], 0}, xd] + 
        2*G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{-2 - Sqrt[3], 0}, 
          xd] - 2*G[{0, -1}, yd]*G[{-2 - Sqrt[3], 0}, xd] - 
        2*G[{0, 1}, yd]*G[{-2 - Sqrt[3], 0}, xd] + 
        4*G[{0, (-2*xd)/(1 + xd)^2}, yd]*G[{-2 - Sqrt[3], 0}, xd] + 
        4*G[{0, (2*xd)/(1 + xd)^2}, yd]*G[{-2 - Sqrt[3], 0}, xd] - 
        2*G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{-2 - Sqrt[3], 0}, 
          xd] - 2*G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{-2 - Sqrt[3], 0}, xd] + 2*G[{1, -1}, yd]*
         G[{-2 - Sqrt[3], 0}, xd] - 4*G[{1, (2*xd)/(1 + xd)^2}, yd]*
         G[{-2 - Sqrt[3], 0}, xd] + 
        2*G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{-2 - Sqrt[3], 0}, 
          xd] - 2*G[{-1, 1}, yd]*G[{-2 - Sqrt[3], -I}, xd] + 
        4*G[{-1, (-2*xd)/(1 + xd)^2}, yd]*G[{-2 - Sqrt[3], -I}, xd] - 
        2*G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{-2 - Sqrt[3], -I}, 
          xd] + 2*G[{0, -1}, yd]*G[{-2 - Sqrt[3], -I}, xd] + 
        2*G[{0, 1}, yd]*G[{-2 - Sqrt[3], -I}, xd] - 
        4*G[{0, (-2*xd)/(1 + xd)^2}, yd]*G[{-2 - Sqrt[3], -I}, xd] - 
        4*G[{0, (2*xd)/(1 + xd)^2}, yd]*G[{-2 - Sqrt[3], -I}, xd] + 
        2*G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{-2 - Sqrt[3], -I}, 
          xd] + 2*G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{-2 - Sqrt[3], -I}, xd] - 2*G[{1, -1}, yd]*
         G[{-2 - Sqrt[3], -I}, xd] + 4*G[{1, (2*xd)/(1 + xd)^2}, yd]*
         G[{-2 - Sqrt[3], -I}, xd] - 
        2*G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{-2 - Sqrt[3], -I}, 
          xd] - 2*G[{-1, 1}, yd]*G[{-2 - Sqrt[3], I}, xd] + 
        4*G[{-1, (-2*xd)/(1 + xd)^2}, yd]*G[{-2 - Sqrt[3], I}, xd] - 
        2*G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{-2 - Sqrt[3], I}, 
          xd] + 2*G[{0, -1}, yd]*G[{-2 - Sqrt[3], I}, xd] + 
        2*G[{0, 1}, yd]*G[{-2 - Sqrt[3], I}, xd] - 
        4*G[{0, (-2*xd)/(1 + xd)^2}, yd]*G[{-2 - Sqrt[3], I}, xd] - 
        4*G[{0, (2*xd)/(1 + xd)^2}, yd]*G[{-2 - Sqrt[3], I}, xd] + 
        2*G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{-2 - Sqrt[3], I}, 
          xd] + 2*G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{-2 - Sqrt[3], I}, xd] - 2*G[{1, -1}, yd]*
         G[{-2 - Sqrt[3], I}, xd] + 4*G[{1, (2*xd)/(1 + xd)^2}, yd]*
         G[{-2 - Sqrt[3], I}, xd] - 
        2*G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{-2 - Sqrt[3], I}, 
          xd] + 2*G[{-1, 1}, yd]*G[{2 - Sqrt[3], 0}, xd] - 
        4*G[{-1, (2*xd)/(1 - xd)^2}, yd]*G[{2 - Sqrt[3], 0}, xd] + 
        2*G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{2 - Sqrt[3], 0}, 
          xd] - 2*G[{0, -1}, yd]*G[{2 - Sqrt[3], 0}, xd] - 
        2*G[{0, 1}, yd]*G[{2 - Sqrt[3], 0}, xd] + 
        4*G[{0, (-2*xd)/(1 - xd)^2}, yd]*G[{2 - Sqrt[3], 0}, xd] + 
        4*G[{0, (2*xd)/(1 - xd)^2}, yd]*G[{2 - Sqrt[3], 0}, xd] - 
        2*G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{2 - Sqrt[3], 0}, 
          xd] - 2*G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{2 - Sqrt[3], 0}, xd] + 2*G[{1, -1}, yd]*G[{2 - Sqrt[3], 0}, 
          xd] - 4*G[{1, (-2*xd)/(1 - xd)^2}, yd]*G[{2 - Sqrt[3], 0}, 
          xd] + 2*G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{2 - Sqrt[3], 0}, xd] - 2*G[{-1, 1}, yd]*
         G[{2 - Sqrt[3], -I}, xd] + 4*G[{-1, (2*xd)/(1 - xd)^2}, yd]*
         G[{2 - Sqrt[3], -I}, xd] - 
        2*G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{2 - Sqrt[3], -I}, 
          xd] + 2*G[{0, -1}, yd]*G[{2 - Sqrt[3], -I}, xd] + 
        2*G[{0, 1}, yd]*G[{2 - Sqrt[3], -I}, xd] - 
        4*G[{0, (-2*xd)/(1 - xd)^2}, yd]*G[{2 - Sqrt[3], -I}, xd] - 
        4*G[{0, (2*xd)/(1 - xd)^2}, yd]*G[{2 - Sqrt[3], -I}, xd] + 
        2*G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{2 - Sqrt[3], -I}, 
          xd] + 2*G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{2 - Sqrt[3], -I}, xd] - 2*G[{1, -1}, yd]*
         G[{2 - Sqrt[3], -I}, xd] + 4*G[{1, (-2*xd)/(1 - xd)^2}, yd]*
         G[{2 - Sqrt[3], -I}, xd] - 
        2*G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{2 - Sqrt[3], -I}, 
          xd] - 2*G[{-1, 1}, yd]*G[{2 - Sqrt[3], I}, xd] + 
        4*G[{-1, (2*xd)/(1 - xd)^2}, yd]*G[{2 - Sqrt[3], I}, xd] - 
        2*G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{2 - Sqrt[3], I}, 
          xd] + 2*G[{0, -1}, yd]*G[{2 - Sqrt[3], I}, xd] + 
        2*G[{0, 1}, yd]*G[{2 - Sqrt[3], I}, xd] - 
        4*G[{0, (-2*xd)/(1 - xd)^2}, yd]*G[{2 - Sqrt[3], I}, xd] - 
        4*G[{0, (2*xd)/(1 - xd)^2}, yd]*G[{2 - Sqrt[3], I}, xd] + 
        2*G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{2 - Sqrt[3], I}, 
          xd] + 2*G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{2 - Sqrt[3], I}, xd] - 2*G[{1, -1}, yd]*G[{2 - Sqrt[3], I}, 
          xd] + 4*G[{1, (-2*xd)/(1 - xd)^2}, yd]*G[{2 - Sqrt[3], I}, 
          xd] - 2*G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{2 - Sqrt[3], I}, xd] + 2*G[{-1, 1}, yd]*
         G[{-2 + Sqrt[3], 0}, xd] - 4*G[{-1, (-2*xd)/(1 + xd)^2}, yd]*
         G[{-2 + Sqrt[3], 0}, xd] + 
        2*G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{-2 + Sqrt[3], 0}, 
          xd] - 2*G[{0, -1}, yd]*G[{-2 + Sqrt[3], 0}, xd] - 
        2*G[{0, 1}, yd]*G[{-2 + Sqrt[3], 0}, xd] + 
        4*G[{0, (-2*xd)/(1 + xd)^2}, yd]*G[{-2 + Sqrt[3], 0}, xd] + 
        4*G[{0, (2*xd)/(1 + xd)^2}, yd]*G[{-2 + Sqrt[3], 0}, xd] - 
        2*G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{-2 + Sqrt[3], 0}, 
          xd] - 2*G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{-2 + Sqrt[3], 0}, xd] + 2*G[{1, -1}, yd]*
         G[{-2 + Sqrt[3], 0}, xd] - 4*G[{1, (2*xd)/(1 + xd)^2}, yd]*
         G[{-2 + Sqrt[3], 0}, xd] + 
        2*G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{-2 + Sqrt[3], 0}, 
          xd] - 2*G[{-1, 1}, yd]*G[{-2 + Sqrt[3], -I}, xd] + 
        4*G[{-1, (-2*xd)/(1 + xd)^2}, yd]*G[{-2 + Sqrt[3], -I}, xd] - 
        2*G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{-2 + Sqrt[3], -I}, 
          xd] + 2*G[{0, -1}, yd]*G[{-2 + Sqrt[3], -I}, xd] + 
        2*G[{0, 1}, yd]*G[{-2 + Sqrt[3], -I}, xd] - 
        4*G[{0, (-2*xd)/(1 + xd)^2}, yd]*G[{-2 + Sqrt[3], -I}, xd] - 
        4*G[{0, (2*xd)/(1 + xd)^2}, yd]*G[{-2 + Sqrt[3], -I}, xd] + 
        2*G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{-2 + Sqrt[3], -I}, 
          xd] + 2*G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{-2 + Sqrt[3], -I}, xd] - 2*G[{1, -1}, yd]*
         G[{-2 + Sqrt[3], -I}, xd] + 4*G[{1, (2*xd)/(1 + xd)^2}, yd]*
         G[{-2 + Sqrt[3], -I}, xd] - 
        2*G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{-2 + Sqrt[3], -I}, 
          xd] - 2*G[{-1, 1}, yd]*G[{-2 + Sqrt[3], I}, xd] + 
        4*G[{-1, (-2*xd)/(1 + xd)^2}, yd]*G[{-2 + Sqrt[3], I}, xd] - 
        2*G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{-2 + Sqrt[3], I}, 
          xd] + 2*G[{0, -1}, yd]*G[{-2 + Sqrt[3], I}, xd] + 
        2*G[{0, 1}, yd]*G[{-2 + Sqrt[3], I}, xd] - 
        4*G[{0, (-2*xd)/(1 + xd)^2}, yd]*G[{-2 + Sqrt[3], I}, xd] - 
        4*G[{0, (2*xd)/(1 + xd)^2}, yd]*G[{-2 + Sqrt[3], I}, xd] + 
        2*G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{-2 + Sqrt[3], I}, 
          xd] + 2*G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{-2 + Sqrt[3], I}, xd] - 2*G[{1, -1}, yd]*
         G[{-2 + Sqrt[3], I}, xd] + 4*G[{1, (2*xd)/(1 + xd)^2}, yd]*
         G[{-2 + Sqrt[3], I}, xd] - 
        2*G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{-2 + Sqrt[3], I}, 
          xd] + 2*G[{-1, 1}, yd]*G[{2 + Sqrt[3], 0}, xd] - 
        4*G[{-1, (2*xd)/(1 - xd)^2}, yd]*G[{2 + Sqrt[3], 0}, xd] + 
        2*G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{2 + Sqrt[3], 0}, 
          xd] - 2*G[{0, -1}, yd]*G[{2 + Sqrt[3], 0}, xd] - 
        2*G[{0, 1}, yd]*G[{2 + Sqrt[3], 0}, xd] + 
        4*G[{0, (-2*xd)/(1 - xd)^2}, yd]*G[{2 + Sqrt[3], 0}, xd] + 
        4*G[{0, (2*xd)/(1 - xd)^2}, yd]*G[{2 + Sqrt[3], 0}, xd] - 
        2*G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{2 + Sqrt[3], 0}, 
          xd] - 2*G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{2 + Sqrt[3], 0}, xd] + 2*G[{1, -1}, yd]*G[{2 + Sqrt[3], 0}, 
          xd] - 4*G[{1, (-2*xd)/(1 - xd)^2}, yd]*G[{2 + Sqrt[3], 0}, 
          xd] + 2*G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{2 + Sqrt[3], 0}, xd] - 2*G[{-1, 1}, yd]*
         G[{2 + Sqrt[3], -I}, xd] + 4*G[{-1, (2*xd)/(1 - xd)^2}, yd]*
         G[{2 + Sqrt[3], -I}, xd] - 
        2*G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{2 + Sqrt[3], -I}, 
          xd] + 2*G[{0, -1}, yd]*G[{2 + Sqrt[3], -I}, xd] + 
        2*G[{0, 1}, yd]*G[{2 + Sqrt[3], -I}, xd] - 
        4*G[{0, (-2*xd)/(1 - xd)^2}, yd]*G[{2 + Sqrt[3], -I}, xd] - 
        4*G[{0, (2*xd)/(1 - xd)^2}, yd]*G[{2 + Sqrt[3], -I}, xd] + 
        2*G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{2 + Sqrt[3], -I}, 
          xd] + 2*G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{2 + Sqrt[3], -I}, xd] - 2*G[{1, -1}, yd]*
         G[{2 + Sqrt[3], -I}, xd] + 4*G[{1, (-2*xd)/(1 - xd)^2}, yd]*
         G[{2 + Sqrt[3], -I}, xd] - 
        2*G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{2 + Sqrt[3], -I}, 
          xd] - 2*G[{-1, 1}, yd]*G[{2 + Sqrt[3], I}, xd] + 
        4*G[{-1, (2*xd)/(1 - xd)^2}, yd]*G[{2 + Sqrt[3], I}, xd] - 
        2*G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{2 + Sqrt[3], I}, 
          xd] + 2*G[{0, -1}, yd]*G[{2 + Sqrt[3], I}, xd] + 
        2*G[{0, 1}, yd]*G[{2 + Sqrt[3], I}, xd] - 
        4*G[{0, (-2*xd)/(1 - xd)^2}, yd]*G[{2 + Sqrt[3], I}, xd] - 
        4*G[{0, (2*xd)/(1 - xd)^2}, yd]*G[{2 + Sqrt[3], I}, xd] + 
        2*G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{2 + Sqrt[3], I}, 
          xd] + 2*G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{2 + Sqrt[3], I}, xd] - 2*G[{1, -1}, yd]*G[{2 + Sqrt[3], I}, 
          xd] + 4*G[{1, (-2*xd)/(1 - xd)^2}, yd]*G[{2 + Sqrt[3], I}, 
          xd] - 2*G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{2 + Sqrt[3], I}, xd] + 6*G[{0}, xd]*G[{-1, 0, -1}, yd] - 
        6*G[{-I}, xd]*G[{-1, 0, -1}, yd] - 6*G[{I}, xd]*
         G[{-1, 0, -1}, yd] - 6*G[{0}, xd]*G[{-1, 0, 1}, yd] + 
        6*G[{-I}, xd]*G[{-1, 0, 1}, yd] + 6*G[{I}, xd]*
         G[{-1, 0, 1}, yd] - 4*G[{0}, xd]*G[{-1, 1, -1}, yd] + 
        4*G[{-I}, xd]*G[{-1, 1, -1}, yd] + 4*G[{I}, xd]*
         G[{-1, 1, -1}, yd] + 4*G[{0}, xd]*G[{-1, 1, 1}, yd] - 
        4*G[{-I}, xd]*G[{-1, 1, 1}, yd] - 4*G[{I}, xd]*
         G[{-1, 1, 1}, yd] - 4*G[{0}, xd]*G[{-1, (2*xd)/(1 - xd)^2, 
           -1}, yd] + 4*G[{-I}, xd]*G[{-1, (2*xd)/(1 - xd)^2, -1}, yd] + 
        4*G[{I}, xd]*G[{-1, (2*xd)/(1 - xd)^2, -1}, yd] + 
        4*G[{0}, xd]*G[{-1, (2*xd)/(1 - xd)^2, 1}, yd] - 
        4*G[{-I}, xd]*G[{-1, (2*xd)/(1 - xd)^2, 1}, yd] - 
        4*G[{I}, xd]*G[{-1, (2*xd)/(1 - xd)^2, 1}, yd] - 
        4*G[{0}, xd]*G[{-1, (-2*xd)/(1 + xd)^2, -1}, yd] + 
        4*G[{-I}, xd]*G[{-1, (-2*xd)/(1 + xd)^2, -1}, yd] + 
        4*G[{I}, xd]*G[{-1, (-2*xd)/(1 + xd)^2, -1}, yd] + 
        4*G[{0}, xd]*G[{-1, (-2*xd)/(1 + xd)^2, 1}, yd] - 
        4*G[{-I}, xd]*G[{-1, (-2*xd)/(1 + xd)^2, 1}, yd] - 
        4*G[{I}, xd]*G[{-1, (-2*xd)/(1 + xd)^2, 1}, yd] + 
        2*G[{0}, xd]*G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4), -1}, yd] - 
        2*G[{-I}, xd]*G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4), -1}, yd] - 
        2*G[{I}, xd]*G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4), -1}, yd] - 
        2*G[{0}, xd]*G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4), 1}, yd] + 
        2*G[{-I}, xd]*G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4), 1}, yd] + 
        2*G[{I}, xd]*G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4), 1}, yd] - 
        4*G[{0}, xd]*G[{0, -1, -1}, yd] + 4*G[{-I}, xd]*
         G[{0, -1, -1}, yd] + 4*G[{I}, xd]*G[{0, -1, -1}, yd] + 
        4*G[{0}, xd]*G[{0, -1, 1}, yd] - 4*G[{-I}, xd]*
         G[{0, -1, 1}, yd] - 4*G[{I}, xd]*G[{0, -1, 1}, yd] + 
        4*G[{0}, xd]*G[{0, 1, -1}, yd] - 4*G[{-I}, xd]*
         G[{0, 1, -1}, yd] - 4*G[{I}, xd]*G[{0, 1, -1}, yd] - 
        4*G[{0}, xd]*G[{0, 1, 1}, yd] + 4*G[{-I}, xd]*
         G[{0, 1, 1}, yd] + 4*G[{I}, xd]*G[{0, 1, 1}, yd] - 
        4*G[{0}, xd]*G[{0, (-2*xd)/(1 - xd)^2, -1}, yd] + 
        4*G[{-I}, xd]*G[{0, (-2*xd)/(1 - xd)^2, -1}, yd] + 
        4*G[{I}, xd]*G[{0, (-2*xd)/(1 - xd)^2, -1}, yd] + 
        4*G[{0}, xd]*G[{0, (-2*xd)/(1 - xd)^2, 1}, yd] - 
        4*G[{-I}, xd]*G[{0, (-2*xd)/(1 - xd)^2, 1}, yd] - 
        4*G[{I}, xd]*G[{0, (-2*xd)/(1 - xd)^2, 1}, yd] + 
        4*G[{0}, xd]*G[{0, (2*xd)/(1 - xd)^2, -1}, yd] - 
        4*G[{-I}, xd]*G[{0, (2*xd)/(1 - xd)^2, -1}, yd] - 
        4*G[{I}, xd]*G[{0, (2*xd)/(1 - xd)^2, -1}, yd] - 
        4*G[{0}, xd]*G[{0, (2*xd)/(1 - xd)^2, 1}, yd] + 
        4*G[{-I}, xd]*G[{0, (2*xd)/(1 - xd)^2, 1}, yd] + 
        4*G[{I}, xd]*G[{0, (2*xd)/(1 - xd)^2, 1}, yd] + 
        4*G[{0}, xd]*G[{0, (-2*xd)/(1 + xd)^2, -1}, yd] - 
        4*G[{-I}, xd]*G[{0, (-2*xd)/(1 + xd)^2, -1}, yd] - 
        4*G[{I}, xd]*G[{0, (-2*xd)/(1 + xd)^2, -1}, yd] - 
        4*G[{0}, xd]*G[{0, (-2*xd)/(1 + xd)^2, 1}, yd] + 
        4*G[{-I}, xd]*G[{0, (-2*xd)/(1 + xd)^2, 1}, yd] + 
        4*G[{I}, xd]*G[{0, (-2*xd)/(1 + xd)^2, 1}, yd] - 
        4*G[{0}, xd]*G[{0, (2*xd)/(1 + xd)^2, -1}, yd] + 
        4*G[{-I}, xd]*G[{0, (2*xd)/(1 + xd)^2, -1}, yd] + 
        4*G[{I}, xd]*G[{0, (2*xd)/(1 + xd)^2, -1}, yd] + 
        4*G[{0}, xd]*G[{0, (2*xd)/(1 + xd)^2, 1}, yd] - 
        4*G[{-I}, xd]*G[{0, (2*xd)/(1 + xd)^2, 1}, yd] - 
        4*G[{I}, xd]*G[{0, (2*xd)/(1 + xd)^2, 1}, yd] + 
        2*G[{0}, xd]*G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4), -1}, yd] - 
        2*G[{-I}, xd]*G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4), -1}, yd] - 
        2*G[{I}, xd]*G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4), -1}, yd] - 
        2*G[{0}, xd]*G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4), 1}, yd] + 
        2*G[{-I}, xd]*G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4), 1}, yd] + 
        2*G[{I}, xd]*G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4), 1}, yd] - 
        2*G[{0}, xd]*G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4), -1}, yd] + 
        2*G[{-I}, xd]*G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4), -1}, yd] + 
        2*G[{I}, xd]*G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4), -1}, yd] + 
        2*G[{0}, xd]*G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4), 1}, yd] - 
        2*G[{-I}, xd]*G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4), 1}, yd] - 
        2*G[{I}, xd]*G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4), 1}, yd] + 
        4*G[{0}, xd]*G[{1, -1, -1}, yd] - 4*G[{-I}, xd]*
         G[{1, -1, -1}, yd] - 4*G[{I}, xd]*G[{1, -1, -1}, yd] - 
        4*G[{0}, xd]*G[{1, -1, 1}, yd] + 4*G[{-I}, xd]*
         G[{1, -1, 1}, yd] + 4*G[{I}, xd]*G[{1, -1, 1}, yd] - 
        6*G[{0}, xd]*G[{1, 0, -1}, yd] + 6*G[{-I}, xd]*
         G[{1, 0, -1}, yd] + 6*G[{I}, xd]*G[{1, 0, -1}, yd] + 
        6*G[{0}, xd]*G[{1, 0, 1}, yd] - 6*G[{-I}, xd]*
         G[{1, 0, 1}, yd] - 6*G[{I}, xd]*G[{1, 0, 1}, yd] + 
        4*G[{0}, xd]*G[{1, (-2*xd)/(1 - xd)^2, -1}, yd] - 
        4*G[{-I}, xd]*G[{1, (-2*xd)/(1 - xd)^2, -1}, yd] - 
        4*G[{I}, xd]*G[{1, (-2*xd)/(1 - xd)^2, -1}, yd] - 
        4*G[{0}, xd]*G[{1, (-2*xd)/(1 - xd)^2, 1}, yd] + 
        4*G[{-I}, xd]*G[{1, (-2*xd)/(1 - xd)^2, 1}, yd] + 
        4*G[{I}, xd]*G[{1, (-2*xd)/(1 - xd)^2, 1}, yd] + 
        4*G[{0}, xd]*G[{1, (2*xd)/(1 + xd)^2, -1}, yd] - 
        4*G[{-I}, xd]*G[{1, (2*xd)/(1 + xd)^2, -1}, yd] - 
        4*G[{I}, xd]*G[{1, (2*xd)/(1 + xd)^2, -1}, yd] - 
        4*G[{0}, xd]*G[{1, (2*xd)/(1 + xd)^2, 1}, yd] + 
        4*G[{-I}, xd]*G[{1, (2*xd)/(1 + xd)^2, 1}, yd] + 
        4*G[{I}, xd]*G[{1, (2*xd)/(1 + xd)^2, 1}, yd] - 
        2*G[{0}, xd]*G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4), -1}, yd] + 
        2*G[{-I}, xd]*G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4), -1}, yd] + 
        2*G[{I}, xd]*G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4), -1}, yd] + 
        2*G[{0}, xd]*G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4), 1}, yd] - 
        2*G[{-I}, xd]*G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4), 1}, yd] - 
        2*G[{I}, xd]*G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4), 1}, yd] + 
        G[{-1, -1, 0, -1}, yd] - G[{-1, -1, 0, 1}, yd] - 
        5*G[{-1, -1, 1, -1}, yd] + 5*G[{-1, -1, 1, 1}, yd] + 
        5*G[{-1, 0, -1, -1}, yd] - 5*G[{-1, 0, -1, 1}, yd] - 
        7*G[{-1, 0, 0, -1}, yd] + 7*G[{-1, 0, 0, 1}, yd] + 
        6*G[{-1, 0, 1, -1}, yd] - 6*G[{-1, 0, 1, 1}, yd] + 
        3*G[{-1, 1, 0, -1}, yd] - 3*G[{-1, 1, 0, 1}, yd] - 
        3*G[{-1, 1, 1, -1}, yd] + 3*G[{-1, 1, 1, 1}, yd] - 
        4*G[{-1, (2*xd)/(1 - xd)^2, -1, -1}, yd] + 
        4*G[{-1, (2*xd)/(1 - xd)^2, -1, 1}, yd] + 
        4*G[{-1, (2*xd)/(1 - xd)^2, 0, -1}, yd] - 
        4*G[{-1, (2*xd)/(1 - xd)^2, 0, 1}, yd] - 
        4*G[{-1, (-2*xd)/(1 + xd)^2, -1, -1}, yd] + 
        4*G[{-1, (-2*xd)/(1 + xd)^2, -1, 1}, yd] + 
        4*G[{-1, (-2*xd)/(1 + xd)^2, 0, -1}, yd] - 
        4*G[{-1, (-2*xd)/(1 + xd)^2, 0, 1}, yd] + 
        G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4), -1, -1}, yd] - 
        G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4), -1, 1}, yd] - 
        G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4), 0, -1}, yd] + 
        G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4), 0, 1}, yd] - 
        3*G[{0, -1, -1, -1}, yd] + 3*G[{0, -1, -1, 1}, yd] + 
        2*G[{0, -1, 0, -1}, yd] - 2*G[{0, -1, 0, 1}, yd] + 
        5*G[{0, -1, 1, -1}, yd] - 5*G[{0, -1, 1, 1}, yd] + 
        G[{0, 0, -1, -1}, yd] - G[{0, 0, -1, 1}, yd] - 
        8*G[{0, 0, -I, 0}, xd] + 8*G[{0, 0, -I, -I}, xd] + 
        8*G[{0, 0, -I, I}, xd] - 8*G[{0, 0, I, 0}, xd] + 
        8*G[{0, 0, I, -I}, xd] + 8*G[{0, 0, I, I}, xd] - 
        G[{0, 0, 1, -1}, yd] + G[{0, 0, 1, 1}, yd] + 
        4*G[{0, 0, -2 - Sqrt[3], 0}, xd] - 4*G[{0, 0, -2 - Sqrt[3], -I}, 
          xd] - 4*G[{0, 0, -2 - Sqrt[3], I}, xd] + 
        4*G[{0, 0, 2 - Sqrt[3], 0}, xd] - 4*G[{0, 0, 2 - Sqrt[3], -I}, 
          xd] - 4*G[{0, 0, 2 - Sqrt[3], I}, xd] + 
        4*G[{0, 0, -2 + Sqrt[3], 0}, xd] - 4*G[{0, 0, -2 + Sqrt[3], -I}, 
          xd] - 4*G[{0, 0, -2 + Sqrt[3], I}, xd] + 
        4*G[{0, 0, 2 + Sqrt[3], 0}, xd] - 4*G[{0, 0, 2 + Sqrt[3], -I}, 
          xd] - 4*G[{0, 0, 2 + Sqrt[3], I}, xd] + 
        8*G[{0, -I, -I, 0}, xd] - 8*G[{0, -I, -I, -I}, xd] - 
        8*G[{0, -I, -I, I}, xd] + 8*G[{0, -I, I, 0}, xd] - 
        8*G[{0, -I, I, -I}, xd] - 8*G[{0, -I, I, I}, xd] - 
        4*G[{0, -I, -2 - Sqrt[3], 0}, xd] + 
        4*G[{0, -I, -2 - Sqrt[3], -I}, xd] + 
        4*G[{0, -I, -2 - Sqrt[3], I}, xd] - 4*G[{0, -I, 2 - Sqrt[3], 0}, 
          xd] + 4*G[{0, -I, 2 - Sqrt[3], -I}, xd] + 
        4*G[{0, -I, 2 - Sqrt[3], I}, xd] - 4*G[{0, -I, -2 + Sqrt[3], 0}, 
          xd] + 4*G[{0, -I, -2 + Sqrt[3], -I}, xd] + 
        4*G[{0, -I, -2 + Sqrt[3], I}, xd] - 4*G[{0, -I, 2 + Sqrt[3], 0}, 
          xd] + 4*G[{0, -I, 2 + Sqrt[3], -I}, xd] + 
        4*G[{0, -I, 2 + Sqrt[3], I}, xd] + 8*G[{0, I, -I, 0}, xd] - 
        8*G[{0, I, -I, -I}, xd] - 8*G[{0, I, -I, I}, xd] + 
        8*G[{0, I, I, 0}, xd] - 8*G[{0, I, I, -I}, xd] - 
        8*G[{0, I, I, I}, xd] - 4*G[{0, I, -2 - Sqrt[3], 0}, xd] + 
        4*G[{0, I, -2 - Sqrt[3], -I}, xd] + 4*G[{0, I, -2 - Sqrt[3], I}, 
          xd] - 4*G[{0, I, 2 - Sqrt[3], 0}, xd] + 
        4*G[{0, I, 2 - Sqrt[3], -I}, xd] + 4*G[{0, I, 2 - Sqrt[3], I}, 
          xd] - 4*G[{0, I, -2 + Sqrt[3], 0}, xd] + 
        4*G[{0, I, -2 + Sqrt[3], -I}, xd] + 4*G[{0, I, -2 + Sqrt[3], I}, 
          xd] - 4*G[{0, I, 2 + Sqrt[3], 0}, xd] + 
        4*G[{0, I, 2 + Sqrt[3], -I}, xd] + 4*G[{0, I, 2 + Sqrt[3], I}, 
          xd] - 5*G[{0, 1, -1, -1}, yd] + 5*G[{0, 1, -1, 1}, yd] - 
        2*G[{0, 1, 0, -1}, yd] + 2*G[{0, 1, 0, 1}, yd] + 
        3*G[{0, 1, 1, -1}, yd] - 3*G[{0, 1, 1, 1}, yd] + 
        4*G[{0, (-2*xd)/(1 - xd)^2, 0, -1}, yd] - 
        4*G[{0, (-2*xd)/(1 - xd)^2, 0, 1}, yd] - 
        4*G[{0, (-2*xd)/(1 - xd)^2, 1, -1}, yd] + 
        4*G[{0, (-2*xd)/(1 - xd)^2, 1, 1}, yd] + 
        4*G[{0, (2*xd)/(1 - xd)^2, -1, -1}, yd] - 
        4*G[{0, (2*xd)/(1 - xd)^2, -1, 1}, yd] - 
        4*G[{0, (2*xd)/(1 - xd)^2, 0, -1}, yd] + 
        4*G[{0, (2*xd)/(1 - xd)^2, 0, 1}, yd] + 
        4*G[{0, (-2*xd)/(1 + xd)^2, -1, -1}, yd] - 
        4*G[{0, (-2*xd)/(1 + xd)^2, -1, 1}, yd] - 
        4*G[{0, (-2*xd)/(1 + xd)^2, 0, -1}, yd] + 
        4*G[{0, (-2*xd)/(1 + xd)^2, 0, 1}, yd] + 
        4*G[{0, (2*xd)/(1 + xd)^2, 0, -1}, yd] - 
        4*G[{0, (2*xd)/(1 + xd)^2, 0, 1}, yd] - 
        4*G[{0, (2*xd)/(1 + xd)^2, 1, -1}, yd] + 
        4*G[{0, (2*xd)/(1 + xd)^2, 1, 1}, yd] - 
        G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4), 0, -1}, yd] + 
        G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4), 0, 1}, yd] + 
        G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4), 1, -1}, yd] - 
        G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4), 1, 1}, yd] - 
        G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4), -1, -1}, yd] + 
        G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4), -1, 1}, yd] + 
        G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4), 0, -1}, yd] - 
        G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4), 0, 1}, yd] + 
        8*G[{-I, 0, -I, 0}, xd] - 8*G[{-I, 0, -I, -I}, xd] - 
        8*G[{-I, 0, -I, I}, xd] + 8*G[{-I, 0, I, 0}, xd] - 
        8*G[{-I, 0, I, -I}, xd] - 8*G[{-I, 0, I, I}, xd] - 
        4*G[{-I, 0, -2 - Sqrt[3], 0}, xd] + 
        4*G[{-I, 0, -2 - Sqrt[3], -I}, xd] + 
        4*G[{-I, 0, -2 - Sqrt[3], I}, xd] - 4*G[{-I, 0, 2 - Sqrt[3], 0}, 
          xd] + 4*G[{-I, 0, 2 - Sqrt[3], -I}, xd] + 
        4*G[{-I, 0, 2 - Sqrt[3], I}, xd] - 4*G[{-I, 0, -2 + Sqrt[3], 0}, 
          xd] + 4*G[{-I, 0, -2 + Sqrt[3], -I}, xd] + 
        4*G[{-I, 0, -2 + Sqrt[3], I}, xd] - 4*G[{-I, 0, 2 + Sqrt[3], 0}, 
          xd] + 4*G[{-I, 0, 2 + Sqrt[3], -I}, xd] + 
        4*G[{-I, 0, 2 + Sqrt[3], I}, xd] - 8*G[{-I, -I, -I, 0}, xd] + 
        8*G[{-I, -I, -I, -I}, xd] + 8*G[{-I, -I, -I, I}, xd] - 
        8*G[{-I, -I, I, 0}, xd] + 8*G[{-I, -I, I, -I}, xd] + 
        8*G[{-I, -I, I, I}, xd] + 4*G[{-I, -I, -2 - Sqrt[3], 0}, xd] - 
        4*G[{-I, -I, -2 - Sqrt[3], -I}, xd] - 
        4*G[{-I, -I, -2 - Sqrt[3], I}, xd] + 
        4*G[{-I, -I, 2 - Sqrt[3], 0}, xd] - 
        4*G[{-I, -I, 2 - Sqrt[3], -I}, xd] - 
        4*G[{-I, -I, 2 - Sqrt[3], I}, xd] + 
        4*G[{-I, -I, -2 + Sqrt[3], 0}, xd] - 
        4*G[{-I, -I, -2 + Sqrt[3], -I}, xd] - 
        4*G[{-I, -I, -2 + Sqrt[3], I}, xd] + 
        4*G[{-I, -I, 2 + Sqrt[3], 0}, xd] - 
        4*G[{-I, -I, 2 + Sqrt[3], -I}, xd] - 
        4*G[{-I, -I, 2 + Sqrt[3], I}, xd] - 8*G[{-I, I, -I, 0}, xd] + 
        8*G[{-I, I, -I, -I}, xd] + 8*G[{-I, I, -I, I}, xd] - 
        8*G[{-I, I, I, 0}, xd] + 8*G[{-I, I, I, -I}, xd] + 
        8*G[{-I, I, I, I}, xd] + 4*G[{-I, I, -2 - Sqrt[3], 0}, xd] - 
        4*G[{-I, I, -2 - Sqrt[3], -I}, xd] - 
        4*G[{-I, I, -2 - Sqrt[3], I}, xd] + 4*G[{-I, I, 2 - Sqrt[3], 0}, 
          xd] - 4*G[{-I, I, 2 - Sqrt[3], -I}, xd] - 
        4*G[{-I, I, 2 - Sqrt[3], I}, xd] + 4*G[{-I, I, -2 + Sqrt[3], 0}, 
          xd] - 4*G[{-I, I, -2 + Sqrt[3], -I}, xd] - 
        4*G[{-I, I, -2 + Sqrt[3], I}, xd] + 4*G[{-I, I, 2 + Sqrt[3], 0}, 
          xd] - 4*G[{-I, I, 2 + Sqrt[3], -I}, xd] - 
        4*G[{-I, I, 2 + Sqrt[3], I}, xd] + 8*G[{I, 0, -I, 0}, xd] - 
        8*G[{I, 0, -I, -I}, xd] - 8*G[{I, 0, -I, I}, xd] + 
        8*G[{I, 0, I, 0}, xd] - 8*G[{I, 0, I, -I}, xd] - 
        8*G[{I, 0, I, I}, xd] - 4*G[{I, 0, -2 - Sqrt[3], 0}, xd] + 
        4*G[{I, 0, -2 - Sqrt[3], -I}, xd] + 4*G[{I, 0, -2 - Sqrt[3], I}, 
          xd] - 4*G[{I, 0, 2 - Sqrt[3], 0}, xd] + 
        4*G[{I, 0, 2 - Sqrt[3], -I}, xd] + 4*G[{I, 0, 2 - Sqrt[3], I}, 
          xd] - 4*G[{I, 0, -2 + Sqrt[3], 0}, xd] + 
        4*G[{I, 0, -2 + Sqrt[3], -I}, xd] + 4*G[{I, 0, -2 + Sqrt[3], I}, 
          xd] - 4*G[{I, 0, 2 + Sqrt[3], 0}, xd] + 
        4*G[{I, 0, 2 + Sqrt[3], -I}, xd] + 4*G[{I, 0, 2 + Sqrt[3], I}, 
          xd] - 8*G[{I, -I, -I, 0}, xd] + 8*G[{I, -I, -I, -I}, xd] + 
        8*G[{I, -I, -I, I}, xd] - 8*G[{I, -I, I, 0}, xd] + 
        8*G[{I, -I, I, -I}, xd] + 8*G[{I, -I, I, I}, xd] + 
        4*G[{I, -I, -2 - Sqrt[3], 0}, xd] - 
        4*G[{I, -I, -2 - Sqrt[3], -I}, xd] - 
        4*G[{I, -I, -2 - Sqrt[3], I}, xd] + 4*G[{I, -I, 2 - Sqrt[3], 0}, 
          xd] - 4*G[{I, -I, 2 - Sqrt[3], -I}, xd] - 
        4*G[{I, -I, 2 - Sqrt[3], I}, xd] + 4*G[{I, -I, -2 + Sqrt[3], 0}, 
          xd] - 4*G[{I, -I, -2 + Sqrt[3], -I}, xd] - 
        4*G[{I, -I, -2 + Sqrt[3], I}, xd] + 4*G[{I, -I, 2 + Sqrt[3], 0}, 
          xd] - 4*G[{I, -I, 2 + Sqrt[3], -I}, xd] - 
        4*G[{I, -I, 2 + Sqrt[3], I}, xd] - 8*G[{I, I, -I, 0}, xd] + 
        8*G[{I, I, -I, -I}, xd] + 8*G[{I, I, -I, I}, xd] - 
        8*G[{I, I, I, 0}, xd] + 8*G[{I, I, I, -I}, xd] + 
        8*G[{I, I, I, I}, xd] + 4*G[{I, I, -2 - Sqrt[3], 0}, xd] - 
        4*G[{I, I, -2 - Sqrt[3], -I}, xd] - 4*G[{I, I, -2 - Sqrt[3], I}, 
          xd] + 4*G[{I, I, 2 - Sqrt[3], 0}, xd] - 
        4*G[{I, I, 2 - Sqrt[3], -I}, xd] - 4*G[{I, I, 2 - Sqrt[3], I}, 
          xd] + 4*G[{I, I, -2 + Sqrt[3], 0}, xd] - 
        4*G[{I, I, -2 + Sqrt[3], -I}, xd] - 4*G[{I, I, -2 + Sqrt[3], I}, 
          xd] + 4*G[{I, I, 2 + Sqrt[3], 0}, xd] - 
        4*G[{I, I, 2 + Sqrt[3], -I}, xd] - 4*G[{I, I, 2 + Sqrt[3], I}, 
          xd] + 3*G[{1, -1, -1, -1}, yd] - 3*G[{1, -1, -1, 1}, yd] - 
        3*G[{1, -1, 0, -1}, yd] + 3*G[{1, -1, 0, 1}, yd] - 
        6*G[{1, 0, -1, -1}, yd] + 6*G[{1, 0, -1, 1}, yd] + 
        7*G[{1, 0, 0, -1}, yd] - 7*G[{1, 0, 0, 1}, yd] - 
        5*G[{1, 0, 1, -1}, yd] + 5*G[{1, 0, 1, 1}, yd] + 
        5*G[{1, 1, -1, -1}, yd] - 5*G[{1, 1, -1, 1}, yd] - 
        G[{1, 1, 0, -1}, yd] + G[{1, 1, 0, 1}, yd] - 
        4*G[{1, (-2*xd)/(1 - xd)^2, 0, -1}, yd] + 
        4*G[{1, (-2*xd)/(1 - xd)^2, 0, 1}, yd] + 
        4*G[{1, (-2*xd)/(1 - xd)^2, 1, -1}, yd] - 
        4*G[{1, (-2*xd)/(1 - xd)^2, 1, 1}, yd] - 
        4*G[{1, (2*xd)/(1 + xd)^2, 0, -1}, yd] + 
        4*G[{1, (2*xd)/(1 + xd)^2, 0, 1}, yd] + 
        4*G[{1, (2*xd)/(1 + xd)^2, 1, -1}, yd] - 
        4*G[{1, (2*xd)/(1 + xd)^2, 1, 1}, yd] + 
        G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4), 0, -1}, yd] - 
        G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4), 0, 1}, yd] - 
        G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4), 1, -1}, yd] + 
        G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4), 1, 1}, yd] + 
        4*G[{-2 - Sqrt[3]}, xd]*G[{-1, 1}, yd]*Log[2] + 
        4*G[{2 - Sqrt[3]}, xd]*G[{-1, 1}, yd]*Log[2] + 
        4*G[{-2 + Sqrt[3]}, xd]*G[{-1, 1}, yd]*Log[2] + 
        4*G[{2 + Sqrt[3]}, xd]*G[{-1, 1}, yd]*Log[2] + 
        8*G[{-I}, xd]*G[{-1, (2*xd)/(1 - xd)^2}, yd]*Log[2] + 
        8*G[{I}, xd]*G[{-1, (2*xd)/(1 - xd)^2}, yd]*Log[2] - 
        8*G[{2 - Sqrt[3]}, xd]*G[{-1, (2*xd)/(1 - xd)^2}, yd]*Log[2] - 
        8*G[{2 + Sqrt[3]}, xd]*G[{-1, (2*xd)/(1 - xd)^2}, yd]*Log[2] + 
        8*G[{-I}, xd]*G[{-1, (-2*xd)/(1 + xd)^2}, yd]*Log[2] + 
        8*G[{I}, xd]*G[{-1, (-2*xd)/(1 + xd)^2}, yd]*Log[2] - 
        8*G[{-2 - Sqrt[3]}, xd]*G[{-1, (-2*xd)/(1 + xd)^2}, yd]*Log[2] - 
        8*G[{-2 + Sqrt[3]}, xd]*G[{-1, (-2*xd)/(1 + xd)^2}, yd]*Log[2] - 
        8*G[{-I}, xd]*G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*Log[2] - 
        8*G[{I}, xd]*G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*Log[2] + 
        4*G[{-2 - Sqrt[3]}, xd]*G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         Log[2] + 4*G[{2 - Sqrt[3]}, xd]*
         G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*Log[2] + 
        4*G[{-2 + Sqrt[3]}, xd]*G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         Log[2] + 4*G[{2 + Sqrt[3]}, xd]*
         G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*Log[2] - 
        4*G[{-2 - Sqrt[3]}, xd]*G[{0, -1}, yd]*Log[2] - 
        4*G[{2 - Sqrt[3]}, xd]*G[{0, -1}, yd]*Log[2] - 
        4*G[{-2 + Sqrt[3]}, xd]*G[{0, -1}, yd]*Log[2] - 
        4*G[{2 + Sqrt[3]}, xd]*G[{0, -1}, yd]*Log[2] - 
        4*G[{-2 - Sqrt[3]}, xd]*G[{0, 1}, yd]*Log[2] - 
        4*G[{2 - Sqrt[3]}, xd]*G[{0, 1}, yd]*Log[2] - 
        4*G[{-2 + Sqrt[3]}, xd]*G[{0, 1}, yd]*Log[2] - 
        4*G[{2 + Sqrt[3]}, xd]*G[{0, 1}, yd]*Log[2] - 
        8*G[{-I}, xd]*G[{0, (-2*xd)/(1 - xd)^2}, yd]*Log[2] - 
        8*G[{I}, xd]*G[{0, (-2*xd)/(1 - xd)^2}, yd]*Log[2] + 
        8*G[{2 - Sqrt[3]}, xd]*G[{0, (-2*xd)/(1 - xd)^2}, yd]*Log[2] + 
        8*G[{2 + Sqrt[3]}, xd]*G[{0, (-2*xd)/(1 - xd)^2}, yd]*Log[2] - 
        8*G[{-I}, xd]*G[{0, (2*xd)/(1 - xd)^2}, yd]*Log[2] - 
        8*G[{I}, xd]*G[{0, (2*xd)/(1 - xd)^2}, yd]*Log[2] + 
        8*G[{2 - Sqrt[3]}, xd]*G[{0, (2*xd)/(1 - xd)^2}, yd]*Log[2] + 
        8*G[{2 + Sqrt[3]}, xd]*G[{0, (2*xd)/(1 - xd)^2}, yd]*Log[2] - 
        8*G[{-I}, xd]*G[{0, (-2*xd)/(1 + xd)^2}, yd]*Log[2] - 
        8*G[{I}, xd]*G[{0, (-2*xd)/(1 + xd)^2}, yd]*Log[2] + 
        8*G[{-2 - Sqrt[3]}, xd]*G[{0, (-2*xd)/(1 + xd)^2}, yd]*Log[2] + 
        8*G[{-2 + Sqrt[3]}, xd]*G[{0, (-2*xd)/(1 + xd)^2}, yd]*Log[2] - 
        8*G[{-I}, xd]*G[{0, (2*xd)/(1 + xd)^2}, yd]*Log[2] - 
        8*G[{I}, xd]*G[{0, (2*xd)/(1 + xd)^2}, yd]*Log[2] + 
        8*G[{-2 - Sqrt[3]}, xd]*G[{0, (2*xd)/(1 + xd)^2}, yd]*Log[2] + 
        8*G[{-2 + Sqrt[3]}, xd]*G[{0, (2*xd)/(1 + xd)^2}, yd]*Log[2] + 
        8*G[{-I}, xd]*G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*Log[2] + 
        8*G[{I}, xd]*G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*Log[2] - 
        4*G[{-2 - Sqrt[3]}, xd]*G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         Log[2] - 4*G[{2 - Sqrt[3]}, xd]*
         G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*Log[2] - 
        4*G[{-2 + Sqrt[3]}, xd]*G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         Log[2] - 4*G[{2 + Sqrt[3]}, xd]*
         G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*Log[2] + 
        8*G[{-I}, xd]*G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*Log[2] + 
        8*G[{I}, xd]*G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*Log[2] - 
        4*G[{-2 - Sqrt[3]}, xd]*G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         Log[2] - 4*G[{2 - Sqrt[3]}, xd]*
         G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*Log[2] - 
        4*G[{-2 + Sqrt[3]}, xd]*G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         Log[2] - 4*G[{2 + Sqrt[3]}, xd]*
         G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*Log[2] + 
        4*G[{-2 - Sqrt[3]}, xd]*G[{1, -1}, yd]*Log[2] + 
        4*G[{2 - Sqrt[3]}, xd]*G[{1, -1}, yd]*Log[2] + 
        4*G[{-2 + Sqrt[3]}, xd]*G[{1, -1}, yd]*Log[2] + 
        4*G[{2 + Sqrt[3]}, xd]*G[{1, -1}, yd]*Log[2] + 
        8*G[{-I}, xd]*G[{1, (-2*xd)/(1 - xd)^2}, yd]*Log[2] + 
        8*G[{I}, xd]*G[{1, (-2*xd)/(1 - xd)^2}, yd]*Log[2] - 
        8*G[{2 - Sqrt[3]}, xd]*G[{1, (-2*xd)/(1 - xd)^2}, yd]*Log[2] - 
        8*G[{2 + Sqrt[3]}, xd]*G[{1, (-2*xd)/(1 - xd)^2}, yd]*Log[2] + 
        8*G[{-I}, xd]*G[{1, (2*xd)/(1 + xd)^2}, yd]*Log[2] + 
        8*G[{I}, xd]*G[{1, (2*xd)/(1 + xd)^2}, yd]*Log[2] - 
        8*G[{-2 - Sqrt[3]}, xd]*G[{1, (2*xd)/(1 + xd)^2}, yd]*Log[2] - 
        8*G[{-2 + Sqrt[3]}, xd]*G[{1, (2*xd)/(1 + xd)^2}, yd]*Log[2] - 
        8*G[{-I}, xd]*G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*Log[2] - 
        8*G[{I}, xd]*G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*Log[2] + 
        4*G[{-2 - Sqrt[3]}, xd]*G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         Log[2] + 4*G[{2 - Sqrt[3]}, xd]*
         G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*Log[2] + 
        4*G[{-2 + Sqrt[3]}, xd]*G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         Log[2] + 4*G[{2 + Sqrt[3]}, xd]*
         G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*Log[2] - 
        8*G[{-1, (2*xd)/(1 - xd)^2, -1}, yd]*Log[2] + 
        8*G[{-1, (2*xd)/(1 - xd)^2, 1}, yd]*Log[2] - 
        8*G[{-1, (-2*xd)/(1 + xd)^2, -1}, yd]*Log[2] + 
        8*G[{-1, (-2*xd)/(1 + xd)^2, 1}, yd]*Log[2] + 
        4*G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4), -1}, yd]*Log[2] - 
        4*G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4), 1}, yd]*Log[2] - 
        16*G[{0, 0, -I}, xd]*Log[2] - 16*G[{0, 0, I}, xd]*Log[2] + 
        8*G[{0, 0, -2 - Sqrt[3]}, xd]*Log[2] + 
        8*G[{0, 0, 2 - Sqrt[3]}, xd]*Log[2] + 
        8*G[{0, 0, -2 + Sqrt[3]}, xd]*Log[2] + 
        8*G[{0, 0, 2 + Sqrt[3]}, xd]*Log[2] - 
        8*G[{0, -I, -2 - Sqrt[3]}, xd]*Log[2] - 
        8*G[{0, -I, 2 - Sqrt[3]}, xd]*Log[2] - 
        8*G[{0, -I, -2 + Sqrt[3]}, xd]*Log[2] - 
        8*G[{0, -I, 2 + Sqrt[3]}, xd]*Log[2] - 
        8*G[{0, I, -2 - Sqrt[3]}, xd]*Log[2] - 
        8*G[{0, I, 2 - Sqrt[3]}, xd]*Log[2] - 
        8*G[{0, I, -2 + Sqrt[3]}, xd]*Log[2] - 
        8*G[{0, I, 2 + Sqrt[3]}, xd]*Log[2] - 
        8*G[{0, (-2*xd)/(1 - xd)^2, -1}, yd]*Log[2] + 
        8*G[{0, (-2*xd)/(1 - xd)^2, 1}, yd]*Log[2] + 
        8*G[{0, (2*xd)/(1 - xd)^2, -1}, yd]*Log[2] - 
        8*G[{0, (2*xd)/(1 - xd)^2, 1}, yd]*Log[2] + 
        8*G[{0, (-2*xd)/(1 + xd)^2, -1}, yd]*Log[2] - 
        8*G[{0, (-2*xd)/(1 + xd)^2, 1}, yd]*Log[2] - 
        8*G[{0, (2*xd)/(1 + xd)^2, -1}, yd]*Log[2] + 
        8*G[{0, (2*xd)/(1 + xd)^2, 1}, yd]*Log[2] + 
        4*G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4), -1}, yd]*Log[2] - 
        4*G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4), 1}, yd]*Log[2] - 
        4*G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4), -1}, yd]*Log[2] + 
        4*G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4), 1}, yd]*Log[2] + 
        16*G[{-I, 0, -I}, xd]*Log[2] + 16*G[{-I, 0, I}, xd]*Log[2] - 
        8*G[{-I, 0, -2 - Sqrt[3]}, xd]*Log[2] - 
        8*G[{-I, 0, 2 - Sqrt[3]}, xd]*Log[2] - 
        8*G[{-I, 0, -2 + Sqrt[3]}, xd]*Log[2] - 
        8*G[{-I, 0, 2 + Sqrt[3]}, xd]*Log[2] + 
        8*G[{-I, -I, -2 - Sqrt[3]}, xd]*Log[2] + 
        8*G[{-I, -I, 2 - Sqrt[3]}, xd]*Log[2] + 
        8*G[{-I, -I, -2 + Sqrt[3]}, xd]*Log[2] + 
        8*G[{-I, -I, 2 + Sqrt[3]}, xd]*Log[2] + 
        8*G[{-I, I, -2 - Sqrt[3]}, xd]*Log[2] + 
        8*G[{-I, I, 2 - Sqrt[3]}, xd]*Log[2] + 
        8*G[{-I, I, -2 + Sqrt[3]}, xd]*Log[2] + 
        8*G[{-I, I, 2 + Sqrt[3]}, xd]*Log[2] + 16*G[{I, 0, -I}, xd]*
         Log[2] + 16*G[{I, 0, I}, xd]*Log[2] - 
        8*G[{I, 0, -2 - Sqrt[3]}, xd]*Log[2] - 
        8*G[{I, 0, 2 - Sqrt[3]}, xd]*Log[2] - 
        8*G[{I, 0, -2 + Sqrt[3]}, xd]*Log[2] - 
        8*G[{I, 0, 2 + Sqrt[3]}, xd]*Log[2] + 
        8*G[{I, -I, -2 - Sqrt[3]}, xd]*Log[2] + 
        8*G[{I, -I, 2 - Sqrt[3]}, xd]*Log[2] + 
        8*G[{I, -I, -2 + Sqrt[3]}, xd]*Log[2] + 
        8*G[{I, -I, 2 + Sqrt[3]}, xd]*Log[2] + 
        8*G[{I, I, -2 - Sqrt[3]}, xd]*Log[2] + 
        8*G[{I, I, 2 - Sqrt[3]}, xd]*Log[2] + 
        8*G[{I, I, -2 + Sqrt[3]}, xd]*Log[2] + 
        8*G[{I, I, 2 + Sqrt[3]}, xd]*Log[2] + 
        8*G[{1, (-2*xd)/(1 - xd)^2, -1}, yd]*Log[2] - 
        8*G[{1, (-2*xd)/(1 - xd)^2, 1}, yd]*Log[2] + 
        8*G[{1, (2*xd)/(1 + xd)^2, -1}, yd]*Log[2] - 
        8*G[{1, (2*xd)/(1 + xd)^2, 1}, yd]*Log[2] - 
        4*G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4), -1}, yd]*Log[2] + 
        4*G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4), 1}, yd]*Log[2]))/
      (9*(yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) + 
     (8*(1 + xd^2)^2*(-1 + yd)*(1 + yd)*(G[{-I, I, -I}, xd] + 
        G[{-I, I, I}, xd] + G[{I, -I, -I}, xd] + G[{I, -I, I}, xd])*
       (yd^2 + 3*yd^4 + xd^8*(yd^2 + 3*yd^4) + 
        4*xd^2*(3 + 2*yd^4*(-5 + 16*Log[2]) - yd^2*(5 + 32*Log[2])) + 
        4*xd^6*(3 + 2*yd^4*(-5 + 16*Log[2]) - yd^2*(5 + 32*Log[2])) + 
        2*xd^4*(-84 + yd^2*(171 - 128*Log[2]) + yd^4*(-139 + 128*Log[2]))))/
      (9*(yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) + 
     (8*(1 + xd^2)^2*(-1 + yd)*(1 + yd)*(G[{-I, -I, -I}, xd] + 
        G[{-I, -I, I}, xd] + G[{I, I, -I}, xd] + G[{I, I, I}, xd])*
       (yd^2 + 3*yd^4 + xd^8*(yd^2 + 3*yd^4) + 
        4*xd^2*(-1 + yd^4*(-6 + 32*Log[2]) - yd^2*(5 + 32*Log[2])) + 
        4*xd^6*(-1 + yd^4*(-6 + 32*Log[2]) - yd^2*(5 + 32*Log[2])) + 
        2*xd^4*(-36 + yd^2*(43 - 128*Log[2]) + yd^4*(-59 + 128*Log[2]))))/
      (9*(yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) - 
     (4*(1 + xd^2)^2*(-1 + yd)^2*(1 + yd)*(G[{-I}, xd] + G[{I}, xd])*
       G[{1, -1}, yd]*(yd^2*(1 + yd) + xd^8*yd^2*(1 + yd) - 
        4*xd^2*yd^2*(5 + 32*Log[2] + yd*(-11 + 32*Log[2])) - 
        4*xd^6*yd^2*(5 + 32*Log[2] + yd*(-11 + 32*Log[2])) - 
        2*xd^4*(16 + 16*yd + yd^3*(-59 + 128*Log[2]) + 
          yd^2*(5 + 128*Log[2]))))/(9*(yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^
        3) - (4*(1 + xd^2)^2*(-1 + yd)*(1 + yd)^2*(G[{-I}, xd] + 
        G[{I}, xd])*G[{-1, 1}, yd]*((-1 + yd)*yd^2 + 
        xd^8*(-1 + yd)*yd^2 + 4*xd^2*yd^2*(5 + yd*(11 - 32*Log[2]) + 
          32*Log[2]) + 4*xd^6*yd^2*(5 + yd*(11 - 32*Log[2]) + 32*Log[2]) + 
        xd^4*(32 - 32*yd + yd^3*(118 - 256*Log[2]) + 
          2*yd^2*(5 + 128*Log[2]))))/
      (9*(yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) - 
     (2*(1 + xd^2)^4*(-1 + yd)*(1 + yd)*(G[{1, 0, -1}, yd] - 
        G[{1, 0, 1}, yd])*(yd^2*(-1 + yd^2) + xd^4*yd^2*(-1 + yd^2) + 
        xd^2*(4 - 128*yd^3 + yd^4*(38 - 384*Log[2]) + 
          yd^2*(22 + 384*Log[2]))))/
      (9*(yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) + 
     (2*(1 + xd^2)^4*(-1 + yd)*(1 + yd)*(G[{-1, 0, -1}, yd] - 
        G[{-1, 0, 1}, yd])*(yd^2*(-1 + yd^2) + xd^4*yd^2*(-1 + yd^2) + 
        xd^2*(4 + 128*yd^3 + yd^4*(38 - 384*Log[2]) + 
          yd^2*(22 + 384*Log[2]))))/
      (9*(yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) + 
     ((1 + xd^2)^2*(-1 + yd)*(1 + yd)*(G[{-1, 1, -1}, yd] - 
        G[{-1, 1, 1}, yd])*(yd^2*(-1 + 17*yd^2) + 
        xd^8*yd^2*(-1 + 17*yd^2) + 4*xd^2*(-1 - 80*yd^3 + 
          yd^2*(5 - 128*Log[2]) + 4*yd^4*(7 + 32*Log[2])) + 
        4*xd^6*(-1 - 80*yd^3 + yd^2*(5 - 128*Log[2]) + 
          4*yd^4*(7 + 32*Log[2])) + 2*xd^4*(-100 - 320*yd^3 + 
          yd^2*(213 - 512*Log[2]) + yd^4*(-1 + 512*Log[2]))))/
      (9*(yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) + 
     ((1 + xd^2)^2*(-1 + yd)*(1 + yd)*(-G[{1, -1, -1}, yd] + 
        G[{1, -1, 1}, yd])*(yd^2*(-1 + 17*yd^2) + 
        xd^8*yd^2*(-1 + 17*yd^2) + 4*xd^2*(-1 + 80*yd^3 + 
          yd^2*(5 - 128*Log[2]) + 4*yd^4*(7 + 32*Log[2])) + 
        4*xd^6*(-1 + 80*yd^3 + yd^2*(5 - 128*Log[2]) + 
          4*yd^4*(7 + 32*Log[2])) + 2*xd^4*(-100 + 320*yd^3 + 
          yd^2*(213 - 512*Log[2]) + yd^4*(-1 + 512*Log[2]))))/
      (9*(yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) + 
     ((1 + xd^2)^2*(-1 + yd)*(1 + yd)*(G[{0, 1, -1}, yd] - 
        G[{0, 1, 1}, yd])*(yd^2*(3 + 5*yd^2) + xd^8*yd^2*(3 + 5*yd^2) - 
        4*xd^2*(1 - 176*yd^3 + yd^2*(15 - 128*Log[2]) + 
          8*yd^4*(3 + 16*Log[2])) - 4*xd^6*(1 - 176*yd^3 + 
          yd^2*(15 - 128*Log[2]) + 8*yd^4*(3 + 16*Log[2])) - 
        2*xd^4*(100 - 704*yd^3 - yd^2*(129 + 512*Log[2]) + 
          yd^4*(197 + 512*Log[2]))))/
      (9*(yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) + 
     ((1 + xd^2)^2*(-1 + yd)*(1 + yd)*(-G[{0, -1, -1}, yd] + 
        G[{0, -1, 1}, yd])*(yd^2*(3 + 5*yd^2) + xd^8*yd^2*(3 + 5*yd^2) - 
        4*xd^2*(1 + 176*yd^3 + yd^2*(15 - 128*Log[2]) + 
          8*yd^4*(3 + 16*Log[2])) - 4*xd^6*(1 + 176*yd^3 + 
          yd^2*(15 - 128*Log[2]) + 8*yd^4*(3 + 16*Log[2])) - 
        2*xd^4*(100 + 704*yd^3 - yd^2*(129 + 512*Log[2]) + 
          yd^4*(197 + 512*Log[2]))))/
      (9*(yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) + 
     (8*(1 + xd^2)^2*(-1 + yd)*(1 + yd)*(G[{-I}, xd] + G[{I}, xd])*
       G[{1}, yd]*(yd^4*(-yd - Log[2] + yd^2*Log[2]) + 
        xd^16*yd^4*(-yd - Log[2] + yd^2*Log[2]) + 4*xd^2*yd^2*
         (-yd - Log[2] + 8*yd^2*Log[2] + 9*yd^4*Log[2] - 
          yd^3*(1 + 16*Log[2])) + 4*xd^14*yd^2*(-yd - Log[2] + 
          8*yd^2*Log[2] + 9*yd^4*Log[2] - yd^3*(1 + 16*Log[2])) - 
        4*xd^4*yd*(4 - 26*yd^2 - 42*yd*Log[2] + 107*yd^3*Log[2] + 
          95*yd^5*Log[2] - 5*yd^4*(7 + 32*Log[2])) - 
        4*xd^12*yd*(4 - 26*yd^2 - 42*yd*Log[2] + 107*yd^3*Log[2] + 
          95*yd^5*Log[2] - 5*yd^4*(7 + 32*Log[2])) + 
        2*xd^8*(1232*yd + yd^5*(181 - 1664*Log[2]) - 1792*Log[2] + 
          3864*yd^2*Log[2] - 6931*yd^4*Log[2] + 2427*yd^6*Log[2] + 
          8*yd^3*(-85 + 512*Log[2])) - 4*xd^6*(-48*yd - 64*Log[2] + 
          527*yd^2*Log[2] + 312*yd^4*Log[2] + 9*yd^6*Log[2] + 
          5*yd^5*(35 + 48*Log[2]) - yd^3*(369 + 1024*Log[2])) - 
        4*xd^10*(-48*yd - 64*Log[2] + 527*yd^2*Log[2] + 312*yd^4*Log[2] + 
          9*yd^6*Log[2] + 5*yd^5*(35 + 48*Log[2]) - 
          yd^3*(369 + 1024*Log[2]))))/(9*(xd^2*(8 - 6*yd) + yd + xd^4*yd)*
       (yd + xd^4*yd - 2*xd^2*(4 + 3*yd))*
       (yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) + 
     (8*(1 + xd^2)^2*(-1 + yd)*(1 + yd)*G[{-1}, yd]*
       (G[{-I}, xd] + G[{I}, xd])*(yd^4*(yd - Log[2] + yd^2*Log[2]) + 
        xd^16*yd^4*(yd - Log[2] + yd^2*Log[2]) + 4*xd^2*yd^2*
         (yd - Log[2] + 8*yd^2*Log[2] + 9*yd^4*Log[2] + 
          yd^3*(1 + 16*Log[2])) + 4*xd^14*yd^2*(yd - Log[2] + 8*yd^2*Log[2] + 
          9*yd^4*Log[2] + yd^3*(1 + 16*Log[2])) - 
        4*xd^4*yd*(-4 + 26*yd^2 - 42*yd*Log[2] + 107*yd^3*Log[2] + 
          95*yd^5*Log[2] + 5*yd^4*(7 + 32*Log[2])) - 
        4*xd^12*yd*(-4 + 26*yd^2 - 42*yd*Log[2] + 107*yd^3*Log[2] + 
          95*yd^5*Log[2] + 5*yd^4*(7 + 32*Log[2])) - 
        4*xd^6*(48*yd - 64*Log[2] + 527*yd^2*Log[2] + 312*yd^4*Log[2] + 
          9*yd^6*Log[2] - 5*yd^5*(35 + 48*Log[2]) + 
          yd^3*(369 + 1024*Log[2])) - 4*xd^10*(48*yd - 64*Log[2] + 
          527*yd^2*Log[2] + 312*yd^4*Log[2] + 9*yd^6*Log[2] - 
          5*yd^5*(35 + 48*Log[2]) + yd^3*(369 + 1024*Log[2])) + 
        2*xd^8*(-1232*yd - 1792*Log[2] + 3864*yd^2*Log[2] - 
          6931*yd^4*Log[2] + 2427*yd^6*Log[2] - 8*yd^3*(-85 + 512*Log[2]) + 
          yd^5*(-181 + 1664*Log[2]))))/(9*(xd^2*(8 - 6*yd) + yd + xd^4*yd)*
       (yd + xd^4*yd - 2*xd^2*(4 + 3*yd))*
       (yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) + 
     (4*(1 + xd^2)^2*yd*(G[{0, -1}, yd] - G[{0, 1}, yd])*
       (yd^4*(-1 + 5*yd^2) + xd^16*yd^4*(-1 + 5*yd^2) + 
        8*xd^2*yd^4*(-1 - 48*Log[2] + yd^2*(-3 + 48*Log[2])) + 
        8*xd^14*yd^4*(-1 - 48*Log[2] + yd^2*(-3 + 48*Log[2])) - 
        4*xd^4*(4 - 12*yd^2 + yd^4*(19 - 960*Log[2]) + 
          yd^6*(57 + 960*Log[2])) - 4*xd^12*(4 - 12*yd^2 + 
          yd^4*(19 - 960*Log[2]) + yd^6*(57 + 960*Log[2])) + 
        8*xd^6*(-8 + 8*yd^2*(35 + 384*Log[2]) + yd^6*(179 + 720*Log[2]) - 
          3*yd^4*(181 + 1264*Log[2])) + 8*xd^10*
         (-8 + 8*yd^2*(35 + 384*Log[2]) + yd^6*(179 + 720*Log[2]) - 
          3*yd^4*(181 + 1264*Log[2])) + 
        2*xd^8*(2000 + yd^4*(1869 - 34560*Log[2]) + 
          16*yd^2*(-247 + 1536*Log[2]) + yd^6*(-417 + 9984*Log[2]))))/
      (9*(xd^2*(8 - 6*yd) + yd + xd^4*yd)*(yd + xd^4*yd - 2*xd^2*(4 + 3*yd))*
       (yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) - 
     (256*xd^2*(1 + xd^2)^4*(-1 + yd)*yd^2*(1 + yd)*(G[{-I}, xd] + 
        G[{I}, xd])*G[{0, 1}, yd]*(-3*yd - Log[4] + yd^2*Log[4]))/
      (9*(yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) - 
     (256*xd^2*(1 + xd^2)^4*(-1 + yd)*yd^2*(1 + yd)*(G[{-I}, xd] + 
        G[{I}, xd])*G[{0, -1}, yd]*(3*yd - Log[4] + yd^2*Log[4]))/
      (9*(yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) - 
     (8*(1 + xd^2)^2*(-1 + yd)*(1 + yd)*(G[{0, -I, -I}, xd] + 
        G[{0, -I, I}, xd] + G[{0, I, -I}, xd] + G[{0, I, I}, xd])*
       (yd^2 + 3*yd^4 + xd^8*(yd^2 + 3*yd^4) + 
        2*xd^4*(-60 + yd^2*(107 - 128*Log[2]) + yd^4*(-99 + 128*Log[2])) + 
        4*xd^2*(1 - yd^2*(5 + 32*Log[2]) + 8*yd^4*(-1 + Log[16])) + 
        4*xd^6*(1 - yd^2*(5 + 32*Log[2]) + 8*yd^4*(-1 + Log[16]))))/
      (9*(yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) + 
     (2*(1 + xd^2)^2*G[{-I}, xd]*(yd^6*(-1 + yd^2)*Log[2] + 
        xd^20*yd^6*(-1 + yd^2)*Log[2] + (128*I)*xd^5*yd^2*(-1 + yd^2)^2*
         (-1 + 3*yd^2)*Log[2] - (1664*I)*xd^7*yd^2*(-1 + yd^2)^2*
         (-1 + 3*yd^2)*Log[2] + (1664*I)*xd^13*yd^2*(-1 + yd^2)^2*
         (-1 + 3*yd^2)*Log[2] - (128*I)*xd^15*yd^2*(-1 + yd^2)^2*
         (-1 + 3*yd^2)*Log[2] + (256*I)*xd^9*(-1 + yd^2)^2*
         (32 - 121*yd^2 + 75*yd^4)*Log[2] - (256*I)*xd^11*(-1 + yd^2)^2*
         (32 - 121*yd^2 + 75*yd^4)*Log[2] + 8*xd^6*yd^2*
         (-8 + yd^4*(128 - 147*Log[2]) + 20*Log[2] - 
          4*yd^2*(-9 + 58*Log[2]) + yd^6*(-54 + 359*Log[2])) + 
        8*xd^14*yd^2*(-8 + yd^4*(128 - 147*Log[2]) + 20*Log[2] - 
          4*yd^2*(-9 + 58*Log[2]) + yd^6*(-54 + 359*Log[2])) + 
        xd^4*(-16*yd^2*Log[2] + 16*yd^4*(-1 + 19*Log[2]) + 
          9*yd^8*(16 + 21*Log[2]) - yd^6*(32 + 477*Log[2])) + 
        xd^16*(-16*yd^2*Log[2] + 16*yd^4*(-1 + 19*Log[2]) + 
          9*yd^8*(16 + 21*Log[2]) - yd^6*(32 + 477*Log[2])) - 
        2*xd^2*yd^4*(-27*yd^2*Log[2] + yd^4*(6 + 23*Log[2]) + Log[16]) - 
        2*xd^18*yd^4*(-27*yd^2*Log[2] + yd^4*(6 + 23*Log[2]) + Log[16]) + 
        4*xd^10*(-16*yd^2*(134 + 2029*Log[2]) + yd^8*(222 + 8827*Log[2]) + 
          4*yd^4*(764 + 14089*Log[2]) - yd^6*(1408 + 36303*Log[2]) + 
          512*(2 + Log[128])) - 2*xd^8*(512*Log[2] + 
          8*yd^4*(-17 + 2307*Log[2]) + 3*yd^8*(24 + 3445*Log[2]) - 
          3*yd^6*(48 + 9637*Log[2]) - 56*yd^2*(16 + Log[128])) - 
        2*xd^12*(512*Log[2] + 8*yd^4*(-17 + 2307*Log[2]) + 
          3*yd^8*(24 + 3445*Log[2]) - 3*yd^6*(48 + 9637*Log[2]) - 
          56*yd^2*(16 + Log[128]))))/(9*xd^2*(xd^2*(8 - 6*yd) + yd + xd^4*yd)*
       (yd + xd^4*yd - 2*xd^2*(4 + 3*yd))*
       (yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) + 
     (2*(1 + xd^2)^2*G[{I}, xd]*(yd^6*(-1 + yd^2)*Log[2] + 
        xd^20*yd^6*(-1 + yd^2)*Log[2] - (128*I)*xd^5*yd^2*(-1 + yd^2)^2*
         (-1 + 3*yd^2)*Log[2] + (1664*I)*xd^7*yd^2*(-1 + yd^2)^2*
         (-1 + 3*yd^2)*Log[2] - (1664*I)*xd^13*yd^2*(-1 + yd^2)^2*
         (-1 + 3*yd^2)*Log[2] + (128*I)*xd^15*yd^2*(-1 + yd^2)^2*
         (-1 + 3*yd^2)*Log[2] - (256*I)*xd^9*(-1 + yd^2)^2*
         (32 - 121*yd^2 + 75*yd^4)*Log[2] + (256*I)*xd^11*(-1 + yd^2)^2*
         (32 - 121*yd^2 + 75*yd^4)*Log[2] + 8*xd^6*yd^2*
         (-8 + yd^4*(128 - 147*Log[2]) + 20*Log[2] - 
          4*yd^2*(-9 + 58*Log[2]) + yd^6*(-54 + 359*Log[2])) + 
        8*xd^14*yd^2*(-8 + yd^4*(128 - 147*Log[2]) + 20*Log[2] - 
          4*yd^2*(-9 + 58*Log[2]) + yd^6*(-54 + 359*Log[2])) + 
        xd^4*(-16*yd^2*Log[2] + 16*yd^4*(-1 + 19*Log[2]) + 
          9*yd^8*(16 + 21*Log[2]) - yd^6*(32 + 477*Log[2])) + 
        xd^16*(-16*yd^2*Log[2] + 16*yd^4*(-1 + 19*Log[2]) + 
          9*yd^8*(16 + 21*Log[2]) - yd^6*(32 + 477*Log[2])) - 
        2*xd^2*yd^4*(-27*yd^2*Log[2] + yd^4*(6 + 23*Log[2]) + Log[16]) - 
        2*xd^18*yd^4*(-27*yd^2*Log[2] + yd^4*(6 + 23*Log[2]) + Log[16]) + 
        4*xd^10*(-16*yd^2*(134 + 2029*Log[2]) + yd^8*(222 + 8827*Log[2]) + 
          4*yd^4*(764 + 14089*Log[2]) - yd^6*(1408 + 36303*Log[2]) + 
          512*(2 + Log[128])) - 2*xd^8*(512*Log[2] + 
          8*yd^4*(-17 + 2307*Log[2]) + 3*yd^8*(24 + 3445*Log[2]) - 
          3*yd^6*(48 + 9637*Log[2]) - 56*yd^2*(16 + Log[128])) - 
        2*xd^12*(512*Log[2] + 8*yd^4*(-17 + 2307*Log[2]) + 
          3*yd^8*(24 + 3445*Log[2]) - 3*yd^6*(48 + 9637*Log[2]) - 
          56*yd^2*(16 + Log[128]))))/(9*xd^2*(xd^2*(8 - 6*yd) + yd + xd^4*yd)*
       (yd + xd^4*yd - 2*xd^2*(4 + 3*yd))*
       (yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) - 
     ((1 + xd^2)^2*(-1 + yd)*(1 + yd)*G[{-I, I}, xd]*
       (yd^6 + xd^20*yd^6 + (128*I)*xd^5*(yd^2 - 4*yd^4 + 3*yd^6) - 
        (1664*I)*xd^7*(yd^2 - 4*yd^4 + 3*yd^6) + (1664*I)*xd^13*
         (yd^2 - 4*yd^4 + 3*yd^6) - (128*I)*xd^15*(yd^2 - 4*yd^4 + 3*yd^6) + 
        (256*I)*xd^9*(-32 + 153*yd^2 - 196*yd^4 + 75*yd^6) - 
        (256*I)*xd^11*(-32 + 153*yd^2 - 196*yd^4 + 75*yd^6) + 
        xd^4*yd^2*(16 + yd^4*(189 - 1216*Log[2]) + 192*Log[2] - 
          32*yd^2*(9 + 16*Log[2])) + xd^16*yd^2*
         (16 + yd^4*(189 - 1216*Log[2]) + 192*Log[2] - 
          32*yd^2*(9 + 16*Log[2])) + 8*xd^6*yd^2*(-4*(5 + 188*Log[2]) + 
          4*yd^2*(53 + 214*Log[2]) + yd^4*(359 + 632*Log[2])) + 
        8*xd^14*yd^2*(-4*(5 + 188*Log[2]) + 4*yd^2*(53 + 214*Log[2]) + 
          yd^4*(359 + 632*Log[2])) + 2*xd^8*
         (512 + yd^4*(18576 - 18688*Log[2]) - 6144*Log[2] + 
          15*yd^6*(-689 + 928*Log[2]) + 8*yd^2*(15 + 3764*Log[2])) + 
        2*xd^12*(512 + yd^4*(18576 - 18688*Log[2]) - 6144*Log[2] + 
          15*yd^6*(-689 + 928*Log[2]) + 8*yd^2*(15 + 3764*Log[2])) - 
        4*xd^10*(3584*(1 - 12*Log[2]) + 80*yd^2*(-361 + 1428*Log[2]) - 
          4*yd^4*(-6869 + 31270*Log[2]) + yd^6*(-8827 + 38392*Log[2])) + 
        2*xd^2*yd^4*(4 + yd^2*(-23 + 24*Log[2]) + Log[256]) + 
        2*xd^18*yd^4*(4 + yd^2*(-23 + 24*Log[2]) + Log[256])))/
      (9*xd^2*(xd^2*(8 - 6*yd) + yd + xd^4*yd)*(yd + xd^4*yd - 
        2*xd^2*(4 + 3*yd))*(yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) - 
     ((1 + xd^2)^2*(-1 + yd)*(1 + yd)*G[{I, -I}, xd]*
       (yd^6 + xd^20*yd^6 - (128*I)*xd^5*(yd^2 - 4*yd^4 + 3*yd^6) + 
        (1664*I)*xd^7*(yd^2 - 4*yd^4 + 3*yd^6) - (1664*I)*xd^13*
         (yd^2 - 4*yd^4 + 3*yd^6) + (128*I)*xd^15*(yd^2 - 4*yd^4 + 3*yd^6) - 
        (256*I)*xd^9*(-32 + 153*yd^2 - 196*yd^4 + 75*yd^6) + 
        (256*I)*xd^11*(-32 + 153*yd^2 - 196*yd^4 + 75*yd^6) + 
        xd^4*yd^2*(16 + yd^4*(189 - 1216*Log[2]) + 192*Log[2] - 
          32*yd^2*(9 + 16*Log[2])) + xd^16*yd^2*
         (16 + yd^4*(189 - 1216*Log[2]) + 192*Log[2] - 
          32*yd^2*(9 + 16*Log[2])) + 8*xd^6*yd^2*(-4*(5 + 188*Log[2]) + 
          4*yd^2*(53 + 214*Log[2]) + yd^4*(359 + 632*Log[2])) + 
        8*xd^14*yd^2*(-4*(5 + 188*Log[2]) + 4*yd^2*(53 + 214*Log[2]) + 
          yd^4*(359 + 632*Log[2])) + 2*xd^8*
         (512 + yd^4*(18576 - 18688*Log[2]) - 6144*Log[2] + 
          15*yd^6*(-689 + 928*Log[2]) + 8*yd^2*(15 + 3764*Log[2])) + 
        2*xd^12*(512 + yd^4*(18576 - 18688*Log[2]) - 6144*Log[2] + 
          15*yd^6*(-689 + 928*Log[2]) + 8*yd^2*(15 + 3764*Log[2])) - 
        4*xd^10*(3584*(1 - 12*Log[2]) + 80*yd^2*(-361 + 1428*Log[2]) - 
          4*yd^4*(-6869 + 31270*Log[2]) + yd^6*(-8827 + 38392*Log[2])) + 
        2*xd^2*yd^4*(4 + yd^2*(-23 + 24*Log[2]) + Log[256]) + 
        2*xd^18*yd^4*(4 + yd^2*(-23 + 24*Log[2]) + Log[256])))/
      (9*xd^2*(xd^2*(8 - 6*yd) + yd + xd^4*yd)*(yd + xd^4*yd - 
        2*xd^2*(4 + 3*yd))*(yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) - 
     ((1 + xd^2)^2*(-1 + yd)*(1 + yd)*G[{-I, -I}, xd]*
       (yd^6 + xd^20*yd^6 + (128*I)*xd^5*(yd^2 - 4*yd^4 + 3*yd^6) - 
        (1664*I)*xd^7*(yd^2 - 4*yd^4 + 3*yd^6) + (1664*I)*xd^13*
         (yd^2 - 4*yd^4 + 3*yd^6) - (128*I)*xd^15*(yd^2 - 4*yd^4 + 3*yd^6) + 
        (256*I)*xd^9*(-32 + 153*yd^2 - 196*yd^4 + 75*yd^6) - 
        (256*I)*xd^11*(-32 + 153*yd^2 - 196*yd^4 + 75*yd^6) - 
        xd^4*yd^2*(-16 + 64*Log[2] + 32*yd^2*(9 + 16*Log[2]) + 
          3*yd^4*(-63 + 320*Log[2])) - xd^16*yd^2*(-16 + 64*Log[2] + 
          32*yd^2*(9 + 16*Log[2]) + 3*yd^4*(-63 + 320*Log[2])) + 
        8*xd^6*yd^2*(-4*(5 + 44*Log[2]) + 4*yd^2*(53 + 86*Log[2]) + 
          yd^4*(359 + 568*Log[2])) + 8*xd^14*yd^2*(-4*(5 + 44*Log[2]) + 
          4*yd^2*(53 + 86*Log[2]) + yd^4*(359 + 568*Log[2])) - 
        4*xd^10*(yd^4*(27476 - 45208*Log[2]) - 512*(-7 + 36*Log[2]) + 
          16*yd^2*(-1805 + 2036*Log[2]) + yd^6*(-8827 + 15608*Log[2])) + 
        2*xd^8*(-144*yd^4*(-129 + 16*Log[2]) + 3*yd^6*(-3445 + 1184*Log[2]) + 
          8*yd^2*(15 + 1988*Log[2]) + 512*(1 + Log[16])) + 
        2*xd^12*(-144*yd^4*(-129 + 16*Log[2]) + 
          3*yd^6*(-3445 + 1184*Log[2]) + 8*yd^2*(15 + 1988*Log[2]) + 
          512*(1 + Log[16])) + 2*xd^2*yd^4*(4 + yd^2*(-23 + 24*Log[2]) + 
          Log[256]) + 2*xd^18*yd^4*(4 + yd^2*(-23 + 24*Log[2]) + Log[256])))/
      (9*xd^2*(xd^2*(8 - 6*yd) + yd + xd^4*yd)*(yd + xd^4*yd - 
        2*xd^2*(4 + 3*yd))*(yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) - 
     ((1 + xd^2)^2*(-1 + yd)*(1 + yd)*G[{I, I}, xd]*
       (yd^6 + xd^20*yd^6 - (128*I)*xd^5*(yd^2 - 4*yd^4 + 3*yd^6) + 
        (1664*I)*xd^7*(yd^2 - 4*yd^4 + 3*yd^6) - (1664*I)*xd^13*
         (yd^2 - 4*yd^4 + 3*yd^6) + (128*I)*xd^15*(yd^2 - 4*yd^4 + 3*yd^6) - 
        (256*I)*xd^9*(-32 + 153*yd^2 - 196*yd^4 + 75*yd^6) + 
        (256*I)*xd^11*(-32 + 153*yd^2 - 196*yd^4 + 75*yd^6) - 
        xd^4*yd^2*(-16 + 64*Log[2] + 32*yd^2*(9 + 16*Log[2]) + 
          3*yd^4*(-63 + 320*Log[2])) - xd^16*yd^2*(-16 + 64*Log[2] + 
          32*yd^2*(9 + 16*Log[2]) + 3*yd^4*(-63 + 320*Log[2])) + 
        8*xd^6*yd^2*(-4*(5 + 44*Log[2]) + 4*yd^2*(53 + 86*Log[2]) + 
          yd^4*(359 + 568*Log[2])) + 8*xd^14*yd^2*(-4*(5 + 44*Log[2]) + 
          4*yd^2*(53 + 86*Log[2]) + yd^4*(359 + 568*Log[2])) - 
        4*xd^10*(yd^4*(27476 - 45208*Log[2]) - 512*(-7 + 36*Log[2]) + 
          16*yd^2*(-1805 + 2036*Log[2]) + yd^6*(-8827 + 15608*Log[2])) + 
        2*xd^8*(-144*yd^4*(-129 + 16*Log[2]) + 3*yd^6*(-3445 + 1184*Log[2]) + 
          8*yd^2*(15 + 1988*Log[2]) + 512*(1 + Log[16])) + 
        2*xd^12*(-144*yd^4*(-129 + 16*Log[2]) + 
          3*yd^6*(-3445 + 1184*Log[2]) + 8*yd^2*(15 + 1988*Log[2]) + 
          512*(1 + Log[16])) + 2*xd^2*yd^4*(4 + yd^2*(-23 + 24*Log[2]) + 
          Log[256]) + 2*xd^18*yd^4*(4 + yd^2*(-23 + 24*Log[2]) + Log[256])))/
      (9*xd^2*(xd^2*(8 - 6*yd) + yd + xd^4*yd)*(yd + xd^4*yd - 
        2*xd^2*(4 + 3*yd))*(yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) - 
     (2*(1 + xd^2)^2*(G[{-1}, yd] - G[{1}, yd])*
       (-4*xd^4*yd^2*(-4 + yd^4*(195 - 72*Log[2]) + 32*Log[2] - 
          12*yd^2*(1 + 20*Log[2]) + 7*yd^6*(-11 + 40*Log[2])) - 
        4*xd^12*yd^2*(-4 + yd^4*(195 - 72*Log[2]) + 32*Log[2] - 
          12*yd^2*(1 + 20*Log[2]) + 7*yd^6*(-11 + 40*Log[2])) - 
        2*xd^8*(512 - 16*yd^2*(51 + 616*Log[2]) + 
          16*yd^4*(103 + 956*Log[2]) + yd^8*(59 + 1448*Log[2]) - 
          yd^6*(653 + 6888*Log[2])) + 8*xd^2*(5*yd^6 - 4*yd^4*Log[2] + 
          yd^8*(-11 + Log[16])) + 8*xd^14*(5*yd^6 - 4*yd^4*Log[2] + 
          yd^8*(-11 + Log[16])) + 8*xd^6*yd^2*(yd^4*(107 - 2176*Log[2]) + 
          7*yd^6*(-3 + 100*Log[2]) + 4*yd^2*(-50 + 321*Log[2]) + 
          24*(-1 + Log[256])) + 8*xd^10*yd^2*(yd^4*(107 - 2176*Log[2]) + 
          7*yd^6*(-3 + 100*Log[2]) + 4*yd^2*(-50 + 321*Log[2]) + 
          24*(-1 + Log[256])) + yd^6*(-1 - 8*Log[2] + yd^2*(7 + Log[256])) + 
        xd^16*yd^6*(-1 - 8*Log[2] + yd^2*(7 + Log[256]))))/
      (9*yd*(xd^2*(8 - 6*yd) + yd + xd^4*yd)*(yd + xd^4*yd - 
        2*xd^2*(4 + 3*yd))*(yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) + 
     ((1 + xd^2)^2*(-1 + yd)*(G[{1, -1}, yd] - G[{1, 1}, yd])*
       (-4*xd^6*(32 + 8*yd + yd^7*(345 - 1928*Log[2]) + 
          yd^6*(673 - 1464*Log[2]) - 128*yd^3*(-6 + Log[2]) - 
          8*yd^2*(5 + 64*Log[2]) + 5*yd^8*(-49 + 248*Log[2]) + 
          yd^4*(-76 + 736*Log[2]) + yd^5*(-1233 + 2056*Log[2])) - 
        xd^4*yd*(16 + 176*yd + yd^2*(16 - 256*Log[2]) - 
          48*yd^3*(-11 + 32*Log[2]) + 29*yd^7*(17 + 40*Log[2]) + 
          yd^5*(-293 + 376*Log[2]) - yd^6*(973 + 3704*Log[2]) + 
          yd^4*(669 + 3960*Log[2])) - xd^8*yd*(16 + 176*yd + 
          yd^2*(16 - 256*Log[2]) - 48*yd^3*(-11 + 32*Log[2]) + 
          29*yd^7*(17 + 40*Log[2]) + yd^5*(-293 + 376*Log[2]) - 
          yd^6*(973 + 3704*Log[2]) + yd^4*(669 + 3960*Log[2])) + 
        2*xd^2*yd^3*(-8 + yd^4*(57 - 72*Log[2]) + yd^2*(-33 + 72*Log[2]) - 
          yd^3*(79 + 120*Log[2]) + yd^5*(-5 + 152*Log[2]) - 
          4*yd*(5 + Log[256])) + 2*xd^10*yd^3*(-8 + yd^4*(57 - 72*Log[2]) + 
          yd^2*(-33 + 72*Log[2]) - yd^3*(79 + 120*Log[2]) + 
          yd^5*(-5 + 152*Log[2]) - 4*yd*(5 + Log[256])) + 
        yd^5*(-3 - 8*Log[2] + yd^2*(-13 + Log[256]) - yd*(5 + Log[256]) + 
          yd^3*(13 + Log[256])) + xd^12*yd^5*(-3 - 8*Log[2] + 
          yd^2*(-13 + Log[256]) - yd*(5 + Log[256]) + yd^3*(13 + Log[256]))))/
      (9*yd^2*(xd^2*(8 - 6*yd) + yd + xd^4*yd)*
       (yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) + 
     ((1 + xd^2)^2*(1 + yd)*(-G[{-1, -1}, yd] + G[{-1, 1}, yd])*
       (-4*xd^6*(32 - 8*yd + yd^5*(1233 - 2056*Log[2]) + 
          yd^6*(673 - 1464*Log[2]) + 128*yd^3*(-6 + Log[2]) - 
          8*yd^2*(5 + 64*Log[2]) + 5*yd^8*(-49 + 248*Log[2]) + 
          yd^4*(-76 + 736*Log[2]) + yd^7*(-345 + 1928*Log[2])) - 
        xd^4*yd*(-16 + 176*yd + 16*yd^2*(-1 + 16*Log[2]) - 
          48*yd^3*(-11 + 32*Log[2]) + 29*yd^7*(17 + 40*Log[2]) + 
          yd^5*(-293 + 376*Log[2]) - 3*yd^4*(223 + 1320*Log[2]) + 
          yd^6*(973 + 3704*Log[2])) - xd^8*yd*(-16 + 176*yd + 
          16*yd^2*(-1 + 16*Log[2]) - 48*yd^3*(-11 + 32*Log[2]) + 
          29*yd^7*(17 + 40*Log[2]) + yd^5*(-293 + 376*Log[2]) - 
          3*yd^4*(223 + 1320*Log[2]) + yd^6*(973 + 3704*Log[2])) + 
        2*xd^2*yd^3*(8 + yd^2*(33 - 72*Log[2]) + yd^4*(-57 + 72*Log[2]) - 
          yd^3*(79 + 120*Log[2]) + yd^5*(-5 + 152*Log[2]) - 
          4*yd*(5 + Log[256])) + 2*xd^10*yd^3*(8 + yd^2*(33 - 72*Log[2]) + 
          yd^4*(-57 + 72*Log[2]) - yd^3*(79 + 120*Log[2]) + 
          yd^5*(-5 + 152*Log[2]) - 4*yd*(5 + Log[256])) + 
        yd^5*(3 + yd^2*(13 - 8*Log[2]) + Log[256] - yd*(5 + Log[256]) + 
          yd^3*(13 + Log[256])) + xd^12*yd^5*(3 + yd^2*(13 - 8*Log[2]) + 
          Log[256] - yd*(5 + Log[256]) + yd^3*(13 + Log[256]))))/
      (9*yd^2*(yd + xd^4*yd - 2*xd^2*(4 + 3*yd))*
       (yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) + 
     (2*(yd^2*(-1 + yd^2*(17 + 24*Log[2])) + xd^8*yd^2*
         (-1 + yd^2*(17 + 24*Log[2])) + 2*xd^4*(-(yd^2*(99 + 32*Log[2])) + 
          yd^4*(39 + 72*Log[2]) + 4*(27 + Log[256])) + 
        4*xd^2*(-1 + yd^2*(31 - 8*Log[2]) + Log[256] + 
          2*yd^4*(-7 + Log[4096])) + 4*xd^6*(-1 + yd^2*(31 - 8*Log[2]) + 
          Log[256] + 2*yd^4*(-7 + Log[4096]))))/
      (9*(yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^2) + (32*Log[mub])/9);

F29d = ((-32*(yd^8*(-1 + 3*yd^2) + xd^20*yd^8*(-1 + 3*yd^2) - 
        6*xd^2*yd^6*(2 - 9*yd^2 + 9*yd^4) - 6*xd^18*yd^6*
         (2 - 9*yd^2 + 9*yd^4) + xd^4*yd^4*(-40 + 344*yd^2 - 805*yd^4 + 
          335*yd^6) + xd^16*yd^4*(-40 + 344*yd^2 - 805*yd^4 + 335*yd^6) - 
        8*xd^6*yd^2*(8 - 186*yd^2 + 632*yd^4 - 479*yd^6 + 107*yd^8) - 
        8*xd^14*yd^2*(8 - 186*yd^2 + 632*yd^4 - 479*yd^6 + 107*yd^8) + 
        2*xd^8*yd^2*(1408 - 5548*yd^2 + 5140*yd^4 - 2093*yd^6 + 407*yd^8) + 
        2*xd^12*yd^2*(1408 - 5548*yd^2 + 5140*yd^4 - 2093*yd^6 + 407*yd^8) - 
        4*xd^10*(-512 + 2144*yd^2 - 2904*yd^4 + 3418*yd^6 - 2217*yd^8 + 
          505*yd^10))*G[{0}, xd]*(G[{-1}, yd] - G[{1}, yd]))/
      (9*(xd^2*(8 - 6*yd) + yd + xd^4*yd)*(yd + xd^4*yd - 2*xd^2*(4 + 3*yd))*
       (yd^3 + xd^4*yd^3 - 2*xd^2*yd*(-2 + yd^2))^3) - 
     (32*(xd + xd^3)^2*(-1 + yd)*(1 + yd)^2*(1 - yd + 9*yd^2 + 7*yd^3 + 
        xd^4*(1 - yd + 9*yd^2 + 7*yd^3) + xd^2*(26 - 26*yd - 6*yd^2 + 
          38*yd^3))*(-(G[{0}, xd]*G[{-1, -1}, yd]) + 
        G[{-I}, xd]*G[{-1, -1}, yd] + G[{I}, xd]*G[{-1, -1}, yd] + 
        G[{0}, xd]*G[{-1, 1}, yd]))/
      (9*(yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) + 
     (128*G[{0, 0}, xd])/9 + 
     (2*(yd^6*(-1 + yd^2) + xd^24*yd^6*(-1 + yd^2) + (32*I)*xd^3*yd^4*
         (-1 + yd^2)^2 - (32*I)*xd^21*yd^4*(-1 + yd^2)^2 + 
        (1920*I)*xd^7*yd^2*(-2 + yd^2)*(-1 + yd^2)^2 - (1920*I)*xd^17*yd^2*
         (-2 + yd^2)*(-1 + yd^2)^2 - (32*I)*xd^5*yd^2*(-1 + yd^2)^2*
         (-8 + 17*yd^2) + (32*I)*xd^19*yd^2*(-1 + yd^2)^2*(-8 + 17*yd^2) - 
        4*xd^2*yd^4*(4 - 5*yd^2 + 17*yd^4) - 4*xd^22*yd^4*
         (4 - 5*yd^2 + 17*yd^4) + (128*I)*xd^9*(-1 + yd^2)^2*
         (-128 + 26*yd^2 + 73*yd^4) - (128*I)*xd^15*(-1 + yd^2)^2*
         (-128 + 26*yd^2 + 73*yd^4) - (64*I)*xd^11*(-1 + yd^2)^2*
         (1280 - 2164*yd^2 + 917*yd^4) + (64*I)*xd^13*(-1 + yd^2)^2*
         (1280 - 2164*yd^2 + 917*yd^4) + 2*xd^4*yd^2*(-40 + 232*yd^2 - 
          633*yd^4 + 633*yd^6) + 2*xd^20*yd^2*(-40 + 232*yd^2 - 633*yd^4 + 
          633*yd^6) + 8*xd^10*(-3312 + 26640*yd^2 - 20660*yd^4 + 1685*yd^6 + 
          1135*yd^8) + 8*xd^14*(-3312 + 26640*yd^2 - 20660*yd^4 + 1685*yd^6 + 
          1135*yd^8) - 4*xd^6*(32 - 736*yd^2 + 1940*yd^4 - 4817*yd^6 + 
          2253*yd^8) - 4*xd^18*(32 - 736*yd^2 + 1940*yd^4 - 4817*yd^6 + 
          2253*yd^8) - 4*xd^12*(16000 - 118920*yd^2 + 142408*yd^4 - 
          64785*yd^6 + 11409*yd^8) + xd^8*(5376 - 21696*yd^2 + 111296*yd^4 - 
          95535*yd^6 + 21551*yd^8) + xd^16*(5376 - 21696*yd^2 + 111296*yd^4 - 
          95535*yd^6 + 21551*yd^8))*G[{-I, 0}, xd])/
      (9*xd^2*(xd^2*(8 - 6*yd) + yd + xd^4*yd)*(yd + xd^4*yd - 
        2*xd^2*(4 + 3*yd))*(yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) + 
     (2*(yd^6*(-1 + yd^2) + xd^24*yd^6*(-1 + yd^2) - (32*I)*xd^3*yd^4*
         (-1 + yd^2)^2 + (32*I)*xd^21*yd^4*(-1 + yd^2)^2 - 
        (1920*I)*xd^7*yd^2*(-2 + yd^2)*(-1 + yd^2)^2 + (1920*I)*xd^17*yd^2*
         (-2 + yd^2)*(-1 + yd^2)^2 + (32*I)*xd^5*yd^2*(-1 + yd^2)^2*
         (-8 + 17*yd^2) - (32*I)*xd^19*yd^2*(-1 + yd^2)^2*(-8 + 17*yd^2) - 
        4*xd^2*yd^4*(4 - 5*yd^2 + 17*yd^4) - 4*xd^22*yd^4*
         (4 - 5*yd^2 + 17*yd^4) - (128*I)*xd^9*(-1 + yd^2)^2*
         (-128 + 26*yd^2 + 73*yd^4) + (128*I)*xd^15*(-1 + yd^2)^2*
         (-128 + 26*yd^2 + 73*yd^4) + (64*I)*xd^11*(-1 + yd^2)^2*
         (1280 - 2164*yd^2 + 917*yd^4) - (64*I)*xd^13*(-1 + yd^2)^2*
         (1280 - 2164*yd^2 + 917*yd^4) + 2*xd^4*yd^2*(-40 + 232*yd^2 - 
          633*yd^4 + 633*yd^6) + 2*xd^20*yd^2*(-40 + 232*yd^2 - 633*yd^4 + 
          633*yd^6) + 8*xd^10*(-3312 + 26640*yd^2 - 20660*yd^4 + 1685*yd^6 + 
          1135*yd^8) + 8*xd^14*(-3312 + 26640*yd^2 - 20660*yd^4 + 1685*yd^6 + 
          1135*yd^8) - 4*xd^6*(32 - 736*yd^2 + 1940*yd^4 - 4817*yd^6 + 
          2253*yd^8) - 4*xd^18*(32 - 736*yd^2 + 1940*yd^4 - 4817*yd^6 + 
          2253*yd^8) - 4*xd^12*(16000 - 118920*yd^2 + 142408*yd^4 - 
          64785*yd^6 + 11409*yd^8) + xd^8*(5376 - 21696*yd^2 + 111296*yd^4 - 
          95535*yd^6 + 21551*yd^8) + xd^16*(5376 - 21696*yd^2 + 111296*yd^4 - 
          95535*yd^6 + 21551*yd^8))*G[{I, 0}, xd])/
      (9*xd^2*(xd^2*(8 - 6*yd) + yd + xd^4*yd)*(yd + xd^4*yd - 
        2*xd^2*(4 + 3*yd))*(yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) - 
     (32*xd^2*(-I + xd)^2*(I + xd)^2*(-1 + yd)^2*(1 + yd)*
       (-1 - yd - 9*yd^2 + 7*yd^3 + xd^4*(-1 - yd - 9*yd^2 + 7*yd^3) + 
        xd^2*(-26 - 26*yd + 6*yd^2 + 38*yd^3))*
       (G[{0}, xd]*G[{1, -1}, yd] - G[{0}, xd]*G[{1, 1}, yd] + 
        G[{-I}, xd]*G[{1, 1}, yd] + G[{I}, xd]*G[{1, 1}, yd]))/
      (9*(yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) - 
     (2*(1 + xd^2)^2*(-1 + yd)*(1 + yd)^2*((-1 + yd)*yd^2 + 
        xd^8*(-1 + yd)*yd^2 + xd^4*(-232 + 232*yd + 2*yd^2 - 386*yd^3) - 
        4*xd^2*(5 - 5*yd + 24*yd^2 + 24*yd^3) - 
        4*xd^6*(5 - 5*yd + 24*yd^2 + 24*yd^3))*(G[{-1, -1, -1}, yd] - 
        G[{-1, -1, 1}, yd]))/(9*(yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^
        3) - (256*xd^2*(1 + xd^2)^4*(-1 + yd)*yd^3*(1 + yd)*
       (6*G[{0}, xd]*G[{0, -1}, yd] - 6*G[{0}, xd]*G[{0, 1}, yd] - 
        7*G[{0, 0, -1}, yd] + 7*G[{0, 0, 1}, yd]))/
      (9*(yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) + 
     (16*(1 + xd^2)^2*(-1 + yd)*(1 + yd)*(yd^2*(3 + yd^2) + 
        xd^8*yd^2*(3 + yd^2) + xd^4*(-408 + 706*yd^2 - 402*yd^4) + 
        4*xd^2*(5 - 23*yd^2 + 6*yd^4) + 4*xd^6*(5 - 23*yd^2 + 6*yd^4))*
       (G[{-I, I, 0}, xd] + G[{I, -I, 0}, xd]))/
      (9*(yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) + 
     (16*(1 + xd^2)^2*(-1 + yd)*(1 + yd)*(yd^2*(-1 + 5*yd^2) + 
        xd^8*yd^2*(-1 + 5*yd^2) - 12*xd^2*(1 + yd^2 + 2*yd^4) - 
        12*xd^6*(1 + yd^2 + 2*yd^4) - 2*xd^4*(44 - 53*yd^2 + 61*yd^4))*
       (G[{-I, -I, 0}, xd] + G[{I, I, 0}, xd]))/
      (9*(yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) + 
     (2*(1 + xd^2)^2*(-1 + yd)^2*(1 + yd)*(yd^2*(1 + yd) + 
        xd^8*yd^2*(1 + yd) + xd^2*(20 + 20*yd + 96*yd^2 - 96*yd^3) + 
        xd^6*(20 + 20*yd + 96*yd^2 - 96*yd^3) - 
        2*xd^4*(-116 - 116*yd + yd^2 + 193*yd^3))*(G[{1, 1, -1}, yd] - 
        G[{1, 1, 1}, yd]))/(9*(yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) + 
     ((1 + 4*xd + xd^2)*(-1 + yd)*(1 + yd)*(yd^4 - 4*xd*yd^4 - 4*xd^17*yd^4 + 
        xd^18*yd^4 + 16*xd^3*yd^2*(-3 + 5*yd^2) + 16*xd^15*yd^2*
         (-3 + 5*yd^2) + xd^2*yd^2*(12 + 13*yd^2) + 
        xd^16*yd^2*(12 + 13*yd^2) + xd^8*(-6848 + 2980*yd^2 - 566*yd^4) + 
        xd^10*(-6848 + 2980*yd^2 - 566*yd^4) - 
        16*xd^5*(8 - 46*yd^2 + 21*yd^4) - 16*xd^13*(8 - 46*yd^2 + 21*yd^4) - 
        4*xd^4*(-8 + 43*yd^2 + 56*yd^4) - 4*xd^14*(-8 + 43*yd^2 + 56*yd^4) - 
        16*xd^7*(-224 + 45*yd^2 + 133*yd^4) - 16*xd^11*(-224 + 45*yd^2 + 
          133*yd^4) + 4*xd^6*(-216 - 513*yd^2 + 194*yd^4) + 
        4*xd^12*(-216 - 513*yd^2 + 194*yd^4) + 
        8*xd^9*(2976 - 4472*yd^2 + 1621*yd^4))*(-G[{-2 - Sqrt[3], 0}, xd] + 
        G[{-2 - Sqrt[3], -I}, xd] + G[{-2 - Sqrt[3], I}, xd] - 
        G[{-2 + Sqrt[3], 0}, xd] + G[{-2 + Sqrt[3], -I}, xd] + 
        G[{-2 + Sqrt[3], I}, xd] - 2*G[{-2 - Sqrt[3]}, xd]*Log[2] - 
        2*G[{-2 + Sqrt[3]}, xd]*Log[2]))/(9*xd^2*(xd^2*(8 - 6*yd) + yd + 
        xd^4*yd)*(yd + xd^4*yd - 2*xd^2*(4 + 3*yd))*
       (yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^2) + 
     ((1 - 4*xd + xd^2)*(-1 + yd)*(1 + yd)*(yd^4 + 4*xd*yd^4 + 4*xd^17*yd^4 + 
        xd^18*yd^4 + xd^2*yd^2*(12 + 13*yd^2) + xd^16*yd^2*(12 + 13*yd^2) + 
        xd^8*(-6848 + 2980*yd^2 - 566*yd^4) + xd^10*(-6848 + 2980*yd^2 - 
          566*yd^4) + xd^3*(48*yd^2 - 80*yd^4) + xd^15*(48*yd^2 - 80*yd^4) + 
        16*xd^5*(8 - 46*yd^2 + 21*yd^4) + 16*xd^13*(8 - 46*yd^2 + 21*yd^4) - 
        4*xd^4*(-8 + 43*yd^2 + 56*yd^4) - 4*xd^14*(-8 + 43*yd^2 + 56*yd^4) + 
        16*xd^7*(-224 + 45*yd^2 + 133*yd^4) + 16*xd^11*(-224 + 45*yd^2 + 
          133*yd^4) + 4*xd^6*(-216 - 513*yd^2 + 194*yd^4) + 
        4*xd^12*(-216 - 513*yd^2 + 194*yd^4) - 
        8*xd^9*(2976 - 4472*yd^2 + 1621*yd^4))*(-G[{2 - Sqrt[3], 0}, xd] + 
        G[{2 - Sqrt[3], -I}, xd] + G[{2 - Sqrt[3], I}, xd] - 
        G[{2 + Sqrt[3], 0}, xd] + G[{2 + Sqrt[3], -I}, xd] + 
        G[{2 + Sqrt[3], I}, xd] - 2*G[{2 - Sqrt[3]}, xd]*Log[2] - 
        2*G[{2 + Sqrt[3]}, xd]*Log[2]))/(9*xd^2*(xd^2*(8 - 6*yd) + yd + 
        xd^4*yd)*(yd + xd^4*yd - 2*xd^2*(4 + 3*yd))*
       (yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^2) - 
     (4*(1 + xd^2)^2*(-1 + yd)*(1 + yd)^2*((-1 + yd)*yd^2 + 
        xd^8*(-1 + yd)*yd^2 + 4*xd^2*(-1 + yd + 12*yd^2 + 4*yd^3) + 
        4*xd^6*(-1 + yd + 12*yd^2 + 4*yd^3) + 2*xd^4*(92 - 92*yd - 47*yd^2 + 
          111*yd^3))*G[{-1}, yd]*(2*G[{-I, 0}, xd] - 
        2*G[{-I, -I}, xd] - 2*G[{-I, I}, xd] + 2*G[{I, 0}, xd] - 
        2*G[{I, -I}, xd] - 2*G[{I, I}, xd] - G[{-2 - Sqrt[3], 0}, xd] + 
        G[{-2 - Sqrt[3], -I}, xd] + G[{-2 - Sqrt[3], I}, xd] - 
        G[{2 - Sqrt[3], 0}, xd] + G[{2 - Sqrt[3], -I}, xd] + 
        G[{2 - Sqrt[3], I}, xd] - G[{-2 + Sqrt[3], 0}, xd] + 
        G[{-2 + Sqrt[3], -I}, xd] + G[{-2 + Sqrt[3], I}, xd] - 
        G[{2 + Sqrt[3], 0}, xd] + G[{2 + Sqrt[3], -I}, xd] + 
        G[{2 + Sqrt[3], I}, xd] - 2*G[{-2 - Sqrt[3]}, xd]*Log[2] - 
        2*G[{2 - Sqrt[3]}, xd]*Log[2] - 2*G[{-2 + Sqrt[3]}, xd]*Log[2] - 
        2*G[{2 + Sqrt[3]}, xd]*Log[2]))/
      (9*(yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) - 
     (4*(1 + xd^2)^2*(-1 + yd)^2*(1 + yd)*(yd^2*(1 + yd) + 
        xd^8*yd^2*(1 + yd) + 4*xd^2*(1 + yd - 12*yd^2 + 4*yd^3) + 
        4*xd^6*(1 + yd - 12*yd^2 + 4*yd^3) + 2*xd^4*(-92 - 92*yd + 47*yd^2 + 
          111*yd^3))*G[{1}, yd]*(2*G[{-I, 0}, xd] - 2*G[{-I, -I}, xd] - 
        2*G[{-I, I}, xd] + 2*G[{I, 0}, xd] - 2*G[{I, -I}, xd] - 
        2*G[{I, I}, xd] - G[{-2 - Sqrt[3], 0}, xd] + 
        G[{-2 - Sqrt[3], -I}, xd] + G[{-2 - Sqrt[3], I}, xd] - 
        G[{2 - Sqrt[3], 0}, xd] + G[{2 - Sqrt[3], -I}, xd] + 
        G[{2 - Sqrt[3], I}, xd] - G[{-2 + Sqrt[3], 0}, xd] + 
        G[{-2 + Sqrt[3], -I}, xd] + G[{-2 + Sqrt[3], I}, xd] - 
        G[{2 + Sqrt[3], 0}, xd] + G[{2 + Sqrt[3], -I}, xd] + 
        G[{2 + Sqrt[3], I}, xd] - 2*G[{-2 - Sqrt[3]}, xd]*Log[2] - 
        2*G[{2 - Sqrt[3]}, xd]*Log[2] - 2*G[{-2 + Sqrt[3]}, xd]*Log[2] - 
        2*G[{2 + Sqrt[3]}, xd]*Log[2]))/
      (9*(yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) + 
     (8*(1 + xd^2)^2*(-1 + yd)*(1 + yd)*(yd^2 + 3*yd^4 + xd^2*(4 - 52*yd^2) + 
        xd^6*(4 - 52*yd^2) + xd^4*(-248 + 406*yd^2 - 262*yd^4) + 
        xd^8*(yd^2 + 3*yd^4))*(-2*G[{0, -I, 0}, xd] - 
        2*G[{0, I, 0}, xd] + G[{0, -2 - Sqrt[3], 0}, xd] - 
        G[{0, -2 - Sqrt[3], -I}, xd] - G[{0, -2 - Sqrt[3], I}, xd] + 
        G[{0, 2 - Sqrt[3], 0}, xd] - G[{0, 2 - Sqrt[3], -I}, xd] - 
        G[{0, 2 - Sqrt[3], I}, xd] + G[{0, -2 + Sqrt[3], 0}, xd] - 
        G[{0, -2 + Sqrt[3], -I}, xd] - G[{0, -2 + Sqrt[3], I}, xd] + 
        G[{0, 2 + Sqrt[3], 0}, xd] - G[{0, 2 + Sqrt[3], -I}, xd] - 
        G[{0, 2 + Sqrt[3], I}, xd] - G[{-I, -2 - Sqrt[3], 0}, xd] + 
        G[{-I, -2 - Sqrt[3], -I}, xd] + G[{-I, -2 - Sqrt[3], I}, xd] - 
        G[{-I, 2 - Sqrt[3], 0}, xd] + G[{-I, 2 - Sqrt[3], -I}, xd] + 
        G[{-I, 2 - Sqrt[3], I}, xd] - G[{-I, -2 + Sqrt[3], 0}, xd] + 
        G[{-I, -2 + Sqrt[3], -I}, xd] + G[{-I, -2 + Sqrt[3], I}, xd] - 
        G[{-I, 2 + Sqrt[3], 0}, xd] + G[{-I, 2 + Sqrt[3], -I}, xd] + 
        G[{-I, 2 + Sqrt[3], I}, xd] - G[{I, -2 - Sqrt[3], 0}, xd] + 
        G[{I, -2 - Sqrt[3], -I}, xd] + G[{I, -2 - Sqrt[3], I}, xd] - 
        G[{I, 2 - Sqrt[3], 0}, xd] + G[{I, 2 - Sqrt[3], -I}, xd] + 
        G[{I, 2 - Sqrt[3], I}, xd] - G[{I, -2 + Sqrt[3], 0}, xd] + 
        G[{I, -2 + Sqrt[3], -I}, xd] + G[{I, -2 + Sqrt[3], I}, xd] - 
        G[{I, 2 + Sqrt[3], 0}, xd] + G[{I, 2 + Sqrt[3], -I}, xd] + 
        G[{I, 2 + Sqrt[3], I}, xd] + 2*G[{0, -2 - Sqrt[3]}, xd]*Log[2] + 
        2*G[{0, 2 - Sqrt[3]}, xd]*Log[2] + 2*G[{0, -2 + Sqrt[3]}, xd]*
         Log[2] + 2*G[{0, 2 + Sqrt[3]}, xd]*Log[2] - 
        2*G[{-I, -2 - Sqrt[3]}, xd]*Log[2] - 2*G[{-I, 2 - Sqrt[3]}, xd]*
         Log[2] - 2*G[{-I, -2 + Sqrt[3]}, xd]*Log[2] - 
        2*G[{-I, 2 + Sqrt[3]}, xd]*Log[2] - 2*G[{I, -2 - Sqrt[3]}, xd]*
         Log[2] - 2*G[{I, 2 - Sqrt[3]}, xd]*Log[2] - 
        2*G[{I, -2 + Sqrt[3]}, xd]*Log[2] - 2*G[{I, 2 + Sqrt[3]}, xd]*
         Log[2]))/(9*(yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) + 
     (32*(1 + xd^2)^2*(-1 + yd)*(1 + yd)*((-2*I)*xd*(-1 + yd) + yd + xd^2*yd)*
       ((2*I)*xd*(-1 + yd) + yd + xd^2*yd)*(yd + xd^2*yd - 2*xd*(1 + yd))*
       (yd + xd^2*yd + 2*xd*(1 + yd))*(G[{(2*xd)/(1 - xd)^2}, yd]*
         G[{-I, 0}, xd] + G[{(-2*xd)/(1 + xd)^2}, yd]*G[{-I, 0}, xd] - 
        G[{(2*xd)/(1 - xd)^2}, yd]*G[{-I, -I}, xd] - 
        G[{(-2*xd)/(1 + xd)^2}, yd]*G[{-I, -I}, xd] - 
        G[{(2*xd)/(1 - xd)^2}, yd]*G[{-I, I}, xd] - 
        G[{(-2*xd)/(1 + xd)^2}, yd]*G[{-I, I}, xd] + 
        G[{(2*xd)/(1 - xd)^2}, yd]*G[{I, 0}, xd] + 
        G[{(-2*xd)/(1 + xd)^2}, yd]*G[{I, 0}, xd] - 
        G[{(2*xd)/(1 - xd)^2}, yd]*G[{I, -I}, xd] - 
        G[{(-2*xd)/(1 + xd)^2}, yd]*G[{I, -I}, xd] - 
        G[{(2*xd)/(1 - xd)^2}, yd]*G[{I, I}, xd] - 
        G[{(-2*xd)/(1 + xd)^2}, yd]*G[{I, I}, xd] - 
        G[{(-2*xd)/(1 + xd)^2}, yd]*G[{-2 - Sqrt[3], 0}, xd] + 
        G[{(-2*xd)/(1 + xd)^2}, yd]*G[{-2 - Sqrt[3], -I}, xd] + 
        G[{(-2*xd)/(1 + xd)^2}, yd]*G[{-2 - Sqrt[3], I}, xd] - 
        G[{(2*xd)/(1 - xd)^2}, yd]*G[{2 - Sqrt[3], 0}, xd] + 
        G[{(2*xd)/(1 - xd)^2}, yd]*G[{2 - Sqrt[3], -I}, xd] + 
        G[{(2*xd)/(1 - xd)^2}, yd]*G[{2 - Sqrt[3], I}, xd] - 
        G[{(-2*xd)/(1 + xd)^2}, yd]*G[{-2 + Sqrt[3], 0}, xd] + 
        G[{(-2*xd)/(1 + xd)^2}, yd]*G[{-2 + Sqrt[3], -I}, xd] + 
        G[{(-2*xd)/(1 + xd)^2}, yd]*G[{-2 + Sqrt[3], I}, xd] - 
        G[{(2*xd)/(1 - xd)^2}, yd]*G[{2 + Sqrt[3], 0}, xd] + 
        G[{(2*xd)/(1 - xd)^2}, yd]*G[{2 + Sqrt[3], -I}, xd] + 
        G[{(2*xd)/(1 - xd)^2}, yd]*G[{2 + Sqrt[3], I}, xd] - 
        G[{0}, xd]*G[{(2*xd)/(1 - xd)^2, -1}, yd] + 
        G[{-I}, xd]*G[{(2*xd)/(1 - xd)^2, -1}, yd] + 
        G[{I}, xd]*G[{(2*xd)/(1 - xd)^2, -1}, yd] + 
        G[{0}, xd]*G[{(2*xd)/(1 - xd)^2, 1}, yd] - 
        G[{-I}, xd]*G[{(2*xd)/(1 - xd)^2, 1}, yd] - 
        G[{I}, xd]*G[{(2*xd)/(1 - xd)^2, 1}, yd] - 
        G[{0}, xd]*G[{(-2*xd)/(1 + xd)^2, -1}, yd] + 
        G[{-I}, xd]*G[{(-2*xd)/(1 + xd)^2, -1}, yd] + 
        G[{I}, xd]*G[{(-2*xd)/(1 + xd)^2, -1}, yd] + 
        G[{0}, xd]*G[{(-2*xd)/(1 + xd)^2, 1}, yd] - 
        G[{-I}, xd]*G[{(-2*xd)/(1 + xd)^2, 1}, yd] - 
        G[{I}, xd]*G[{(-2*xd)/(1 + xd)^2, 1}, yd] - 
        G[{(2*xd)/(1 - xd)^2, -1, -1}, yd] + 
        G[{(2*xd)/(1 - xd)^2, -1, 1}, yd] + G[{(2*xd)/(1 - xd)^2, 0, -1}, 
         yd] - G[{(2*xd)/(1 - xd)^2, 0, 1}, yd] - 
        G[{(-2*xd)/(1 + xd)^2, -1, -1}, yd] + 
        G[{(-2*xd)/(1 + xd)^2, -1, 1}, yd] + 
        G[{(-2*xd)/(1 + xd)^2, 0, -1}, yd] - 
        G[{(-2*xd)/(1 + xd)^2, 0, 1}, yd] + 2*G[{-I}, xd]*
         G[{(2*xd)/(1 - xd)^2}, yd]*Log[2] + 2*G[{I}, xd]*
         G[{(2*xd)/(1 - xd)^2}, yd]*Log[2] - 2*G[{2 - Sqrt[3]}, xd]*
         G[{(2*xd)/(1 - xd)^2}, yd]*Log[2] - 2*G[{2 + Sqrt[3]}, xd]*
         G[{(2*xd)/(1 - xd)^2}, yd]*Log[2] + 2*G[{-I}, xd]*
         G[{(-2*xd)/(1 + xd)^2}, yd]*Log[2] + 2*G[{I}, xd]*
         G[{(-2*xd)/(1 + xd)^2}, yd]*Log[2] - 2*G[{-2 - Sqrt[3]}, xd]*
         G[{(-2*xd)/(1 + xd)^2}, yd]*Log[2] - 2*G[{-2 + Sqrt[3]}, xd]*
         G[{(-2*xd)/(1 + xd)^2}, yd]*Log[2] - 
        2*G[{(2*xd)/(1 - xd)^2, -1}, yd]*Log[2] + 
        2*G[{(2*xd)/(1 - xd)^2, 1}, yd]*Log[2] - 
        2*G[{(-2*xd)/(1 + xd)^2, -1}, yd]*Log[2] + 
        2*G[{(-2*xd)/(1 + xd)^2, 1}, yd]*Log[2]))/
      (9*(yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) + 
     (32*(1 + xd^2)^2*(-1 + yd)*(1 + yd)*(-2*xd*(-1 + yd) + yd + xd^2*yd)*
       (2*xd*(-1 + yd) + yd + xd^2*yd)*(yd + xd^2*yd - (2*I)*xd*(1 + yd))*
       (yd + xd^2*yd + (2*I)*xd*(1 + yd))*(G[{(-2*xd)/(1 - xd)^2}, yd]*
         G[{-I, 0}, xd] + G[{(2*xd)/(1 + xd)^2}, yd]*G[{-I, 0}, xd] - 
        G[{(-2*xd)/(1 - xd)^2}, yd]*G[{-I, -I}, xd] - 
        G[{(2*xd)/(1 + xd)^2}, yd]*G[{-I, -I}, xd] - 
        G[{(-2*xd)/(1 - xd)^2}, yd]*G[{-I, I}, xd] - 
        G[{(2*xd)/(1 + xd)^2}, yd]*G[{-I, I}, xd] + 
        G[{(-2*xd)/(1 - xd)^2}, yd]*G[{I, 0}, xd] + 
        G[{(2*xd)/(1 + xd)^2}, yd]*G[{I, 0}, xd] - 
        G[{(-2*xd)/(1 - xd)^2}, yd]*G[{I, -I}, xd] - 
        G[{(2*xd)/(1 + xd)^2}, yd]*G[{I, -I}, xd] - 
        G[{(-2*xd)/(1 - xd)^2}, yd]*G[{I, I}, xd] - 
        G[{(2*xd)/(1 + xd)^2}, yd]*G[{I, I}, xd] - 
        G[{(2*xd)/(1 + xd)^2}, yd]*G[{-2 - Sqrt[3], 0}, xd] + 
        G[{(2*xd)/(1 + xd)^2}, yd]*G[{-2 - Sqrt[3], -I}, xd] + 
        G[{(2*xd)/(1 + xd)^2}, yd]*G[{-2 - Sqrt[3], I}, xd] - 
        G[{(-2*xd)/(1 - xd)^2}, yd]*G[{2 - Sqrt[3], 0}, xd] + 
        G[{(-2*xd)/(1 - xd)^2}, yd]*G[{2 - Sqrt[3], -I}, xd] + 
        G[{(-2*xd)/(1 - xd)^2}, yd]*G[{2 - Sqrt[3], I}, xd] - 
        G[{(2*xd)/(1 + xd)^2}, yd]*G[{-2 + Sqrt[3], 0}, xd] + 
        G[{(2*xd)/(1 + xd)^2}, yd]*G[{-2 + Sqrt[3], -I}, xd] + 
        G[{(2*xd)/(1 + xd)^2}, yd]*G[{-2 + Sqrt[3], I}, xd] - 
        G[{(-2*xd)/(1 - xd)^2}, yd]*G[{2 + Sqrt[3], 0}, xd] + 
        G[{(-2*xd)/(1 - xd)^2}, yd]*G[{2 + Sqrt[3], -I}, xd] + 
        G[{(-2*xd)/(1 - xd)^2}, yd]*G[{2 + Sqrt[3], I}, xd] + 
        G[{0}, xd]*G[{(-2*xd)/(1 - xd)^2, -1}, yd] - 
        G[{-I}, xd]*G[{(-2*xd)/(1 - xd)^2, -1}, yd] - 
        G[{I}, xd]*G[{(-2*xd)/(1 - xd)^2, -1}, yd] - 
        G[{0}, xd]*G[{(-2*xd)/(1 - xd)^2, 1}, yd] + 
        G[{-I}, xd]*G[{(-2*xd)/(1 - xd)^2, 1}, yd] + 
        G[{I}, xd]*G[{(-2*xd)/(1 - xd)^2, 1}, yd] + 
        G[{0}, xd]*G[{(2*xd)/(1 + xd)^2, -1}, yd] - 
        G[{-I}, xd]*G[{(2*xd)/(1 + xd)^2, -1}, yd] - 
        G[{I}, xd]*G[{(2*xd)/(1 + xd)^2, -1}, yd] - 
        G[{0}, xd]*G[{(2*xd)/(1 + xd)^2, 1}, yd] + 
        G[{-I}, xd]*G[{(2*xd)/(1 + xd)^2, 1}, yd] + 
        G[{I}, xd]*G[{(2*xd)/(1 + xd)^2, 1}, yd] - 
        G[{(-2*xd)/(1 - xd)^2, 0, -1}, yd] + 
        G[{(-2*xd)/(1 - xd)^2, 0, 1}, yd] + G[{(-2*xd)/(1 - xd)^2, 1, 
          -1}, yd] - G[{(-2*xd)/(1 - xd)^2, 1, 1}, yd] - 
        G[{(2*xd)/(1 + xd)^2, 0, -1}, yd] + G[{(2*xd)/(1 + xd)^2, 0, 1}, 
         yd] + G[{(2*xd)/(1 + xd)^2, 1, -1}, yd] - 
        G[{(2*xd)/(1 + xd)^2, 1, 1}, yd] + 2*G[{-I}, xd]*
         G[{(-2*xd)/(1 - xd)^2}, yd]*Log[2] + 2*G[{I}, xd]*
         G[{(-2*xd)/(1 - xd)^2}, yd]*Log[2] - 2*G[{2 - Sqrt[3]}, xd]*
         G[{(-2*xd)/(1 - xd)^2}, yd]*Log[2] - 2*G[{2 + Sqrt[3]}, xd]*
         G[{(-2*xd)/(1 - xd)^2}, yd]*Log[2] + 2*G[{-I}, xd]*
         G[{(2*xd)/(1 + xd)^2}, yd]*Log[2] + 2*G[{I}, xd]*
         G[{(2*xd)/(1 + xd)^2}, yd]*Log[2] - 2*G[{-2 - Sqrt[3]}, xd]*
         G[{(2*xd)/(1 + xd)^2}, yd]*Log[2] - 2*G[{-2 + Sqrt[3]}, xd]*
         G[{(2*xd)/(1 + xd)^2}, yd]*Log[2] + 
        2*G[{(-2*xd)/(1 - xd)^2, -1}, yd]*Log[2] - 
        2*G[{(-2*xd)/(1 - xd)^2, 1}, yd]*Log[2] + 
        2*G[{(2*xd)/(1 + xd)^2, -1}, yd]*Log[2] - 
        2*G[{(2*xd)/(1 + xd)^2, 1}, yd]*Log[2]))/
      (9*(yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) + 
     (2*(1 + xd^2)^2*(-1 + yd)*(1 + yd)*(yd^2 + 7*yd^4 + 
        xd^4*(-312 + 534*yd^2 + 128*yd^3 - 302*yd^4) + 
        4*xd^2*(1 - 13*yd^2 + 16*yd^3 + 4*yd^4) + 
        4*xd^6*(1 - 13*yd^2 + 16*yd^3 + 4*yd^4) + xd^8*(yd^2 + 7*yd^4))*
       (-4*G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{-I, 0}, xd] + 
        4*G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{-I, -I}, xd] + 
        4*G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{-I, I}, xd] - 
        4*G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{I, 0}, xd] + 
        4*G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{I, -I}, xd] + 
        4*G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{I, I}, xd] + 
        2*G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{-2 - Sqrt[3], 0}, 
          xd] - 2*G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{-2 - Sqrt[3], -I}, xd] - 2*G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4)}, 
          yd]*G[{-2 - Sqrt[3], I}, xd] + 
        2*G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{2 - Sqrt[3], 0}, 
          xd] - 2*G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{2 - Sqrt[3], -I}, xd] - 2*G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4)}, 
          yd]*G[{2 - Sqrt[3], I}, xd] + 
        2*G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{-2 + Sqrt[3], 0}, 
          xd] - 2*G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{-2 + Sqrt[3], -I}, xd] - 2*G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4)}, 
          yd]*G[{-2 + Sqrt[3], I}, xd] + 
        2*G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{2 + Sqrt[3], 0}, 
          xd] - 2*G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{2 + Sqrt[3], -I}, xd] - 2*G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4)}, 
          yd]*G[{2 + Sqrt[3], I}, xd] - 2*G[{0}, xd]*
         G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4), -1}, yd] + 
        2*G[{-I}, xd]*G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4), -1}, yd] + 
        2*G[{I}, xd]*G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4), -1}, yd] + 
        2*G[{0}, xd]*G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4), 1}, yd] - 
        2*G[{-I}, xd]*G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4), 1}, yd] - 
        2*G[{I}, xd]*G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4), 1}, yd] + 
        G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4), 0, -1}, yd] - 
        G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4), 0, 1}, yd] - 
        G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4), 1, -1}, yd] + 
        G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4), 1, 1}, yd] - 
        8*G[{-I}, xd]*G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*Log[2] - 
        8*G[{I}, xd]*G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*Log[2] + 
        4*G[{-2 - Sqrt[3]}, xd]*G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         Log[2] + 4*G[{2 - Sqrt[3]}, xd]*
         G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*Log[2] + 
        4*G[{-2 + Sqrt[3]}, xd]*G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         Log[2] + 4*G[{2 + Sqrt[3]}, xd]*
         G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*Log[2] - 
        4*G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4), -1}, yd]*Log[2] + 
        4*G[{(-8*xd^2)/(1 - 6*xd^2 + xd^4), 1}, yd]*Log[2]))/
      (9*(yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) - 
     (2*(1 + xd^2)^2*(-1 + yd)*(1 + yd)*(yd^2 + 7*yd^4 + 
        4*xd^2*(1 - 13*yd^2 - 16*yd^3 + 4*yd^4) + 
        4*xd^6*(1 - 13*yd^2 - 16*yd^3 + 4*yd^4) + xd^8*(yd^2 + 7*yd^4) - 
        2*xd^4*(156 - 267*yd^2 + 64*yd^3 + 151*yd^4))*
       (4*G[{(8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{-I, 0}, xd] - 
        4*G[{(8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{-I, -I}, xd] - 
        4*G[{(8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{-I, I}, xd] + 
        4*G[{(8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{I, 0}, xd] - 
        4*G[{(8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{I, -I}, xd] - 
        4*G[{(8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{I, I}, xd] - 
        2*G[{(8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{-2 - Sqrt[3], 0}, 
          xd] + 2*G[{(8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{-2 - Sqrt[3], -I}, xd] + 2*G[{(8*xd^2)/(1 - 6*xd^2 + xd^4)}, 
          yd]*G[{-2 - Sqrt[3], I}, xd] - 
        2*G[{(8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{2 - Sqrt[3], 0}, xd] + 
        2*G[{(8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{2 - Sqrt[3], -I}, 
          xd] + 2*G[{(8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{2 - Sqrt[3], I}, xd] - 2*G[{(8*xd^2)/(1 - 6*xd^2 + xd^4)}, 
          yd]*G[{-2 + Sqrt[3], 0}, xd] + 
        2*G[{(8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{-2 + Sqrt[3], -I}, 
          xd] + 2*G[{(8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{-2 + Sqrt[3], I}, xd] - 2*G[{(8*xd^2)/(1 - 6*xd^2 + xd^4)}, 
          yd]*G[{2 + Sqrt[3], 0}, xd] + 
        2*G[{(8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{2 + Sqrt[3], -I}, 
          xd] + 2*G[{(8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{2 + Sqrt[3], I}, xd] - 2*G[{0}, xd]*
         G[{(8*xd^2)/(1 - 6*xd^2 + xd^4), -1}, yd] + 
        2*G[{-I}, xd]*G[{(8*xd^2)/(1 - 6*xd^2 + xd^4), -1}, yd] + 
        2*G[{I}, xd]*G[{(8*xd^2)/(1 - 6*xd^2 + xd^4), -1}, yd] + 
        2*G[{0}, xd]*G[{(8*xd^2)/(1 - 6*xd^2 + xd^4), 1}, yd] - 
        2*G[{-I}, xd]*G[{(8*xd^2)/(1 - 6*xd^2 + xd^4), 1}, yd] - 
        2*G[{I}, xd]*G[{(8*xd^2)/(1 - 6*xd^2 + xd^4), 1}, yd] - 
        G[{(8*xd^2)/(1 - 6*xd^2 + xd^4), -1, -1}, yd] + 
        G[{(8*xd^2)/(1 - 6*xd^2 + xd^4), -1, 1}, yd] + 
        G[{(8*xd^2)/(1 - 6*xd^2 + xd^4), 0, -1}, yd] - 
        G[{(8*xd^2)/(1 - 6*xd^2 + xd^4), 0, 1}, yd] + 
        8*G[{-I}, xd]*G[{(8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*Log[2] + 
        8*G[{I}, xd]*G[{(8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*Log[2] - 
        4*G[{-2 - Sqrt[3]}, xd]*G[{(8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         Log[2] - 4*G[{2 - Sqrt[3]}, xd]*
         G[{(8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*Log[2] - 
        4*G[{-2 + Sqrt[3]}, xd]*G[{(8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         Log[2] - 4*G[{2 + Sqrt[3]}, xd]*
         G[{(8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*Log[2] - 
        4*G[{(8*xd^2)/(1 - 6*xd^2 + xd^4), -1}, yd]*Log[2] + 
        4*G[{(8*xd^2)/(1 - 6*xd^2 + xd^4), 1}, yd]*Log[2]))/
      (9*(yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) + 
     (128*xd^2*(1 + xd^2)^4*(-1 + yd)^2*yd^2*(1 + yd)^2*
       (-4*G[{-1, 1}, yd]*G[{-I, 0}, xd] + 
        4*G[{-1, (2*xd)/(1 - xd)^2}, yd]*G[{-I, 0}, xd] + 
        4*G[{-1, (-2*xd)/(1 + xd)^2}, yd]*G[{-I, 0}, xd] - 
        4*G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{-I, 0}, xd] + 
        4*G[{0, -1}, yd]*G[{-I, 0}, xd] + 4*G[{0, 1}, yd]*
         G[{-I, 0}, xd] - 4*G[{0, (-2*xd)/(1 - xd)^2}, yd]*
         G[{-I, 0}, xd] - 4*G[{0, (2*xd)/(1 - xd)^2}, yd]*
         G[{-I, 0}, xd] - 4*G[{0, (-2*xd)/(1 + xd)^2}, yd]*
         G[{-I, 0}, xd] - 4*G[{0, (2*xd)/(1 + xd)^2}, yd]*
         G[{-I, 0}, xd] + 4*G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{-I, 0}, xd] + 4*G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{-I, 0}, xd] + 4*G[{-1, 1}, yd]*G[{-I, -I}, xd] - 
        4*G[{-1, (2*xd)/(1 - xd)^2}, yd]*G[{-I, -I}, xd] - 
        4*G[{-1, (-2*xd)/(1 + xd)^2}, yd]*G[{-I, -I}, xd] + 
        4*G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{-I, -I}, xd] - 
        4*G[{0, -1}, yd]*G[{-I, -I}, xd] - 4*G[{0, 1}, yd]*
         G[{-I, -I}, xd] + 4*G[{0, (-2*xd)/(1 - xd)^2}, yd]*
         G[{-I, -I}, xd] + 4*G[{0, (2*xd)/(1 - xd)^2}, yd]*
         G[{-I, -I}, xd] + 4*G[{0, (-2*xd)/(1 + xd)^2}, yd]*
         G[{-I, -I}, xd] + 4*G[{0, (2*xd)/(1 + xd)^2}, yd]*
         G[{-I, -I}, xd] - 4*G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{-I, -I}, xd] - 4*G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{-I, -I}, xd] + 4*G[{-1, 1}, yd]*G[{-I, I}, xd] - 
        4*G[{-1, (2*xd)/(1 - xd)^2}, yd]*G[{-I, I}, xd] - 
        4*G[{-1, (-2*xd)/(1 + xd)^2}, yd]*G[{-I, I}, xd] + 
        4*G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{-I, I}, xd] - 
        4*G[{0, -1}, yd]*G[{-I, I}, xd] - 4*G[{0, 1}, yd]*
         G[{-I, I}, xd] + 4*G[{0, (-2*xd)/(1 - xd)^2}, yd]*
         G[{-I, I}, xd] + 4*G[{0, (2*xd)/(1 - xd)^2}, yd]*
         G[{-I, I}, xd] + 4*G[{0, (-2*xd)/(1 + xd)^2}, yd]*
         G[{-I, I}, xd] + 4*G[{0, (2*xd)/(1 + xd)^2}, yd]*
         G[{-I, I}, xd] - 4*G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{-I, I}, xd] - 4*G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{-I, I}, xd] - 4*G[{-1, 1}, yd]*G[{I, 0}, xd] + 
        4*G[{-1, (2*xd)/(1 - xd)^2}, yd]*G[{I, 0}, xd] + 
        4*G[{-1, (-2*xd)/(1 + xd)^2}, yd]*G[{I, 0}, xd] - 
        4*G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{I, 0}, xd] + 
        4*G[{0, -1}, yd]*G[{I, 0}, xd] + 4*G[{0, 1}, yd]*
         G[{I, 0}, xd] - 4*G[{0, (-2*xd)/(1 - xd)^2}, yd]*
         G[{I, 0}, xd] - 4*G[{0, (2*xd)/(1 - xd)^2}, yd]*
         G[{I, 0}, xd] - 4*G[{0, (-2*xd)/(1 + xd)^2}, yd]*
         G[{I, 0}, xd] - 4*G[{0, (2*xd)/(1 + xd)^2}, yd]*
         G[{I, 0}, xd] + 4*G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{I, 0}, xd] + 4*G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{I, 0}, xd] + 4*G[{-1, 1}, yd]*G[{I, -I}, xd] - 
        4*G[{-1, (2*xd)/(1 - xd)^2}, yd]*G[{I, -I}, xd] - 
        4*G[{-1, (-2*xd)/(1 + xd)^2}, yd]*G[{I, -I}, xd] + 
        4*G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{I, -I}, xd] - 
        4*G[{0, -1}, yd]*G[{I, -I}, xd] - 4*G[{0, 1}, yd]*
         G[{I, -I}, xd] + 4*G[{0, (-2*xd)/(1 - xd)^2}, yd]*
         G[{I, -I}, xd] + 4*G[{0, (2*xd)/(1 - xd)^2}, yd]*
         G[{I, -I}, xd] + 4*G[{0, (-2*xd)/(1 + xd)^2}, yd]*
         G[{I, -I}, xd] + 4*G[{0, (2*xd)/(1 + xd)^2}, yd]*
         G[{I, -I}, xd] - 4*G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{I, -I}, xd] - 4*G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{I, -I}, xd] + 4*G[{-1, 1}, yd]*G[{I, I}, xd] - 
        4*G[{-1, (2*xd)/(1 - xd)^2}, yd]*G[{I, I}, xd] - 
        4*G[{-1, (-2*xd)/(1 + xd)^2}, yd]*G[{I, I}, xd] + 
        4*G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{I, I}, xd] - 
        4*G[{0, -1}, yd]*G[{I, I}, xd] - 4*G[{0, 1}, yd]*
         G[{I, I}, xd] + 4*G[{0, (-2*xd)/(1 - xd)^2}, yd]*
         G[{I, I}, xd] + 4*G[{0, (2*xd)/(1 - xd)^2}, yd]*
         G[{I, I}, xd] + 4*G[{0, (-2*xd)/(1 + xd)^2}, yd]*
         G[{I, I}, xd] + 4*G[{0, (2*xd)/(1 + xd)^2}, yd]*
         G[{I, I}, xd] - 4*G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{I, I}, xd] - 4*G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{I, I}, xd] - 4*G[{-I, 0}, xd]*G[{1, -1}, yd] + 
        4*G[{-I, -I}, xd]*G[{1, -1}, yd] + 4*G[{-I, I}, xd]*
         G[{1, -1}, yd] - 4*G[{I, 0}, xd]*G[{1, -1}, yd] + 
        4*G[{I, -I}, xd]*G[{1, -1}, yd] + 4*G[{I, I}, xd]*
         G[{1, -1}, yd] + 4*G[{-I, 0}, xd]*G[{1, (-2*xd)/(1 - xd)^2}, 
          yd] - 4*G[{-I, -I}, xd]*G[{1, (-2*xd)/(1 - xd)^2}, yd] - 
        4*G[{-I, I}, xd]*G[{1, (-2*xd)/(1 - xd)^2}, yd] + 
        4*G[{I, 0}, xd]*G[{1, (-2*xd)/(1 - xd)^2}, yd] - 
        4*G[{I, -I}, xd]*G[{1, (-2*xd)/(1 - xd)^2}, yd] - 
        4*G[{I, I}, xd]*G[{1, (-2*xd)/(1 - xd)^2}, yd] + 
        4*G[{-I, 0}, xd]*G[{1, (2*xd)/(1 + xd)^2}, yd] - 
        4*G[{-I, -I}, xd]*G[{1, (2*xd)/(1 + xd)^2}, yd] - 
        4*G[{-I, I}, xd]*G[{1, (2*xd)/(1 + xd)^2}, yd] + 
        4*G[{I, 0}, xd]*G[{1, (2*xd)/(1 + xd)^2}, yd] - 
        4*G[{I, -I}, xd]*G[{1, (2*xd)/(1 + xd)^2}, yd] - 
        4*G[{I, I}, xd]*G[{1, (2*xd)/(1 + xd)^2}, yd] - 
        4*G[{-I, 0}, xd]*G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd] + 
        4*G[{-I, -I}, xd]*G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd] + 
        4*G[{-I, I}, xd]*G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd] - 
        4*G[{I, 0}, xd]*G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd] + 
        4*G[{I, -I}, xd]*G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd] + 
        4*G[{I, I}, xd]*G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd] + 
        2*G[{-1, 1}, yd]*G[{-2 - Sqrt[3], 0}, xd] - 
        4*G[{-1, (-2*xd)/(1 + xd)^2}, yd]*G[{-2 - Sqrt[3], 0}, xd] + 
        2*G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{-2 - Sqrt[3], 0}, 
          xd] - 2*G[{0, -1}, yd]*G[{-2 - Sqrt[3], 0}, xd] - 
        2*G[{0, 1}, yd]*G[{-2 - Sqrt[3], 0}, xd] + 
        4*G[{0, (-2*xd)/(1 + xd)^2}, yd]*G[{-2 - Sqrt[3], 0}, xd] + 
        4*G[{0, (2*xd)/(1 + xd)^2}, yd]*G[{-2 - Sqrt[3], 0}, xd] - 
        2*G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{-2 - Sqrt[3], 0}, 
          xd] - 2*G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{-2 - Sqrt[3], 0}, xd] + 2*G[{1, -1}, yd]*
         G[{-2 - Sqrt[3], 0}, xd] - 4*G[{1, (2*xd)/(1 + xd)^2}, yd]*
         G[{-2 - Sqrt[3], 0}, xd] + 
        2*G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{-2 - Sqrt[3], 0}, 
          xd] - 2*G[{-1, 1}, yd]*G[{-2 - Sqrt[3], -I}, xd] + 
        4*G[{-1, (-2*xd)/(1 + xd)^2}, yd]*G[{-2 - Sqrt[3], -I}, xd] - 
        2*G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{-2 - Sqrt[3], -I}, 
          xd] + 2*G[{0, -1}, yd]*G[{-2 - Sqrt[3], -I}, xd] + 
        2*G[{0, 1}, yd]*G[{-2 - Sqrt[3], -I}, xd] - 
        4*G[{0, (-2*xd)/(1 + xd)^2}, yd]*G[{-2 - Sqrt[3], -I}, xd] - 
        4*G[{0, (2*xd)/(1 + xd)^2}, yd]*G[{-2 - Sqrt[3], -I}, xd] + 
        2*G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{-2 - Sqrt[3], -I}, 
          xd] + 2*G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{-2 - Sqrt[3], -I}, xd] - 2*G[{1, -1}, yd]*
         G[{-2 - Sqrt[3], -I}, xd] + 4*G[{1, (2*xd)/(1 + xd)^2}, yd]*
         G[{-2 - Sqrt[3], -I}, xd] - 
        2*G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{-2 - Sqrt[3], -I}, 
          xd] - 2*G[{-1, 1}, yd]*G[{-2 - Sqrt[3], I}, xd] + 
        4*G[{-1, (-2*xd)/(1 + xd)^2}, yd]*G[{-2 - Sqrt[3], I}, xd] - 
        2*G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{-2 - Sqrt[3], I}, 
          xd] + 2*G[{0, -1}, yd]*G[{-2 - Sqrt[3], I}, xd] + 
        2*G[{0, 1}, yd]*G[{-2 - Sqrt[3], I}, xd] - 
        4*G[{0, (-2*xd)/(1 + xd)^2}, yd]*G[{-2 - Sqrt[3], I}, xd] - 
        4*G[{0, (2*xd)/(1 + xd)^2}, yd]*G[{-2 - Sqrt[3], I}, xd] + 
        2*G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{-2 - Sqrt[3], I}, 
          xd] + 2*G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{-2 - Sqrt[3], I}, xd] - 2*G[{1, -1}, yd]*
         G[{-2 - Sqrt[3], I}, xd] + 4*G[{1, (2*xd)/(1 + xd)^2}, yd]*
         G[{-2 - Sqrt[3], I}, xd] - 
        2*G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{-2 - Sqrt[3], I}, 
          xd] + 2*G[{-1, 1}, yd]*G[{2 - Sqrt[3], 0}, xd] - 
        4*G[{-1, (2*xd)/(1 - xd)^2}, yd]*G[{2 - Sqrt[3], 0}, xd] + 
        2*G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{2 - Sqrt[3], 0}, 
          xd] - 2*G[{0, -1}, yd]*G[{2 - Sqrt[3], 0}, xd] - 
        2*G[{0, 1}, yd]*G[{2 - Sqrt[3], 0}, xd] + 
        4*G[{0, (-2*xd)/(1 - xd)^2}, yd]*G[{2 - Sqrt[3], 0}, xd] + 
        4*G[{0, (2*xd)/(1 - xd)^2}, yd]*G[{2 - Sqrt[3], 0}, xd] - 
        2*G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{2 - Sqrt[3], 0}, 
          xd] - 2*G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{2 - Sqrt[3], 0}, xd] + 2*G[{1, -1}, yd]*G[{2 - Sqrt[3], 0}, 
          xd] - 4*G[{1, (-2*xd)/(1 - xd)^2}, yd]*G[{2 - Sqrt[3], 0}, 
          xd] + 2*G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{2 - Sqrt[3], 0}, xd] - 2*G[{-1, 1}, yd]*
         G[{2 - Sqrt[3], -I}, xd] + 4*G[{-1, (2*xd)/(1 - xd)^2}, yd]*
         G[{2 - Sqrt[3], -I}, xd] - 
        2*G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{2 - Sqrt[3], -I}, 
          xd] + 2*G[{0, -1}, yd]*G[{2 - Sqrt[3], -I}, xd] + 
        2*G[{0, 1}, yd]*G[{2 - Sqrt[3], -I}, xd] - 
        4*G[{0, (-2*xd)/(1 - xd)^2}, yd]*G[{2 - Sqrt[3], -I}, xd] - 
        4*G[{0, (2*xd)/(1 - xd)^2}, yd]*G[{2 - Sqrt[3], -I}, xd] + 
        2*G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{2 - Sqrt[3], -I}, 
          xd] + 2*G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{2 - Sqrt[3], -I}, xd] - 2*G[{1, -1}, yd]*
         G[{2 - Sqrt[3], -I}, xd] + 4*G[{1, (-2*xd)/(1 - xd)^2}, yd]*
         G[{2 - Sqrt[3], -I}, xd] - 
        2*G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{2 - Sqrt[3], -I}, 
          xd] - 2*G[{-1, 1}, yd]*G[{2 - Sqrt[3], I}, xd] + 
        4*G[{-1, (2*xd)/(1 - xd)^2}, yd]*G[{2 - Sqrt[3], I}, xd] - 
        2*G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{2 - Sqrt[3], I}, 
          xd] + 2*G[{0, -1}, yd]*G[{2 - Sqrt[3], I}, xd] + 
        2*G[{0, 1}, yd]*G[{2 - Sqrt[3], I}, xd] - 
        4*G[{0, (-2*xd)/(1 - xd)^2}, yd]*G[{2 - Sqrt[3], I}, xd] - 
        4*G[{0, (2*xd)/(1 - xd)^2}, yd]*G[{2 - Sqrt[3], I}, xd] + 
        2*G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{2 - Sqrt[3], I}, 
          xd] + 2*G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{2 - Sqrt[3], I}, xd] - 2*G[{1, -1}, yd]*G[{2 - Sqrt[3], I}, 
          xd] + 4*G[{1, (-2*xd)/(1 - xd)^2}, yd]*G[{2 - Sqrt[3], I}, 
          xd] - 2*G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{2 - Sqrt[3], I}, xd] + 2*G[{-1, 1}, yd]*
         G[{-2 + Sqrt[3], 0}, xd] - 4*G[{-1, (-2*xd)/(1 + xd)^2}, yd]*
         G[{-2 + Sqrt[3], 0}, xd] + 
        2*G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{-2 + Sqrt[3], 0}, 
          xd] - 2*G[{0, -1}, yd]*G[{-2 + Sqrt[3], 0}, xd] - 
        2*G[{0, 1}, yd]*G[{-2 + Sqrt[3], 0}, xd] + 
        4*G[{0, (-2*xd)/(1 + xd)^2}, yd]*G[{-2 + Sqrt[3], 0}, xd] + 
        4*G[{0, (2*xd)/(1 + xd)^2}, yd]*G[{-2 + Sqrt[3], 0}, xd] - 
        2*G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{-2 + Sqrt[3], 0}, 
          xd] - 2*G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{-2 + Sqrt[3], 0}, xd] + 2*G[{1, -1}, yd]*
         G[{-2 + Sqrt[3], 0}, xd] - 4*G[{1, (2*xd)/(1 + xd)^2}, yd]*
         G[{-2 + Sqrt[3], 0}, xd] + 
        2*G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{-2 + Sqrt[3], 0}, 
          xd] - 2*G[{-1, 1}, yd]*G[{-2 + Sqrt[3], -I}, xd] + 
        4*G[{-1, (-2*xd)/(1 + xd)^2}, yd]*G[{-2 + Sqrt[3], -I}, xd] - 
        2*G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{-2 + Sqrt[3], -I}, 
          xd] + 2*G[{0, -1}, yd]*G[{-2 + Sqrt[3], -I}, xd] + 
        2*G[{0, 1}, yd]*G[{-2 + Sqrt[3], -I}, xd] - 
        4*G[{0, (-2*xd)/(1 + xd)^2}, yd]*G[{-2 + Sqrt[3], -I}, xd] - 
        4*G[{0, (2*xd)/(1 + xd)^2}, yd]*G[{-2 + Sqrt[3], -I}, xd] + 
        2*G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{-2 + Sqrt[3], -I}, 
          xd] + 2*G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{-2 + Sqrt[3], -I}, xd] - 2*G[{1, -1}, yd]*
         G[{-2 + Sqrt[3], -I}, xd] + 4*G[{1, (2*xd)/(1 + xd)^2}, yd]*
         G[{-2 + Sqrt[3], -I}, xd] - 
        2*G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{-2 + Sqrt[3], -I}, 
          xd] - 2*G[{-1, 1}, yd]*G[{-2 + Sqrt[3], I}, xd] + 
        4*G[{-1, (-2*xd)/(1 + xd)^2}, yd]*G[{-2 + Sqrt[3], I}, xd] - 
        2*G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{-2 + Sqrt[3], I}, 
          xd] + 2*G[{0, -1}, yd]*G[{-2 + Sqrt[3], I}, xd] + 
        2*G[{0, 1}, yd]*G[{-2 + Sqrt[3], I}, xd] - 
        4*G[{0, (-2*xd)/(1 + xd)^2}, yd]*G[{-2 + Sqrt[3], I}, xd] - 
        4*G[{0, (2*xd)/(1 + xd)^2}, yd]*G[{-2 + Sqrt[3], I}, xd] + 
        2*G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{-2 + Sqrt[3], I}, 
          xd] + 2*G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{-2 + Sqrt[3], I}, xd] - 2*G[{1, -1}, yd]*
         G[{-2 + Sqrt[3], I}, xd] + 4*G[{1, (2*xd)/(1 + xd)^2}, yd]*
         G[{-2 + Sqrt[3], I}, xd] - 
        2*G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{-2 + Sqrt[3], I}, 
          xd] + 2*G[{-1, 1}, yd]*G[{2 + Sqrt[3], 0}, xd] - 
        4*G[{-1, (2*xd)/(1 - xd)^2}, yd]*G[{2 + Sqrt[3], 0}, xd] + 
        2*G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{2 + Sqrt[3], 0}, 
          xd] - 2*G[{0, -1}, yd]*G[{2 + Sqrt[3], 0}, xd] - 
        2*G[{0, 1}, yd]*G[{2 + Sqrt[3], 0}, xd] + 
        4*G[{0, (-2*xd)/(1 - xd)^2}, yd]*G[{2 + Sqrt[3], 0}, xd] + 
        4*G[{0, (2*xd)/(1 - xd)^2}, yd]*G[{2 + Sqrt[3], 0}, xd] - 
        2*G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{2 + Sqrt[3], 0}, 
          xd] - 2*G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{2 + Sqrt[3], 0}, xd] + 2*G[{1, -1}, yd]*G[{2 + Sqrt[3], 0}, 
          xd] - 4*G[{1, (-2*xd)/(1 - xd)^2}, yd]*G[{2 + Sqrt[3], 0}, 
          xd] + 2*G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{2 + Sqrt[3], 0}, xd] - 2*G[{-1, 1}, yd]*
         G[{2 + Sqrt[3], -I}, xd] + 4*G[{-1, (2*xd)/(1 - xd)^2}, yd]*
         G[{2 + Sqrt[3], -I}, xd] - 
        2*G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{2 + Sqrt[3], -I}, 
          xd] + 2*G[{0, -1}, yd]*G[{2 + Sqrt[3], -I}, xd] + 
        2*G[{0, 1}, yd]*G[{2 + Sqrt[3], -I}, xd] - 
        4*G[{0, (-2*xd)/(1 - xd)^2}, yd]*G[{2 + Sqrt[3], -I}, xd] - 
        4*G[{0, (2*xd)/(1 - xd)^2}, yd]*G[{2 + Sqrt[3], -I}, xd] + 
        2*G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{2 + Sqrt[3], -I}, 
          xd] + 2*G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{2 + Sqrt[3], -I}, xd] - 2*G[{1, -1}, yd]*
         G[{2 + Sqrt[3], -I}, xd] + 4*G[{1, (-2*xd)/(1 - xd)^2}, yd]*
         G[{2 + Sqrt[3], -I}, xd] - 
        2*G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{2 + Sqrt[3], -I}, 
          xd] - 2*G[{-1, 1}, yd]*G[{2 + Sqrt[3], I}, xd] + 
        4*G[{-1, (2*xd)/(1 - xd)^2}, yd]*G[{2 + Sqrt[3], I}, xd] - 
        2*G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{2 + Sqrt[3], I}, 
          xd] + 2*G[{0, -1}, yd]*G[{2 + Sqrt[3], I}, xd] + 
        2*G[{0, 1}, yd]*G[{2 + Sqrt[3], I}, xd] - 
        4*G[{0, (-2*xd)/(1 - xd)^2}, yd]*G[{2 + Sqrt[3], I}, xd] - 
        4*G[{0, (2*xd)/(1 - xd)^2}, yd]*G[{2 + Sqrt[3], I}, xd] + 
        2*G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*G[{2 + Sqrt[3], I}, 
          xd] + 2*G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{2 + Sqrt[3], I}, xd] - 2*G[{1, -1}, yd]*G[{2 + Sqrt[3], I}, 
          xd] + 4*G[{1, (-2*xd)/(1 - xd)^2}, yd]*G[{2 + Sqrt[3], I}, 
          xd] - 2*G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         G[{2 + Sqrt[3], I}, xd] + 6*G[{0}, xd]*G[{-1, 0, -1}, yd] - 
        6*G[{-I}, xd]*G[{-1, 0, -1}, yd] - 6*G[{I}, xd]*
         G[{-1, 0, -1}, yd] - 6*G[{0}, xd]*G[{-1, 0, 1}, yd] + 
        6*G[{-I}, xd]*G[{-1, 0, 1}, yd] + 6*G[{I}, xd]*
         G[{-1, 0, 1}, yd] - 4*G[{0}, xd]*G[{-1, 1, -1}, yd] + 
        4*G[{-I}, xd]*G[{-1, 1, -1}, yd] + 4*G[{I}, xd]*
         G[{-1, 1, -1}, yd] + 4*G[{0}, xd]*G[{-1, 1, 1}, yd] - 
        4*G[{-I}, xd]*G[{-1, 1, 1}, yd] - 4*G[{I}, xd]*
         G[{-1, 1, 1}, yd] - 4*G[{0}, xd]*G[{-1, (2*xd)/(1 - xd)^2, 
           -1}, yd] + 4*G[{-I}, xd]*G[{-1, (2*xd)/(1 - xd)^2, -1}, yd] + 
        4*G[{I}, xd]*G[{-1, (2*xd)/(1 - xd)^2, -1}, yd] + 
        4*G[{0}, xd]*G[{-1, (2*xd)/(1 - xd)^2, 1}, yd] - 
        4*G[{-I}, xd]*G[{-1, (2*xd)/(1 - xd)^2, 1}, yd] - 
        4*G[{I}, xd]*G[{-1, (2*xd)/(1 - xd)^2, 1}, yd] - 
        4*G[{0}, xd]*G[{-1, (-2*xd)/(1 + xd)^2, -1}, yd] + 
        4*G[{-I}, xd]*G[{-1, (-2*xd)/(1 + xd)^2, -1}, yd] + 
        4*G[{I}, xd]*G[{-1, (-2*xd)/(1 + xd)^2, -1}, yd] + 
        4*G[{0}, xd]*G[{-1, (-2*xd)/(1 + xd)^2, 1}, yd] - 
        4*G[{-I}, xd]*G[{-1, (-2*xd)/(1 + xd)^2, 1}, yd] - 
        4*G[{I}, xd]*G[{-1, (-2*xd)/(1 + xd)^2, 1}, yd] + 
        2*G[{0}, xd]*G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4), -1}, yd] - 
        2*G[{-I}, xd]*G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4), -1}, yd] - 
        2*G[{I}, xd]*G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4), -1}, yd] - 
        2*G[{0}, xd]*G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4), 1}, yd] + 
        2*G[{-I}, xd]*G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4), 1}, yd] + 
        2*G[{I}, xd]*G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4), 1}, yd] - 
        4*G[{0}, xd]*G[{0, -1, -1}, yd] + 4*G[{-I}, xd]*
         G[{0, -1, -1}, yd] + 4*G[{I}, xd]*G[{0, -1, -1}, yd] + 
        4*G[{0}, xd]*G[{0, -1, 1}, yd] - 4*G[{-I}, xd]*
         G[{0, -1, 1}, yd] - 4*G[{I}, xd]*G[{0, -1, 1}, yd] + 
        4*G[{0}, xd]*G[{0, 1, -1}, yd] - 4*G[{-I}, xd]*
         G[{0, 1, -1}, yd] - 4*G[{I}, xd]*G[{0, 1, -1}, yd] - 
        4*G[{0}, xd]*G[{0, 1, 1}, yd] + 4*G[{-I}, xd]*
         G[{0, 1, 1}, yd] + 4*G[{I}, xd]*G[{0, 1, 1}, yd] - 
        4*G[{0}, xd]*G[{0, (-2*xd)/(1 - xd)^2, -1}, yd] + 
        4*G[{-I}, xd]*G[{0, (-2*xd)/(1 - xd)^2, -1}, yd] + 
        4*G[{I}, xd]*G[{0, (-2*xd)/(1 - xd)^2, -1}, yd] + 
        4*G[{0}, xd]*G[{0, (-2*xd)/(1 - xd)^2, 1}, yd] - 
        4*G[{-I}, xd]*G[{0, (-2*xd)/(1 - xd)^2, 1}, yd] - 
        4*G[{I}, xd]*G[{0, (-2*xd)/(1 - xd)^2, 1}, yd] + 
        4*G[{0}, xd]*G[{0, (2*xd)/(1 - xd)^2, -1}, yd] - 
        4*G[{-I}, xd]*G[{0, (2*xd)/(1 - xd)^2, -1}, yd] - 
        4*G[{I}, xd]*G[{0, (2*xd)/(1 - xd)^2, -1}, yd] - 
        4*G[{0}, xd]*G[{0, (2*xd)/(1 - xd)^2, 1}, yd] + 
        4*G[{-I}, xd]*G[{0, (2*xd)/(1 - xd)^2, 1}, yd] + 
        4*G[{I}, xd]*G[{0, (2*xd)/(1 - xd)^2, 1}, yd] + 
        4*G[{0}, xd]*G[{0, (-2*xd)/(1 + xd)^2, -1}, yd] - 
        4*G[{-I}, xd]*G[{0, (-2*xd)/(1 + xd)^2, -1}, yd] - 
        4*G[{I}, xd]*G[{0, (-2*xd)/(1 + xd)^2, -1}, yd] - 
        4*G[{0}, xd]*G[{0, (-2*xd)/(1 + xd)^2, 1}, yd] + 
        4*G[{-I}, xd]*G[{0, (-2*xd)/(1 + xd)^2, 1}, yd] + 
        4*G[{I}, xd]*G[{0, (-2*xd)/(1 + xd)^2, 1}, yd] - 
        4*G[{0}, xd]*G[{0, (2*xd)/(1 + xd)^2, -1}, yd] + 
        4*G[{-I}, xd]*G[{0, (2*xd)/(1 + xd)^2, -1}, yd] + 
        4*G[{I}, xd]*G[{0, (2*xd)/(1 + xd)^2, -1}, yd] + 
        4*G[{0}, xd]*G[{0, (2*xd)/(1 + xd)^2, 1}, yd] - 
        4*G[{-I}, xd]*G[{0, (2*xd)/(1 + xd)^2, 1}, yd] - 
        4*G[{I}, xd]*G[{0, (2*xd)/(1 + xd)^2, 1}, yd] + 
        2*G[{0}, xd]*G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4), -1}, yd] - 
        2*G[{-I}, xd]*G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4), -1}, yd] - 
        2*G[{I}, xd]*G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4), -1}, yd] - 
        2*G[{0}, xd]*G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4), 1}, yd] + 
        2*G[{-I}, xd]*G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4), 1}, yd] + 
        2*G[{I}, xd]*G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4), 1}, yd] - 
        2*G[{0}, xd]*G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4), -1}, yd] + 
        2*G[{-I}, xd]*G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4), -1}, yd] + 
        2*G[{I}, xd]*G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4), -1}, yd] + 
        2*G[{0}, xd]*G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4), 1}, yd] - 
        2*G[{-I}, xd]*G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4), 1}, yd] - 
        2*G[{I}, xd]*G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4), 1}, yd] + 
        4*G[{0}, xd]*G[{1, -1, -1}, yd] - 4*G[{-I}, xd]*
         G[{1, -1, -1}, yd] - 4*G[{I}, xd]*G[{1, -1, -1}, yd] - 
        4*G[{0}, xd]*G[{1, -1, 1}, yd] + 4*G[{-I}, xd]*
         G[{1, -1, 1}, yd] + 4*G[{I}, xd]*G[{1, -1, 1}, yd] - 
        6*G[{0}, xd]*G[{1, 0, -1}, yd] + 6*G[{-I}, xd]*
         G[{1, 0, -1}, yd] + 6*G[{I}, xd]*G[{1, 0, -1}, yd] + 
        6*G[{0}, xd]*G[{1, 0, 1}, yd] - 6*G[{-I}, xd]*
         G[{1, 0, 1}, yd] - 6*G[{I}, xd]*G[{1, 0, 1}, yd] + 
        4*G[{0}, xd]*G[{1, (-2*xd)/(1 - xd)^2, -1}, yd] - 
        4*G[{-I}, xd]*G[{1, (-2*xd)/(1 - xd)^2, -1}, yd] - 
        4*G[{I}, xd]*G[{1, (-2*xd)/(1 - xd)^2, -1}, yd] - 
        4*G[{0}, xd]*G[{1, (-2*xd)/(1 - xd)^2, 1}, yd] + 
        4*G[{-I}, xd]*G[{1, (-2*xd)/(1 - xd)^2, 1}, yd] + 
        4*G[{I}, xd]*G[{1, (-2*xd)/(1 - xd)^2, 1}, yd] + 
        4*G[{0}, xd]*G[{1, (2*xd)/(1 + xd)^2, -1}, yd] - 
        4*G[{-I}, xd]*G[{1, (2*xd)/(1 + xd)^2, -1}, yd] - 
        4*G[{I}, xd]*G[{1, (2*xd)/(1 + xd)^2, -1}, yd] - 
        4*G[{0}, xd]*G[{1, (2*xd)/(1 + xd)^2, 1}, yd] + 
        4*G[{-I}, xd]*G[{1, (2*xd)/(1 + xd)^2, 1}, yd] + 
        4*G[{I}, xd]*G[{1, (2*xd)/(1 + xd)^2, 1}, yd] - 
        2*G[{0}, xd]*G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4), -1}, yd] + 
        2*G[{-I}, xd]*G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4), -1}, yd] + 
        2*G[{I}, xd]*G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4), -1}, yd] + 
        2*G[{0}, xd]*G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4), 1}, yd] - 
        2*G[{-I}, xd]*G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4), 1}, yd] - 
        2*G[{I}, xd]*G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4), 1}, yd] + 
        G[{-1, -1, 0, -1}, yd] - G[{-1, -1, 0, 1}, yd] - 
        5*G[{-1, -1, 1, -1}, yd] + 5*G[{-1, -1, 1, 1}, yd] + 
        5*G[{-1, 0, -1, -1}, yd] - 5*G[{-1, 0, -1, 1}, yd] - 
        7*G[{-1, 0, 0, -1}, yd] + 7*G[{-1, 0, 0, 1}, yd] + 
        6*G[{-1, 0, 1, -1}, yd] - 6*G[{-1, 0, 1, 1}, yd] + 
        3*G[{-1, 1, 0, -1}, yd] - 3*G[{-1, 1, 0, 1}, yd] - 
        3*G[{-1, 1, 1, -1}, yd] + 3*G[{-1, 1, 1, 1}, yd] - 
        4*G[{-1, (2*xd)/(1 - xd)^2, -1, -1}, yd] + 
        4*G[{-1, (2*xd)/(1 - xd)^2, -1, 1}, yd] + 
        4*G[{-1, (2*xd)/(1 - xd)^2, 0, -1}, yd] - 
        4*G[{-1, (2*xd)/(1 - xd)^2, 0, 1}, yd] - 
        4*G[{-1, (-2*xd)/(1 + xd)^2, -1, -1}, yd] + 
        4*G[{-1, (-2*xd)/(1 + xd)^2, -1, 1}, yd] + 
        4*G[{-1, (-2*xd)/(1 + xd)^2, 0, -1}, yd] - 
        4*G[{-1, (-2*xd)/(1 + xd)^2, 0, 1}, yd] + 
        G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4), -1, -1}, yd] - 
        G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4), -1, 1}, yd] - 
        G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4), 0, -1}, yd] + 
        G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4), 0, 1}, yd] - 
        3*G[{0, -1, -1, -1}, yd] + 3*G[{0, -1, -1, 1}, yd] + 
        2*G[{0, -1, 0, -1}, yd] - 2*G[{0, -1, 0, 1}, yd] + 
        5*G[{0, -1, 1, -1}, yd] - 5*G[{0, -1, 1, 1}, yd] + 
        G[{0, 0, -1, -1}, yd] - G[{0, 0, -1, 1}, yd] - 
        8*G[{0, 0, -I, 0}, xd] + 8*G[{0, 0, -I, -I}, xd] + 
        8*G[{0, 0, -I, I}, xd] - 8*G[{0, 0, I, 0}, xd] + 
        8*G[{0, 0, I, -I}, xd] + 8*G[{0, 0, I, I}, xd] - 
        G[{0, 0, 1, -1}, yd] + G[{0, 0, 1, 1}, yd] + 
        4*G[{0, 0, -2 - Sqrt[3], 0}, xd] - 4*G[{0, 0, -2 - Sqrt[3], -I}, 
          xd] - 4*G[{0, 0, -2 - Sqrt[3], I}, xd] + 
        4*G[{0, 0, 2 - Sqrt[3], 0}, xd] - 4*G[{0, 0, 2 - Sqrt[3], -I}, 
          xd] - 4*G[{0, 0, 2 - Sqrt[3], I}, xd] + 
        4*G[{0, 0, -2 + Sqrt[3], 0}, xd] - 4*G[{0, 0, -2 + Sqrt[3], -I}, 
          xd] - 4*G[{0, 0, -2 + Sqrt[3], I}, xd] + 
        4*G[{0, 0, 2 + Sqrt[3], 0}, xd] - 4*G[{0, 0, 2 + Sqrt[3], -I}, 
          xd] - 4*G[{0, 0, 2 + Sqrt[3], I}, xd] + 
        8*G[{0, -I, -I, 0}, xd] - 8*G[{0, -I, -I, -I}, xd] - 
        8*G[{0, -I, -I, I}, xd] + 8*G[{0, -I, I, 0}, xd] - 
        8*G[{0, -I, I, -I}, xd] - 8*G[{0, -I, I, I}, xd] - 
        4*G[{0, -I, -2 - Sqrt[3], 0}, xd] + 
        4*G[{0, -I, -2 - Sqrt[3], -I}, xd] + 
        4*G[{0, -I, -2 - Sqrt[3], I}, xd] - 4*G[{0, -I, 2 - Sqrt[3], 0}, 
          xd] + 4*G[{0, -I, 2 - Sqrt[3], -I}, xd] + 
        4*G[{0, -I, 2 - Sqrt[3], I}, xd] - 4*G[{0, -I, -2 + Sqrt[3], 0}, 
          xd] + 4*G[{0, -I, -2 + Sqrt[3], -I}, xd] + 
        4*G[{0, -I, -2 + Sqrt[3], I}, xd] - 4*G[{0, -I, 2 + Sqrt[3], 0}, 
          xd] + 4*G[{0, -I, 2 + Sqrt[3], -I}, xd] + 
        4*G[{0, -I, 2 + Sqrt[3], I}, xd] + 8*G[{0, I, -I, 0}, xd] - 
        8*G[{0, I, -I, -I}, xd] - 8*G[{0, I, -I, I}, xd] + 
        8*G[{0, I, I, 0}, xd] - 8*G[{0, I, I, -I}, xd] - 
        8*G[{0, I, I, I}, xd] - 4*G[{0, I, -2 - Sqrt[3], 0}, xd] + 
        4*G[{0, I, -2 - Sqrt[3], -I}, xd] + 4*G[{0, I, -2 - Sqrt[3], I}, 
          xd] - 4*G[{0, I, 2 - Sqrt[3], 0}, xd] + 
        4*G[{0, I, 2 - Sqrt[3], -I}, xd] + 4*G[{0, I, 2 - Sqrt[3], I}, 
          xd] - 4*G[{0, I, -2 + Sqrt[3], 0}, xd] + 
        4*G[{0, I, -2 + Sqrt[3], -I}, xd] + 4*G[{0, I, -2 + Sqrt[3], I}, 
          xd] - 4*G[{0, I, 2 + Sqrt[3], 0}, xd] + 
        4*G[{0, I, 2 + Sqrt[3], -I}, xd] + 4*G[{0, I, 2 + Sqrt[3], I}, 
          xd] - 5*G[{0, 1, -1, -1}, yd] + 5*G[{0, 1, -1, 1}, yd] - 
        2*G[{0, 1, 0, -1}, yd] + 2*G[{0, 1, 0, 1}, yd] + 
        3*G[{0, 1, 1, -1}, yd] - 3*G[{0, 1, 1, 1}, yd] + 
        4*G[{0, (-2*xd)/(1 - xd)^2, 0, -1}, yd] - 
        4*G[{0, (-2*xd)/(1 - xd)^2, 0, 1}, yd] - 
        4*G[{0, (-2*xd)/(1 - xd)^2, 1, -1}, yd] + 
        4*G[{0, (-2*xd)/(1 - xd)^2, 1, 1}, yd] + 
        4*G[{0, (2*xd)/(1 - xd)^2, -1, -1}, yd] - 
        4*G[{0, (2*xd)/(1 - xd)^2, -1, 1}, yd] - 
        4*G[{0, (2*xd)/(1 - xd)^2, 0, -1}, yd] + 
        4*G[{0, (2*xd)/(1 - xd)^2, 0, 1}, yd] + 
        4*G[{0, (-2*xd)/(1 + xd)^2, -1, -1}, yd] - 
        4*G[{0, (-2*xd)/(1 + xd)^2, -1, 1}, yd] - 
        4*G[{0, (-2*xd)/(1 + xd)^2, 0, -1}, yd] + 
        4*G[{0, (-2*xd)/(1 + xd)^2, 0, 1}, yd] + 
        4*G[{0, (2*xd)/(1 + xd)^2, 0, -1}, yd] - 
        4*G[{0, (2*xd)/(1 + xd)^2, 0, 1}, yd] - 
        4*G[{0, (2*xd)/(1 + xd)^2, 1, -1}, yd] + 
        4*G[{0, (2*xd)/(1 + xd)^2, 1, 1}, yd] - 
        G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4), 0, -1}, yd] + 
        G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4), 0, 1}, yd] + 
        G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4), 1, -1}, yd] - 
        G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4), 1, 1}, yd] - 
        G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4), -1, -1}, yd] + 
        G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4), -1, 1}, yd] + 
        G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4), 0, -1}, yd] - 
        G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4), 0, 1}, yd] + 
        8*G[{-I, 0, -I, 0}, xd] - 8*G[{-I, 0, -I, -I}, xd] - 
        8*G[{-I, 0, -I, I}, xd] + 8*G[{-I, 0, I, 0}, xd] - 
        8*G[{-I, 0, I, -I}, xd] - 8*G[{-I, 0, I, I}, xd] - 
        4*G[{-I, 0, -2 - Sqrt[3], 0}, xd] + 
        4*G[{-I, 0, -2 - Sqrt[3], -I}, xd] + 
        4*G[{-I, 0, -2 - Sqrt[3], I}, xd] - 4*G[{-I, 0, 2 - Sqrt[3], 0}, 
          xd] + 4*G[{-I, 0, 2 - Sqrt[3], -I}, xd] + 
        4*G[{-I, 0, 2 - Sqrt[3], I}, xd] - 4*G[{-I, 0, -2 + Sqrt[3], 0}, 
          xd] + 4*G[{-I, 0, -2 + Sqrt[3], -I}, xd] + 
        4*G[{-I, 0, -2 + Sqrt[3], I}, xd] - 4*G[{-I, 0, 2 + Sqrt[3], 0}, 
          xd] + 4*G[{-I, 0, 2 + Sqrt[3], -I}, xd] + 
        4*G[{-I, 0, 2 + Sqrt[3], I}, xd] - 8*G[{-I, -I, -I, 0}, xd] + 
        8*G[{-I, -I, -I, -I}, xd] + 8*G[{-I, -I, -I, I}, xd] - 
        8*G[{-I, -I, I, 0}, xd] + 8*G[{-I, -I, I, -I}, xd] + 
        8*G[{-I, -I, I, I}, xd] + 4*G[{-I, -I, -2 - Sqrt[3], 0}, xd] - 
        4*G[{-I, -I, -2 - Sqrt[3], -I}, xd] - 
        4*G[{-I, -I, -2 - Sqrt[3], I}, xd] + 
        4*G[{-I, -I, 2 - Sqrt[3], 0}, xd] - 
        4*G[{-I, -I, 2 - Sqrt[3], -I}, xd] - 
        4*G[{-I, -I, 2 - Sqrt[3], I}, xd] + 
        4*G[{-I, -I, -2 + Sqrt[3], 0}, xd] - 
        4*G[{-I, -I, -2 + Sqrt[3], -I}, xd] - 
        4*G[{-I, -I, -2 + Sqrt[3], I}, xd] + 
        4*G[{-I, -I, 2 + Sqrt[3], 0}, xd] - 
        4*G[{-I, -I, 2 + Sqrt[3], -I}, xd] - 
        4*G[{-I, -I, 2 + Sqrt[3], I}, xd] - 8*G[{-I, I, -I, 0}, xd] + 
        8*G[{-I, I, -I, -I}, xd] + 8*G[{-I, I, -I, I}, xd] - 
        8*G[{-I, I, I, 0}, xd] + 8*G[{-I, I, I, -I}, xd] + 
        8*G[{-I, I, I, I}, xd] + 4*G[{-I, I, -2 - Sqrt[3], 0}, xd] - 
        4*G[{-I, I, -2 - Sqrt[3], -I}, xd] - 
        4*G[{-I, I, -2 - Sqrt[3], I}, xd] + 4*G[{-I, I, 2 - Sqrt[3], 0}, 
          xd] - 4*G[{-I, I, 2 - Sqrt[3], -I}, xd] - 
        4*G[{-I, I, 2 - Sqrt[3], I}, xd] + 4*G[{-I, I, -2 + Sqrt[3], 0}, 
          xd] - 4*G[{-I, I, -2 + Sqrt[3], -I}, xd] - 
        4*G[{-I, I, -2 + Sqrt[3], I}, xd] + 4*G[{-I, I, 2 + Sqrt[3], 0}, 
          xd] - 4*G[{-I, I, 2 + Sqrt[3], -I}, xd] - 
        4*G[{-I, I, 2 + Sqrt[3], I}, xd] + 8*G[{I, 0, -I, 0}, xd] - 
        8*G[{I, 0, -I, -I}, xd] - 8*G[{I, 0, -I, I}, xd] + 
        8*G[{I, 0, I, 0}, xd] - 8*G[{I, 0, I, -I}, xd] - 
        8*G[{I, 0, I, I}, xd] - 4*G[{I, 0, -2 - Sqrt[3], 0}, xd] + 
        4*G[{I, 0, -2 - Sqrt[3], -I}, xd] + 4*G[{I, 0, -2 - Sqrt[3], I}, 
          xd] - 4*G[{I, 0, 2 - Sqrt[3], 0}, xd] + 
        4*G[{I, 0, 2 - Sqrt[3], -I}, xd] + 4*G[{I, 0, 2 - Sqrt[3], I}, 
          xd] - 4*G[{I, 0, -2 + Sqrt[3], 0}, xd] + 
        4*G[{I, 0, -2 + Sqrt[3], -I}, xd] + 4*G[{I, 0, -2 + Sqrt[3], I}, 
          xd] - 4*G[{I, 0, 2 + Sqrt[3], 0}, xd] + 
        4*G[{I, 0, 2 + Sqrt[3], -I}, xd] + 4*G[{I, 0, 2 + Sqrt[3], I}, 
          xd] - 8*G[{I, -I, -I, 0}, xd] + 8*G[{I, -I, -I, -I}, xd] + 
        8*G[{I, -I, -I, I}, xd] - 8*G[{I, -I, I, 0}, xd] + 
        8*G[{I, -I, I, -I}, xd] + 8*G[{I, -I, I, I}, xd] + 
        4*G[{I, -I, -2 - Sqrt[3], 0}, xd] - 
        4*G[{I, -I, -2 - Sqrt[3], -I}, xd] - 
        4*G[{I, -I, -2 - Sqrt[3], I}, xd] + 4*G[{I, -I, 2 - Sqrt[3], 0}, 
          xd] - 4*G[{I, -I, 2 - Sqrt[3], -I}, xd] - 
        4*G[{I, -I, 2 - Sqrt[3], I}, xd] + 4*G[{I, -I, -2 + Sqrt[3], 0}, 
          xd] - 4*G[{I, -I, -2 + Sqrt[3], -I}, xd] - 
        4*G[{I, -I, -2 + Sqrt[3], I}, xd] + 4*G[{I, -I, 2 + Sqrt[3], 0}, 
          xd] - 4*G[{I, -I, 2 + Sqrt[3], -I}, xd] - 
        4*G[{I, -I, 2 + Sqrt[3], I}, xd] - 8*G[{I, I, -I, 0}, xd] + 
        8*G[{I, I, -I, -I}, xd] + 8*G[{I, I, -I, I}, xd] - 
        8*G[{I, I, I, 0}, xd] + 8*G[{I, I, I, -I}, xd] + 
        8*G[{I, I, I, I}, xd] + 4*G[{I, I, -2 - Sqrt[3], 0}, xd] - 
        4*G[{I, I, -2 - Sqrt[3], -I}, xd] - 4*G[{I, I, -2 - Sqrt[3], I}, 
          xd] + 4*G[{I, I, 2 - Sqrt[3], 0}, xd] - 
        4*G[{I, I, 2 - Sqrt[3], -I}, xd] - 4*G[{I, I, 2 - Sqrt[3], I}, 
          xd] + 4*G[{I, I, -2 + Sqrt[3], 0}, xd] - 
        4*G[{I, I, -2 + Sqrt[3], -I}, xd] - 4*G[{I, I, -2 + Sqrt[3], I}, 
          xd] + 4*G[{I, I, 2 + Sqrt[3], 0}, xd] - 
        4*G[{I, I, 2 + Sqrt[3], -I}, xd] - 4*G[{I, I, 2 + Sqrt[3], I}, 
          xd] + 3*G[{1, -1, -1, -1}, yd] - 3*G[{1, -1, -1, 1}, yd] - 
        3*G[{1, -1, 0, -1}, yd] + 3*G[{1, -1, 0, 1}, yd] - 
        6*G[{1, 0, -1, -1}, yd] + 6*G[{1, 0, -1, 1}, yd] + 
        7*G[{1, 0, 0, -1}, yd] - 7*G[{1, 0, 0, 1}, yd] - 
        5*G[{1, 0, 1, -1}, yd] + 5*G[{1, 0, 1, 1}, yd] + 
        5*G[{1, 1, -1, -1}, yd] - 5*G[{1, 1, -1, 1}, yd] - 
        G[{1, 1, 0, -1}, yd] + G[{1, 1, 0, 1}, yd] - 
        4*G[{1, (-2*xd)/(1 - xd)^2, 0, -1}, yd] + 
        4*G[{1, (-2*xd)/(1 - xd)^2, 0, 1}, yd] + 
        4*G[{1, (-2*xd)/(1 - xd)^2, 1, -1}, yd] - 
        4*G[{1, (-2*xd)/(1 - xd)^2, 1, 1}, yd] - 
        4*G[{1, (2*xd)/(1 + xd)^2, 0, -1}, yd] + 
        4*G[{1, (2*xd)/(1 + xd)^2, 0, 1}, yd] + 
        4*G[{1, (2*xd)/(1 + xd)^2, 1, -1}, yd] - 
        4*G[{1, (2*xd)/(1 + xd)^2, 1, 1}, yd] + 
        G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4), 0, -1}, yd] - 
        G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4), 0, 1}, yd] - 
        G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4), 1, -1}, yd] + 
        G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4), 1, 1}, yd] + 
        4*G[{-2 - Sqrt[3]}, xd]*G[{-1, 1}, yd]*Log[2] + 
        4*G[{2 - Sqrt[3]}, xd]*G[{-1, 1}, yd]*Log[2] + 
        4*G[{-2 + Sqrt[3]}, xd]*G[{-1, 1}, yd]*Log[2] + 
        4*G[{2 + Sqrt[3]}, xd]*G[{-1, 1}, yd]*Log[2] + 
        8*G[{-I}, xd]*G[{-1, (2*xd)/(1 - xd)^2}, yd]*Log[2] + 
        8*G[{I}, xd]*G[{-1, (2*xd)/(1 - xd)^2}, yd]*Log[2] - 
        8*G[{2 - Sqrt[3]}, xd]*G[{-1, (2*xd)/(1 - xd)^2}, yd]*Log[2] - 
        8*G[{2 + Sqrt[3]}, xd]*G[{-1, (2*xd)/(1 - xd)^2}, yd]*Log[2] + 
        8*G[{-I}, xd]*G[{-1, (-2*xd)/(1 + xd)^2}, yd]*Log[2] + 
        8*G[{I}, xd]*G[{-1, (-2*xd)/(1 + xd)^2}, yd]*Log[2] - 
        8*G[{-2 - Sqrt[3]}, xd]*G[{-1, (-2*xd)/(1 + xd)^2}, yd]*Log[2] - 
        8*G[{-2 + Sqrt[3]}, xd]*G[{-1, (-2*xd)/(1 + xd)^2}, yd]*Log[2] - 
        8*G[{-I}, xd]*G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*Log[2] - 
        8*G[{I}, xd]*G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*Log[2] + 
        4*G[{-2 - Sqrt[3]}, xd]*G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         Log[2] + 4*G[{2 - Sqrt[3]}, xd]*
         G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*Log[2] + 
        4*G[{-2 + Sqrt[3]}, xd]*G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         Log[2] + 4*G[{2 + Sqrt[3]}, xd]*
         G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*Log[2] - 
        4*G[{-2 - Sqrt[3]}, xd]*G[{0, -1}, yd]*Log[2] - 
        4*G[{2 - Sqrt[3]}, xd]*G[{0, -1}, yd]*Log[2] - 
        4*G[{-2 + Sqrt[3]}, xd]*G[{0, -1}, yd]*Log[2] - 
        4*G[{2 + Sqrt[3]}, xd]*G[{0, -1}, yd]*Log[2] - 
        4*G[{-2 - Sqrt[3]}, xd]*G[{0, 1}, yd]*Log[2] - 
        4*G[{2 - Sqrt[3]}, xd]*G[{0, 1}, yd]*Log[2] - 
        4*G[{-2 + Sqrt[3]}, xd]*G[{0, 1}, yd]*Log[2] - 
        4*G[{2 + Sqrt[3]}, xd]*G[{0, 1}, yd]*Log[2] - 
        8*G[{-I}, xd]*G[{0, (-2*xd)/(1 - xd)^2}, yd]*Log[2] - 
        8*G[{I}, xd]*G[{0, (-2*xd)/(1 - xd)^2}, yd]*Log[2] + 
        8*G[{2 - Sqrt[3]}, xd]*G[{0, (-2*xd)/(1 - xd)^2}, yd]*Log[2] + 
        8*G[{2 + Sqrt[3]}, xd]*G[{0, (-2*xd)/(1 - xd)^2}, yd]*Log[2] - 
        8*G[{-I}, xd]*G[{0, (2*xd)/(1 - xd)^2}, yd]*Log[2] - 
        8*G[{I}, xd]*G[{0, (2*xd)/(1 - xd)^2}, yd]*Log[2] + 
        8*G[{2 - Sqrt[3]}, xd]*G[{0, (2*xd)/(1 - xd)^2}, yd]*Log[2] + 
        8*G[{2 + Sqrt[3]}, xd]*G[{0, (2*xd)/(1 - xd)^2}, yd]*Log[2] - 
        8*G[{-I}, xd]*G[{0, (-2*xd)/(1 + xd)^2}, yd]*Log[2] - 
        8*G[{I}, xd]*G[{0, (-2*xd)/(1 + xd)^2}, yd]*Log[2] + 
        8*G[{-2 - Sqrt[3]}, xd]*G[{0, (-2*xd)/(1 + xd)^2}, yd]*Log[2] + 
        8*G[{-2 + Sqrt[3]}, xd]*G[{0, (-2*xd)/(1 + xd)^2}, yd]*Log[2] - 
        8*G[{-I}, xd]*G[{0, (2*xd)/(1 + xd)^2}, yd]*Log[2] - 
        8*G[{I}, xd]*G[{0, (2*xd)/(1 + xd)^2}, yd]*Log[2] + 
        8*G[{-2 - Sqrt[3]}, xd]*G[{0, (2*xd)/(1 + xd)^2}, yd]*Log[2] + 
        8*G[{-2 + Sqrt[3]}, xd]*G[{0, (2*xd)/(1 + xd)^2}, yd]*Log[2] + 
        8*G[{-I}, xd]*G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*Log[2] + 
        8*G[{I}, xd]*G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*Log[2] - 
        4*G[{-2 - Sqrt[3]}, xd]*G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         Log[2] - 4*G[{2 - Sqrt[3]}, xd]*
         G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*Log[2] - 
        4*G[{-2 + Sqrt[3]}, xd]*G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         Log[2] - 4*G[{2 + Sqrt[3]}, xd]*
         G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*Log[2] + 
        8*G[{-I}, xd]*G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*Log[2] + 
        8*G[{I}, xd]*G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*Log[2] - 
        4*G[{-2 - Sqrt[3]}, xd]*G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         Log[2] - 4*G[{2 - Sqrt[3]}, xd]*
         G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*Log[2] - 
        4*G[{-2 + Sqrt[3]}, xd]*G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         Log[2] - 4*G[{2 + Sqrt[3]}, xd]*
         G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*Log[2] + 
        4*G[{-2 - Sqrt[3]}, xd]*G[{1, -1}, yd]*Log[2] + 
        4*G[{2 - Sqrt[3]}, xd]*G[{1, -1}, yd]*Log[2] + 
        4*G[{-2 + Sqrt[3]}, xd]*G[{1, -1}, yd]*Log[2] + 
        4*G[{2 + Sqrt[3]}, xd]*G[{1, -1}, yd]*Log[2] + 
        8*G[{-I}, xd]*G[{1, (-2*xd)/(1 - xd)^2}, yd]*Log[2] + 
        8*G[{I}, xd]*G[{1, (-2*xd)/(1 - xd)^2}, yd]*Log[2] - 
        8*G[{2 - Sqrt[3]}, xd]*G[{1, (-2*xd)/(1 - xd)^2}, yd]*Log[2] - 
        8*G[{2 + Sqrt[3]}, xd]*G[{1, (-2*xd)/(1 - xd)^2}, yd]*Log[2] + 
        8*G[{-I}, xd]*G[{1, (2*xd)/(1 + xd)^2}, yd]*Log[2] + 
        8*G[{I}, xd]*G[{1, (2*xd)/(1 + xd)^2}, yd]*Log[2] - 
        8*G[{-2 - Sqrt[3]}, xd]*G[{1, (2*xd)/(1 + xd)^2}, yd]*Log[2] - 
        8*G[{-2 + Sqrt[3]}, xd]*G[{1, (2*xd)/(1 + xd)^2}, yd]*Log[2] - 
        8*G[{-I}, xd]*G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*Log[2] - 
        8*G[{I}, xd]*G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*Log[2] + 
        4*G[{-2 - Sqrt[3]}, xd]*G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         Log[2] + 4*G[{2 - Sqrt[3]}, xd]*
         G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*Log[2] + 
        4*G[{-2 + Sqrt[3]}, xd]*G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*
         Log[2] + 4*G[{2 + Sqrt[3]}, xd]*
         G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4)}, yd]*Log[2] - 
        8*G[{-1, (2*xd)/(1 - xd)^2, -1}, yd]*Log[2] + 
        8*G[{-1, (2*xd)/(1 - xd)^2, 1}, yd]*Log[2] - 
        8*G[{-1, (-2*xd)/(1 + xd)^2, -1}, yd]*Log[2] + 
        8*G[{-1, (-2*xd)/(1 + xd)^2, 1}, yd]*Log[2] + 
        4*G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4), -1}, yd]*Log[2] - 
        4*G[{-1, (8*xd^2)/(1 - 6*xd^2 + xd^4), 1}, yd]*Log[2] - 
        16*G[{0, 0, -I}, xd]*Log[2] - 16*G[{0, 0, I}, xd]*Log[2] + 
        8*G[{0, 0, -2 - Sqrt[3]}, xd]*Log[2] + 
        8*G[{0, 0, 2 - Sqrt[3]}, xd]*Log[2] + 
        8*G[{0, 0, -2 + Sqrt[3]}, xd]*Log[2] + 
        8*G[{0, 0, 2 + Sqrt[3]}, xd]*Log[2] - 
        8*G[{0, -I, -2 - Sqrt[3]}, xd]*Log[2] - 
        8*G[{0, -I, 2 - Sqrt[3]}, xd]*Log[2] - 
        8*G[{0, -I, -2 + Sqrt[3]}, xd]*Log[2] - 
        8*G[{0, -I, 2 + Sqrt[3]}, xd]*Log[2] - 
        8*G[{0, I, -2 - Sqrt[3]}, xd]*Log[2] - 
        8*G[{0, I, 2 - Sqrt[3]}, xd]*Log[2] - 
        8*G[{0, I, -2 + Sqrt[3]}, xd]*Log[2] - 
        8*G[{0, I, 2 + Sqrt[3]}, xd]*Log[2] - 
        8*G[{0, (-2*xd)/(1 - xd)^2, -1}, yd]*Log[2] + 
        8*G[{0, (-2*xd)/(1 - xd)^2, 1}, yd]*Log[2] + 
        8*G[{0, (2*xd)/(1 - xd)^2, -1}, yd]*Log[2] - 
        8*G[{0, (2*xd)/(1 - xd)^2, 1}, yd]*Log[2] + 
        8*G[{0, (-2*xd)/(1 + xd)^2, -1}, yd]*Log[2] - 
        8*G[{0, (-2*xd)/(1 + xd)^2, 1}, yd]*Log[2] - 
        8*G[{0, (2*xd)/(1 + xd)^2, -1}, yd]*Log[2] + 
        8*G[{0, (2*xd)/(1 + xd)^2, 1}, yd]*Log[2] + 
        4*G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4), -1}, yd]*Log[2] - 
        4*G[{0, (-8*xd^2)/(1 - 6*xd^2 + xd^4), 1}, yd]*Log[2] - 
        4*G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4), -1}, yd]*Log[2] + 
        4*G[{0, (8*xd^2)/(1 - 6*xd^2 + xd^4), 1}, yd]*Log[2] + 
        16*G[{-I, 0, -I}, xd]*Log[2] + 16*G[{-I, 0, I}, xd]*Log[2] - 
        8*G[{-I, 0, -2 - Sqrt[3]}, xd]*Log[2] - 
        8*G[{-I, 0, 2 - Sqrt[3]}, xd]*Log[2] - 
        8*G[{-I, 0, -2 + Sqrt[3]}, xd]*Log[2] - 
        8*G[{-I, 0, 2 + Sqrt[3]}, xd]*Log[2] + 
        8*G[{-I, -I, -2 - Sqrt[3]}, xd]*Log[2] + 
        8*G[{-I, -I, 2 - Sqrt[3]}, xd]*Log[2] + 
        8*G[{-I, -I, -2 + Sqrt[3]}, xd]*Log[2] + 
        8*G[{-I, -I, 2 + Sqrt[3]}, xd]*Log[2] + 
        8*G[{-I, I, -2 - Sqrt[3]}, xd]*Log[2] + 
        8*G[{-I, I, 2 - Sqrt[3]}, xd]*Log[2] + 
        8*G[{-I, I, -2 + Sqrt[3]}, xd]*Log[2] + 
        8*G[{-I, I, 2 + Sqrt[3]}, xd]*Log[2] + 16*G[{I, 0, -I}, xd]*
         Log[2] + 16*G[{I, 0, I}, xd]*Log[2] - 
        8*G[{I, 0, -2 - Sqrt[3]}, xd]*Log[2] - 
        8*G[{I, 0, 2 - Sqrt[3]}, xd]*Log[2] - 
        8*G[{I, 0, -2 + Sqrt[3]}, xd]*Log[2] - 
        8*G[{I, 0, 2 + Sqrt[3]}, xd]*Log[2] + 
        8*G[{I, -I, -2 - Sqrt[3]}, xd]*Log[2] + 
        8*G[{I, -I, 2 - Sqrt[3]}, xd]*Log[2] + 
        8*G[{I, -I, -2 + Sqrt[3]}, xd]*Log[2] + 
        8*G[{I, -I, 2 + Sqrt[3]}, xd]*Log[2] + 
        8*G[{I, I, -2 - Sqrt[3]}, xd]*Log[2] + 
        8*G[{I, I, 2 - Sqrt[3]}, xd]*Log[2] + 
        8*G[{I, I, -2 + Sqrt[3]}, xd]*Log[2] + 
        8*G[{I, I, 2 + Sqrt[3]}, xd]*Log[2] + 
        8*G[{1, (-2*xd)/(1 - xd)^2, -1}, yd]*Log[2] - 
        8*G[{1, (-2*xd)/(1 - xd)^2, 1}, yd]*Log[2] + 
        8*G[{1, (2*xd)/(1 + xd)^2, -1}, yd]*Log[2] - 
        8*G[{1, (2*xd)/(1 + xd)^2, 1}, yd]*Log[2] - 
        4*G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4), -1}, yd]*Log[2] + 
        4*G[{1, (-8*xd^2)/(1 - 6*xd^2 + xd^4), 1}, yd]*Log[2]))/
      (9*(yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) - 
     (32*(xd + xd^3)^2*(-1 + yd)*(1 + yd)^2*(G[{-I}, xd] + G[{I}, xd])*
       G[{-1, 1}, yd]*(-1 + yd + yd^3*(-7 + 32*Log[2]) - 
        yd^2*(9 + 32*Log[2]) + xd^4*(-1 + yd + yd^3*(-7 + 32*Log[2]) - 
          yd^2*(9 + 32*Log[2])) + xd^2*(-26 + 26*yd + yd^2*(6 - 64*Log[2]) + 
          yd^3*(-38 + 64*Log[2]))))/
      (9*(yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) - 
     (32*xd^2*(-I + xd)^2*(I + xd)^2*(-1 + yd)^2*(1 + yd)*
       (G[{-I}, xd] + G[{I}, xd])*G[{1, -1}, yd]*
       (1 + yd + yd^3*(-7 + 32*Log[2]) + yd^2*(9 + 32*Log[2]) + 
        xd^4*(1 + yd + yd^3*(-7 + 32*Log[2]) + yd^2*(9 + 32*Log[2])) + 
        xd^2*(26 + 26*yd + yd^3*(-38 + 64*Log[2]) + yd^2*(-6 + 64*Log[2]))))/
      (9*(yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) - 
     (16*(1 + xd^2)^2*(-1 + yd)*(1 + yd)*(G[{-I, -I, -I}, xd] + 
        G[{-I, -I, I}, xd] + G[{I, I, -I}, xd] + G[{I, I, I}, xd])*
       (yd^2*(-1 + 5*yd^2) + xd^8*yd^2*(-1 + 5*yd^2) + 
        4*xd^2*(-3 + yd^4*(-6 + 32*Log[2]) - yd^2*(3 + 32*Log[2])) + 
        4*xd^6*(-3 + yd^4*(-6 + 32*Log[2]) - yd^2*(3 + 32*Log[2])) + 
        2*xd^4*(-44 + yd^2*(53 - 128*Log[2]) + yd^4*(-61 + 128*Log[2]))))/
      (9*(yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) + 
     (4*(1 + xd^2)^4*(-1 + yd)*(1 + yd)*(G[{-1, 0, -1}, yd] - 
        G[{-1, 0, 1}, yd])*(yd^2*(-1 + yd^2) + xd^4*yd^2*(-1 + yd^2) + 
        2*xd^2*(-6 - 64*yd^3 + 3*yd^4*(-7 + 64*Log[2]) - 
          yd^2*(5 + 192*Log[2]))))/(9*(yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^
        3) - (4*(1 + xd^2)^4*(-1 + yd)*(1 + yd)*(G[{1, 0, -1}, yd] - 
        G[{1, 0, 1}, yd])*(yd^2*(-1 + yd^2) + xd^4*yd^2*(-1 + yd^2) + 
        2*xd^2*(-6 + 64*yd^3 + 3*yd^4*(-7 + 64*Log[2]) - 
          yd^2*(5 + 192*Log[2]))))/(9*(yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^
        3) - (16*(1 + xd^2)^2*(-1 + yd)*(1 + yd)*(G[{-I, I, -I}, xd] + 
        G[{-I, I, I}, xd] + G[{I, -I, -I}, xd] + G[{I, -I, I}, xd])*
       (yd^2*(3 + yd^2) + xd^8*yd^2*(3 + yd^2) + 
        4*xd^2*(5 + yd^4*(6 + 32*Log[2]) - yd^2*(23 + 32*Log[2])) + 
        4*xd^6*(5 + yd^4*(6 + 32*Log[2]) - yd^2*(23 + 32*Log[2])) + 
        xd^4*(-408 + yd^2*(706 - 256*Log[2]) + yd^4*(-402 + 256*Log[2]))))/
      (9*(yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) + 
     (16*(1 + xd^2)^2*(-1 + yd)*(1 + yd)*(G[{0, -I, -I}, xd] + 
        G[{0, -I, I}, xd] + G[{0, I, -I}, xd] + G[{0, I, I}, xd])*
       (yd^2 + 3*yd^4 + xd^8*(yd^2 + 3*yd^4) + 
        4*xd^2*(1 + 32*yd^4*Log[2] - yd^2*(13 + 32*Log[2])) + 
        4*xd^6*(1 + 32*yd^4*Log[2] - yd^2*(13 + 32*Log[2])) + 
        xd^4*(-248 + yd^2*(406 - 256*Log[2]) + yd^4*(-262 + 256*Log[2]))))/
      (9*(yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) - 
     (2*(1 + xd^2)^2*(-1 + yd)*(1 + yd)*(G[{-1, 1, -1}, yd] - 
        G[{-1, 1, 1}, yd])*(yd^2*(-1 + 17*yd^2) + 
        xd^8*yd^2*(-1 + 17*yd^2) + 4*xd^2*(-1 - 80*yd^3 + 
          yd^2*(13 - 128*Log[2]) + 4*yd^4*(5 + 32*Log[2])) + 
        4*xd^6*(-1 - 80*yd^3 + yd^2*(13 - 128*Log[2]) + 
          4*yd^4*(5 + 32*Log[2])) + 2*xd^4*(-36 - 320*yd^3 + 
          yd^2*(117 - 512*Log[2]) + yd^4*(31 + 512*Log[2]))))/
      (9*(yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) + 
     (2*(1 + xd^2)^2*(-1 + yd)*(1 + yd)*(G[{1, -1, -1}, yd] - 
        G[{1, -1, 1}, yd])*(yd^2*(-1 + 17*yd^2) + 
        xd^8*yd^2*(-1 + 17*yd^2) + 4*xd^2*(-1 + 80*yd^3 + 
          yd^2*(13 - 128*Log[2]) + 4*yd^4*(5 + 32*Log[2])) + 
        4*xd^6*(-1 + 80*yd^3 + yd^2*(13 - 128*Log[2]) + 
          4*yd^4*(5 + 32*Log[2])) + 2*xd^4*(-36 + 320*yd^3 + 
          yd^2*(117 - 512*Log[2]) + yd^4*(31 + 512*Log[2]))))/
      (9*(yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) + 
     (8*(-1 + yd)*(1 + yd)*(G[{0, -1}, yd] - G[{0, 1}, yd])*
       (yd^8 + xd^20*yd^8 + xd^2*(8*yd^6 - 2*yd^8*(31 + 192*Log[2])) + 
        xd^18*(8*yd^6 - 2*yd^8*(31 + 192*Log[2])) + 
        8*xd^6*yd^4*(-76 + yd^4*(-217 + 192*Log[2]) + 
          12*yd^2*(55 + 256*Log[2])) + 8*xd^14*yd^4*
         (-76 + yd^4*(-217 + 192*Log[2]) + 12*yd^2*(55 + 256*Log[2])) + 
        xd^8*(2048*yd^2 + 7952*yd^4 + yd^8*(930 - 27648*Log[2]) + 
          96*yd^6*(-29 + 1024*Log[2])) + xd^12*(2048*yd^2 + 7952*yd^4 + 
          yd^8*(930 - 27648*Log[2]) + 96*yd^6*(-29 + 1024*Log[2])) + 
        xd^4*yd^4*(-16 - 288*yd^2 + yd^4*(605 + 3072*Log[2])) + 
        xd^16*yd^4*(-16 - 288*yd^2 + yd^4*(605 + 3072*Log[2])) + 
        xd^10*(4096 + 4096*yd^2 - 7488*yd^4 + 16*yd^6*(1003 + 9216*Log[2]) - 
          4*yd^8*(1405 + 12864*Log[2]))))/(9*(xd^2*(8 - 6*yd) + yd + xd^4*yd)*
       (yd + xd^4*yd - 2*xd^2*(4 + 3*yd))*
       (yd^3 + xd^4*yd^3 - 2*xd^2*yd*(-2 + yd^2))^3) + 
     (512*xd^2*(1 + xd^2)^4*(-1 + yd)*yd^2*(1 + yd)*(G[{-I}, xd] + 
        G[{I}, xd])*G[{0, 1}, yd]*(-3*yd - Log[4] + yd^2*Log[4]))/
      (9*(yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) + 
     (512*xd^2*(1 + xd^2)^4*(-1 + yd)*yd^2*(1 + yd)*(G[{-I}, xd] + 
        G[{I}, xd])*G[{0, -1}, yd]*(3*yd - Log[4] + yd^2*Log[4]))/
      (9*(yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) + 
     (2*(yd^4*(-6*(23 + 24*Log[2]) + yd^2*(147 + 2*Pi^2 + 384*Log[2] + 
            384*Log[2]^2)) + xd^8*yd^4*(-6*(23 + 24*Log[2]) + 
          yd^2*(147 + 2*Pi^2 + 384*Log[2] + 384*Log[2]^2)) - 
        4*xd^2*yd^2*(6*(47 + 48*Log[2]) - 4*yd^2*(114 + Pi^2 + 264*Log[2] + 
            192*Log[2]^2) + yd^4*(165 + 2*Pi^2 + 528*Log[2] + 
            384*Log[2]^2)) - 4*xd^6*yd^2*(6*(47 + 48*Log[2]) - 
          4*yd^2*(114 + Pi^2 + 264*Log[2] + 192*Log[2]^2) + 
          yd^4*(165 + 2*Pi^2 + 528*Log[2] + 384*Log[2]^2)) + 
        2*xd^4*(16*yd^2*(156 + Pi^2 + 216*Log[2] + 192*Log[2]^2) + 
          3*yd^6*(171 + 2*Pi^2 + 192*Log[2] + 384*Log[2]^2) - 
          2*yd^4*(915 + 8*Pi^2 + 1272*Log[2] + 1536*Log[2]^2) - 
          384*(3 + Log[4]))))/(27*(yd^3 + xd^4*yd^3 - 2*xd^2*yd*(-2 + yd^2))^
        2) - (16*(G[{-I}, xd] + G[{I}, xd])*G[{1}, yd]*
       (-8*xd^6*yd^2*(16 - 372*yd^2 + yd^8*(214 - 32*Log[2]) + 32*yd*Log[2] - 
          670*yd^3*Log[2] + 939*yd^5*Log[2] - 540*yd^7*Log[2] + 
          239*yd^9*Log[2] + 16*yd^4*(79 + 32*Log[2]) - 
          2*yd^6*(479 + 240*Log[2])) - 8*xd^14*yd^2*(16 - 372*yd^2 + 
          yd^8*(214 - 32*Log[2]) + 32*yd*Log[2] - 670*yd^3*Log[2] + 
          939*yd^5*Log[2] - 540*yd^7*Log[2] + 239*yd^9*Log[2] + 
          16*yd^4*(79 + 32*Log[2]) - 2*yd^6*(479 + 240*Log[2])) + 
        xd^4*yd^4*(-80 + 688*yd^2 - 288*yd*Log[2] + 1165*yd^3*Log[2] - 
          954*yd^5*Log[2] + 77*yd^7*Log[2] - 2*yd^4*(805 + 256*Log[2]) + 
          yd^6*(670 + 512*Log[2])) + xd^16*yd^4*(-80 + 688*yd^2 - 
          288*yd*Log[2] + 1165*yd^3*Log[2] - 954*yd^5*Log[2] + 
          77*yd^7*Log[2] - 2*yd^4*(805 + 256*Log[2]) + 
          yd^6*(670 + 512*Log[2])) + 2*xd^8*yd^2*(2816 - 11096*yd^2 + 
          yd^4*(10280 - 8192*Log[2]) + yd^8*(814 - 2304*Log[2]) + 
          5632*yd*Log[2] - 12528*yd^3*Log[2] + 16057*yd^5*Log[2] - 
          11170*yd^7*Log[2] + 2009*yd^9*Log[2] + 
          2*yd^6*(-2093 + 5248*Log[2])) + 2*xd^12*yd^2*(2816 - 11096*yd^2 + 
          yd^4*(10280 - 8192*Log[2]) + yd^8*(814 - 2304*Log[2]) + 
          5632*yd*Log[2] - 12528*yd^3*Log[2] + 16057*yd^5*Log[2] - 
          11170*yd^7*Log[2] + 2009*yd^9*Log[2] + 
          2*yd^6*(-2093 + 5248*Log[2])) + 4*xd^10*(1024 - 4288*yd^2 + 
          5808*yd^4 + 5760*yd^3*Log[2] - 15354*yd^5*Log[2] + 
          20429*yd^7*Log[2] - 13836*yd^9*Log[2] + 3001*yd^11*Log[2] - 
          2*yd^10*(505 + 1072*Log[2]) - 4*yd^6*(1709 + 1536*Log[2]) + 
          yd^8*(4434 + 8288*Log[2])) + yd^7*(-2*yd + 6*yd^3 + Log[2] + 
          yd^4*Log[2] - yd^2*Log[4]) + xd^20*yd^7*(-2*yd + 6*yd^3 + Log[2] + 
          yd^4*Log[2] - yd^2*Log[4]) + 2*xd^2*yd^5*(-12*yd - 33*yd^2*Log[2] + 
          28*yd^4*Log[2] - 2*yd^5*(27 + 16*Log[2]) + yd^3*(54 + 32*Log[2]) + 
          Log[4] + yd^6*Log[8]) + 2*xd^18*yd^5*(-12*yd - 33*yd^2*Log[2] + 
          28*yd^4*Log[2] - 2*yd^5*(27 + 16*Log[2]) + yd^3*(54 + 32*Log[2]) + 
          Log[4] + yd^6*Log[8])))/(9*(xd^2*(8 - 6*yd) + yd + xd^4*yd)*
       (yd + xd^4*yd - 2*xd^2*(4 + 3*yd))*
       (yd^3 + xd^4*yd^3 - 2*xd^2*yd*(-2 + yd^2))^3) - 
     (16*G[{-1}, yd]*(G[{-I}, xd] + G[{I}, xd])*
       (xd^4*yd^4*(80 - 688*yd^2 - 288*yd*Log[2] + 1165*yd^3*Log[2] - 
          954*yd^5*Log[2] + 77*yd^7*Log[2] - 2*yd^6*(335 + 256*Log[2]) + 
          2*yd^4*(805 + 256*Log[2])) + xd^16*yd^4*(80 - 688*yd^2 - 
          288*yd*Log[2] + 1165*yd^3*Log[2] - 954*yd^5*Log[2] + 
          77*yd^7*Log[2] - 2*yd^6*(335 + 256*Log[2]) + 
          2*yd^4*(805 + 256*Log[2])) - 8*xd^6*yd^2*(-16 + 372*yd^2 + 
          32*yd*Log[2] - 670*yd^3*Log[2] + 939*yd^5*Log[2] - 
          540*yd^7*Log[2] + 239*yd^9*Log[2] + yd^8*(-214 + 32*Log[2]) - 
          16*yd^4*(79 + 32*Log[2]) + yd^6*(958 + 480*Log[2])) - 
        8*xd^14*yd^2*(-16 + 372*yd^2 + 32*yd*Log[2] - 670*yd^3*Log[2] + 
          939*yd^5*Log[2] - 540*yd^7*Log[2] + 239*yd^9*Log[2] + 
          yd^8*(-214 + 32*Log[2]) - 16*yd^4*(79 + 32*Log[2]) + 
          yd^6*(958 + 480*Log[2])) + 2*xd^8*yd^2*(-2816 + 11096*yd^2 + 
          yd^6*(4186 - 10496*Log[2]) + 5632*yd*Log[2] - 12528*yd^3*Log[2] + 
          16057*yd^5*Log[2] - 11170*yd^7*Log[2] + 2009*yd^9*Log[2] + 
          8*yd^4*(-1285 + 1024*Log[2]) + yd^8*(-814 + 2304*Log[2])) + 
        2*xd^12*yd^2*(-2816 + 11096*yd^2 + yd^6*(4186 - 10496*Log[2]) + 
          5632*yd*Log[2] - 12528*yd^3*Log[2] + 16057*yd^5*Log[2] - 
          11170*yd^7*Log[2] + 2009*yd^9*Log[2] + 
          8*yd^4*(-1285 + 1024*Log[2]) + yd^8*(-814 + 2304*Log[2])) + 
        4*xd^10*(-1024 + 4288*yd^2 - 5808*yd^4 + 5760*yd^3*Log[2] - 
          15354*yd^5*Log[2] + 20429*yd^7*Log[2] - 13836*yd^9*Log[2] + 
          3001*yd^11*Log[2] + 2*yd^10*(505 + 1072*Log[2]) - 
          2*yd^8*(2217 + 4144*Log[2]) + yd^6*(6836 + 6144*Log[2])) + 
        yd^7*(2*yd - 6*yd^3 + Log[2] + yd^4*Log[2] - yd^2*Log[4]) + 
        xd^20*yd^7*(2*yd - 6*yd^3 + Log[2] + yd^4*Log[2] - yd^2*Log[4]) + 
        2*xd^2*yd^5*(12*yd - 33*yd^2*Log[2] + 28*yd^4*Log[2] - 
          2*yd^3*(27 + 16*Log[2]) + yd^5*(54 + 32*Log[2]) + Log[4] + 
          yd^6*Log[8]) + 2*xd^18*yd^5*(12*yd - 33*yd^2*Log[2] + 
          28*yd^4*Log[2] - 2*yd^3*(27 + 16*Log[2]) + yd^5*(54 + 32*Log[2]) + 
          Log[4] + yd^6*Log[8])))/(9*(xd^2*(8 - 6*yd) + yd + xd^4*yd)*
       (yd + xd^4*yd - 2*xd^2*(4 + 3*yd))*
       (yd^3 + xd^4*yd^3 - 2*xd^2*yd*(-2 + yd^2))^3) + 
     (16*G[{0}, xd]*(-4*xd^2*yd^2*(6 - 2*yd^2*(11 + 16*Log[2]) + 
          yd^4*(11 + 16*Log[2])) - 4*xd^6*yd^2*(6 - 2*yd^2*(11 + 16*Log[2]) + 
          yd^4*(11 + 16*Log[2])) + yd^4*(-3 + 8*yd^2*(1 + Log[4])) + 
        xd^8*yd^4*(-3 + 8*yd^2*(1 + Log[4])) + 
        2*xd^4*(-16 + 8*yd^2*(9 + 16*Log[2]) - yd^4*(53 + 128*Log[2]) + 
          12*yd^6*(1 + Log[16]))))/
      (9*(yd^3 + xd^4*yd^3 - 2*xd^2*yd*(-2 + yd^2))^2) + 
     (4*G[{I}, xd]*(yd^8*(-1 + yd^2)*Log[2] + xd^24*yd^8*(-1 + yd^2)*
         Log[2] - (32*I)*xd^3*yd^6*(-1 + yd^2)^2*Log[2] + 
        (32*I)*xd^21*yd^6*(-1 + yd^2)^2*Log[2] - (1920*I)*xd^7*yd^4*
         (-2 + yd^2)*(-1 + yd^2)^2*Log[2] + (1920*I)*xd^17*yd^4*(-2 + yd^2)*
         (-1 + yd^2)^2*Log[2] + (32*I)*xd^5*yd^4*(-1 + yd^2)^2*(-8 + 17*yd^2)*
         Log[2] - (32*I)*xd^19*yd^4*(-1 + yd^2)^2*(-8 + 17*yd^2)*Log[2] - 
        (128*I)*xd^9*yd^2*(-1 + yd^2)^2*(-128 + 26*yd^2 + 73*yd^4)*Log[2] + 
        (128*I)*xd^15*yd^2*(-1 + yd^2)^2*(-128 + 26*yd^2 + 73*yd^4)*Log[2] + 
        (64*I)*xd^11*yd^2*(-1 + yd^2)^2*(1280 - 2164*yd^2 + 917*yd^4)*
         Log[2] - (64*I)*xd^13*yd^2*(-1 + yd^2)^2*(1280 - 2164*yd^2 + 
          917*yd^4)*Log[2] + 2*xd^4*yd^4*(-40*Log[2] + 
          8*yd^2*(9 + 29*Log[2]) - 3*yd^4*(108 + 211*Log[2]) + 
          yd^6*(312 + 633*Log[2])) + 2*xd^20*yd^4*(-40*Log[2] + 
          8*yd^2*(9 + 29*Log[2]) - 3*yd^4*(108 + 211*Log[2]) + 
          yd^6*(312 + 633*Log[2])) - 4*xd^6*yd^2*(32*Log[2] - 
          32*yd^2*(4 + 23*Log[2]) + 4*yd^4*(292 + 485*Log[2]) + 
          yd^8*(1144 + 2253*Log[2]) - yd^6*(2599 + 4817*Log[2])) - 
        4*xd^18*yd^2*(32*Log[2] - 32*yd^2*(4 + 23*Log[2]) + 
          4*yd^4*(292 + 485*Log[2]) + yd^8*(1144 + 2253*Log[2]) - 
          yd^6*(2599 + 4817*Log[2])) + 8*xd^10*yd^2*(-16*(304 + 207*Log[2]) + 
          5*yd^8*(-704 + 227*Log[2]) + 16*yd^2*(1484 + 1665*Log[2]) + 
          yd^6*(16491 + 1685*Log[2]) - 4*yd^4*(7534 + 5165*Log[2])) + 
        8*xd^14*yd^2*(-16*(304 + 207*Log[2]) + 5*yd^8*(-704 + 227*Log[2]) + 
          16*yd^2*(1484 + 1665*Log[2]) + yd^6*(16491 + 1685*Log[2]) - 
          4*yd^4*(7534 + 5165*Log[2])) - 4*xd^12*
         (8192 + yd^8*(38412 - 64785*Log[2]) + 128*yd^2*(-358 + 125*Log[2]) - 
          24*yd^4*(-3168 + 4955*Log[2]) + yd^10*(-8168 + 11409*Log[2]) + 
          8*yd^6*(-9123 + 17801*Log[2])) + xd^8*yd^2*(256*(2 + 21*Log[2]) - 
          64*yd^2*(280 + 339*Log[2]) + 64*yd^4*(1045 + 1739*Log[2]) - 
          5*yd^6*(11744 + 19107*Log[2]) + yd^8*(15808 + 21551*Log[2])) + 
        xd^16*yd^2*(256*(2 + 21*Log[2]) - 64*yd^2*(280 + 339*Log[2]) + 
          64*yd^4*(1045 + 1739*Log[2]) - 5*yd^6*(11744 + 19107*Log[2]) + 
          yd^8*(15808 + 21551*Log[2])) - 4*xd^2*yd^6*(yd^4*(8 + 17*Log[2]) + 
          Log[16] - yd^2*(3 + Log[32])) - 4*xd^22*yd^6*
         (yd^4*(8 + 17*Log[2]) + Log[16] - yd^2*(3 + Log[32]))))/
      (9*xd^2*yd^2*(xd^2*(8 - 6*yd) + yd + xd^4*yd)*(yd + xd^4*yd - 
        2*xd^2*(4 + 3*yd))*(yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) + 
     (4*G[{-I}, xd]*(yd^8*(-1 + yd^2)*Log[2] + xd^24*yd^8*(-1 + yd^2)*
         Log[2] + (32*I)*xd^3*yd^6*(-1 + yd^2)^2*Log[2] - 
        (32*I)*xd^21*yd^6*(-1 + yd^2)^2*Log[2] + (1920*I)*xd^7*yd^4*
         (-2 + yd^2)*(-1 + yd^2)^2*Log[2] - (1920*I)*xd^17*yd^4*(-2 + yd^2)*
         (-1 + yd^2)^2*Log[2] - (32*I)*xd^5*yd^4*(-1 + yd^2)^2*(-8 + 17*yd^2)*
         Log[2] + (32*I)*xd^19*yd^4*(-1 + yd^2)^2*(-8 + 17*yd^2)*Log[2] + 
        (128*I)*xd^9*yd^2*(-1 + yd^2)^2*(-128 + 26*yd^2 + 73*yd^4)*Log[2] - 
        (128*I)*xd^15*yd^2*(-1 + yd^2)^2*(-128 + 26*yd^2 + 73*yd^4)*Log[2] - 
        (64*I)*xd^11*yd^2*(-1 + yd^2)^2*(1280 - 2164*yd^2 + 917*yd^4)*
         Log[2] + (64*I)*xd^13*yd^2*(-1 + yd^2)^2*(1280 - 2164*yd^2 + 
          917*yd^4)*Log[2] + 2*xd^4*yd^4*(-40*Log[2] + 
          8*yd^2*(9 + 29*Log[2]) - 3*yd^4*(108 + 211*Log[2]) + 
          yd^6*(312 + 633*Log[2])) + 2*xd^20*yd^4*(-40*Log[2] + 
          8*yd^2*(9 + 29*Log[2]) - 3*yd^4*(108 + 211*Log[2]) + 
          yd^6*(312 + 633*Log[2])) - 4*xd^6*yd^2*(32*Log[2] - 
          32*yd^2*(4 + 23*Log[2]) + 4*yd^4*(292 + 485*Log[2]) + 
          yd^8*(1144 + 2253*Log[2]) - yd^6*(2599 + 4817*Log[2])) - 
        4*xd^18*yd^2*(32*Log[2] - 32*yd^2*(4 + 23*Log[2]) + 
          4*yd^4*(292 + 485*Log[2]) + yd^8*(1144 + 2253*Log[2]) - 
          yd^6*(2599 + 4817*Log[2])) + 8*xd^10*yd^2*(-16*(304 + 207*Log[2]) + 
          5*yd^8*(-704 + 227*Log[2]) + 16*yd^2*(1484 + 1665*Log[2]) + 
          yd^6*(16491 + 1685*Log[2]) - 4*yd^4*(7534 + 5165*Log[2])) + 
        8*xd^14*yd^2*(-16*(304 + 207*Log[2]) + 5*yd^8*(-704 + 227*Log[2]) + 
          16*yd^2*(1484 + 1665*Log[2]) + yd^6*(16491 + 1685*Log[2]) - 
          4*yd^4*(7534 + 5165*Log[2])) - 4*xd^12*
         (8192 + yd^8*(38412 - 64785*Log[2]) + 128*yd^2*(-358 + 125*Log[2]) - 
          24*yd^4*(-3168 + 4955*Log[2]) + yd^10*(-8168 + 11409*Log[2]) + 
          8*yd^6*(-9123 + 17801*Log[2])) + xd^8*yd^2*(256*(2 + 21*Log[2]) - 
          64*yd^2*(280 + 339*Log[2]) + 64*yd^4*(1045 + 1739*Log[2]) - 
          5*yd^6*(11744 + 19107*Log[2]) + yd^8*(15808 + 21551*Log[2])) + 
        xd^16*yd^2*(256*(2 + 21*Log[2]) - 64*yd^2*(280 + 339*Log[2]) + 
          64*yd^4*(1045 + 1739*Log[2]) - 5*yd^6*(11744 + 19107*Log[2]) + 
          yd^8*(15808 + 21551*Log[2])) - 4*xd^2*yd^6*(yd^4*(8 + 17*Log[2]) + 
          Log[16] - yd^2*(3 + Log[32])) - 4*xd^22*yd^6*
         (yd^4*(8 + 17*Log[2]) + Log[16] - yd^2*(3 + Log[32]))))/
      (9*xd^2*yd^2*(xd^2*(8 - 6*yd) + yd + xd^4*yd)*(yd + xd^4*yd - 
        2*xd^2*(4 + 3*yd))*(yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) - 
     (32*(G[{0, -I}, xd] + G[{0, I}, xd])*(-(yd^2*Log[2]) + 
        xd^4*(yd^2*(192 - 543*Log[2]) + yd^6*(60 - 259*Log[2]) + 240*Log[2] + 
          2*yd^4*(-96 + 281*Log[2])) + xd^8*(yd^2*(192 - 543*Log[2]) + 
          yd^6*(60 - 259*Log[2]) + 240*Log[2] + 2*yd^4*(-96 + 281*Log[2])) - 
        4*xd^6*(-2*(32 + 61*Log[2]) - 4*yd^4*(18 + 77*Log[2]) + 
          yd^6*(20 + 131*Log[2]) + yd^2*(96 + 299*Log[2])) - yd^4*Log[4] + 
        yd^6*(4 + Log[8]) + xd^12*(-(yd^2*Log[2]) - yd^4*Log[4] + 
          yd^6*(4 + Log[8])) + xd^2*(-4*Log[2] + 54*yd^2*Log[2] + 
          yd^6*(-24 + Log[64]) - 8*yd^4*(-6 + Log[128])) + 
        xd^10*(-4*Log[2] + 54*yd^2*Log[2] + yd^6*(-24 + Log[64]) - 
          8*yd^4*(-6 + Log[128]))))/
      (9*(yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) - 
     (2*G[{I, -I}, xd]*(yd^6*(-1 + yd^2) + xd^24*yd^6*(-1 + yd^2) - 
        (32*I)*xd^3*yd^4*(-1 + yd^2)^2 + (32*I)*xd^21*yd^4*(-1 + yd^2)^2 - 
        (1920*I)*xd^7*yd^2*(-2 + yd^2)*(-1 + yd^2)^2 + (1920*I)*xd^17*yd^2*
         (-2 + yd^2)*(-1 + yd^2)^2 + (32*I)*xd^5*yd^2*(-1 + yd^2)^2*
         (-8 + 17*yd^2) - (32*I)*xd^19*yd^2*(-1 + yd^2)^2*(-8 + 17*yd^2) - 
        (128*I)*xd^9*(-1 + yd^2)^2*(-128 + 26*yd^2 + 73*yd^4) + 
        (128*I)*xd^15*(-1 + yd^2)^2*(-128 + 26*yd^2 + 73*yd^4) + 
        (64*I)*xd^11*(-1 + yd^2)^2*(1280 - 2164*yd^2 + 917*yd^4) - 
        (64*I)*xd^13*(-1 + yd^2)^2*(1280 - 2164*yd^2 + 917*yd^4) - 
        2*xd^4*yd^2*(40 + yd^4*(633 - 1088*Log[2]) - 160*Log[2] + 
          yd^6*(-633 + 112*Log[2]) + 8*yd^2*(-29 + 142*Log[2])) - 
        2*xd^20*yd^2*(40 + yd^4*(633 - 1088*Log[2]) - 160*Log[2] + 
          yd^6*(-633 + 112*Log[2]) + 8*yd^2*(-29 + 142*Log[2])) + 
        4*xd^6*(-32 + yd^6*(4817 - 8936*Log[2]) + yd^2*(736 - 3200*Log[2]) + 
          3*yd^8*(-751 + 836*Log[2]) + 4*yd^4*(-485 + 2407*Log[2])) + 
        4*xd^18*(-32 + yd^6*(4817 - 8936*Log[2]) + yd^2*(736 - 3200*Log[2]) + 
          3*yd^8*(-751 + 836*Log[2]) + 4*yd^4*(-485 + 2407*Log[2])) + 
        8*xd^10*(yd^6*(1685 - 68744*Log[2]) + 368*(-9 + 128*Log[2]) - 
          16*yd^2*(-1665 + 7804*Log[2]) + yd^8*(1135 + 10012*Log[2]) + 
          4*yd^4*(-5165 + 34123*Log[2])) + 
        8*xd^14*(yd^6*(1685 - 68744*Log[2]) + 368*(-9 + 128*Log[2]) - 
          16*yd^2*(-1665 + 7804*Log[2]) + yd^8*(1135 + 10012*Log[2]) + 
          4*yd^4*(-5165 + 34123*Log[2])) + 
        xd^8*(yd^8*(21551 - 71296*Log[2]) + 256*(21 - 80*Log[2]) + 
          192*yd^2*(-113 + 932*Log[2]) - 64*yd^4*(-1739 + 4986*Log[2]) + 
          3*yd^6*(-31845 + 77312*Log[2])) + 
        xd^16*(yd^8*(21551 - 71296*Log[2]) + 256*(21 - 80*Log[2]) + 
          192*yd^2*(-113 + 932*Log[2]) - 64*yd^4*(-1739 + 4986*Log[2]) + 
          3*yd^6*(-31845 + 77312*Log[2])) + 
        4*xd^12*(128*(-125 + 1552*Log[2]) - 105*yd^6*(-617 + 3904*Log[2]) - 
          24*yd^2*(-4955 + 24812*Log[2]) + yd^8*(-11409 + 80816*Log[2]) + 
          8*yd^4*(-17801 + 90742*Log[2])) - 4*xd^2*yd^4*
         (4 - 12*Log[2] + yd^4*(17 + Log[16]) + yd^2*(-5 + Log[256])) - 
        4*xd^22*yd^4*(4 - 12*Log[2] + yd^4*(17 + Log[16]) + 
          yd^2*(-5 + Log[256]))))/(9*xd^2*(xd^2*(8 - 6*yd) + yd + xd^4*yd)*
       (yd + xd^4*yd - 2*xd^2*(4 + 3*yd))*
       (yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) - 
     (2*G[{-I, I}, xd]*(yd^6*(-1 + yd^2) + xd^24*yd^6*(-1 + yd^2) + 
        (32*I)*xd^3*yd^4*(-1 + yd^2)^2 - (32*I)*xd^21*yd^4*(-1 + yd^2)^2 + 
        (1920*I)*xd^7*yd^2*(-2 + yd^2)*(-1 + yd^2)^2 - (1920*I)*xd^17*yd^2*
         (-2 + yd^2)*(-1 + yd^2)^2 - (32*I)*xd^5*yd^2*(-1 + yd^2)^2*
         (-8 + 17*yd^2) + (32*I)*xd^19*yd^2*(-1 + yd^2)^2*(-8 + 17*yd^2) + 
        (128*I)*xd^9*(-1 + yd^2)^2*(-128 + 26*yd^2 + 73*yd^4) - 
        (128*I)*xd^15*(-1 + yd^2)^2*(-128 + 26*yd^2 + 73*yd^4) - 
        (64*I)*xd^11*(-1 + yd^2)^2*(1280 - 2164*yd^2 + 917*yd^4) + 
        (64*I)*xd^13*(-1 + yd^2)^2*(1280 - 2164*yd^2 + 917*yd^4) - 
        2*xd^4*yd^2*(40 + yd^4*(633 - 1088*Log[2]) - 160*Log[2] + 
          yd^6*(-633 + 112*Log[2]) + 8*yd^2*(-29 + 142*Log[2])) - 
        2*xd^20*yd^2*(40 + yd^4*(633 - 1088*Log[2]) - 160*Log[2] + 
          yd^6*(-633 + 112*Log[2]) + 8*yd^2*(-29 + 142*Log[2])) + 
        4*xd^6*(-32 + yd^6*(4817 - 8936*Log[2]) + yd^2*(736 - 3200*Log[2]) + 
          3*yd^8*(-751 + 836*Log[2]) + 4*yd^4*(-485 + 2407*Log[2])) + 
        4*xd^18*(-32 + yd^6*(4817 - 8936*Log[2]) + yd^2*(736 - 3200*Log[2]) + 
          3*yd^8*(-751 + 836*Log[2]) + 4*yd^4*(-485 + 2407*Log[2])) + 
        8*xd^10*(yd^6*(1685 - 68744*Log[2]) + 368*(-9 + 128*Log[2]) - 
          16*yd^2*(-1665 + 7804*Log[2]) + yd^8*(1135 + 10012*Log[2]) + 
          4*yd^4*(-5165 + 34123*Log[2])) + 
        8*xd^14*(yd^6*(1685 - 68744*Log[2]) + 368*(-9 + 128*Log[2]) - 
          16*yd^2*(-1665 + 7804*Log[2]) + yd^8*(1135 + 10012*Log[2]) + 
          4*yd^4*(-5165 + 34123*Log[2])) + 
        xd^8*(yd^8*(21551 - 71296*Log[2]) + 256*(21 - 80*Log[2]) + 
          192*yd^2*(-113 + 932*Log[2]) - 64*yd^4*(-1739 + 4986*Log[2]) + 
          3*yd^6*(-31845 + 77312*Log[2])) + 
        xd^16*(yd^8*(21551 - 71296*Log[2]) + 256*(21 - 80*Log[2]) + 
          192*yd^2*(-113 + 932*Log[2]) - 64*yd^4*(-1739 + 4986*Log[2]) + 
          3*yd^6*(-31845 + 77312*Log[2])) + 
        4*xd^12*(128*(-125 + 1552*Log[2]) - 105*yd^6*(-617 + 3904*Log[2]) - 
          24*yd^2*(-4955 + 24812*Log[2]) + yd^8*(-11409 + 80816*Log[2]) + 
          8*yd^4*(-17801 + 90742*Log[2])) - 4*xd^2*yd^4*
         (4 - 12*Log[2] + yd^4*(17 + Log[16]) + yd^2*(-5 + Log[256])) - 
        4*xd^22*yd^4*(4 - 12*Log[2] + yd^4*(17 + Log[16]) + 
          yd^2*(-5 + Log[256]))))/(9*xd^2*(xd^2*(8 - 6*yd) + yd + xd^4*yd)*
       (yd + xd^4*yd - 2*xd^2*(4 + 3*yd))*
       (yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) - 
     (2*(1 + xd^2)^2*(-1 + yd)*(1 + yd)*(G[{0, 1, -1}, yd] - 
        G[{0, 1, 1}, yd])*(yd^2*(-1 + 9*yd^2) + xd^8*yd^2*(-1 + 9*yd^2) - 
        2*xd^4*(180 - 704*yd^3 + yd^4*(233 + 512*Log[2]) - 
          yd^2*(245 + 512*Log[2])) - 4*xd^2*(5 - 176*yd^3 + 
          yd^2*(19 - 128*Log[2]) + 16*yd^4*(1 + Log[256])) - 
        4*xd^6*(5 - 176*yd^3 + yd^2*(19 - 128*Log[2]) + 
          16*yd^4*(1 + Log[256]))))/
      (9*(yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) + 
     (2*(1 + xd^2)^2*(-1 + yd)*(1 + yd)*(G[{0, -1, -1}, yd] - 
        G[{0, -1, 1}, yd])*(yd^2*(-1 + 9*yd^2) + xd^8*yd^2*(-1 + 9*yd^2) - 
        2*xd^4*(180 + 704*yd^3 + yd^4*(233 + 512*Log[2]) - 
          yd^2*(245 + 512*Log[2])) - 4*xd^2*(5 + 176*yd^3 + 
          yd^2*(19 - 128*Log[2]) + 16*yd^4*(1 + Log[256])) - 
        4*xd^6*(5 + 176*yd^3 + yd^2*(19 - 128*Log[2]) + 
          16*yd^4*(1 + Log[256]))))/
      (9*(yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) - 
     (4*(G[{-1}, yd] - G[{1}, yd])*
       (yd^8*(-11 - 16*Log[2] + 3*yd^2*(7 + 16*Log[2])) + 
        xd^20*yd^8*(-11 - 16*Log[2] + 3*yd^2*(7 + 16*Log[2])) - 
        2*xd^2*yd^6*(68 + 96*Log[2] + yd^4*(203 + 432*Log[2]) - 
          yd^2*(241 + 432*Log[2])) - 2*xd^18*yd^6*(68 + 96*Log[2] + 
          yd^4*(203 + 432*Log[2]) - yd^2*(241 + 432*Log[2])) + 
        2*xd^8*yd^2*(256*(81 + 88*Log[2]) + 40*yd^4*(2251 + 2056*Log[2]) - 
          13*yd^6*(3639 + 2576*Log[2]) + yd^8*(9765 + 6512*Log[2]) - 
          8*yd^2*(9583 + 11096*Log[2])) + 2*xd^12*yd^2*
         (256*(81 + 88*Log[2]) + 40*yd^4*(2251 + 2056*Log[2]) - 
          13*yd^6*(3639 + 2576*Log[2]) + yd^8*(9765 + 6512*Log[2]) - 
          8*yd^2*(9583 + 11096*Log[2])) + xd^4*yd^4*(-16*(33 + 40*Log[2]) + 
          16*yd^2*(249 + 344*Log[2]) + yd^6*(2977 + 5360*Log[2]) - 
          yd^4*(7263 + 12880*Log[2])) + xd^16*yd^4*(-16*(33 + 40*Log[2]) + 
          16*yd^2*(249 + 344*Log[2]) + yd^6*(2977 + 5360*Log[2]) - 
          yd^4*(7263 + 12880*Log[2])) - 4*xd^10*(64*yd^2*(663 + 536*Log[2]) - 
          16*yd^4*(4123 + 2904*Log[2]) + yd^10*(5825 + 8080*Log[2]) - 
          3*yd^8*(9649 + 11824*Log[2]) + yd^6*(59068 + 54688*Log[2]) - 
          2048*(5 + Log[16])) - 8*xd^6*yd^2*(32*yd^4*(195 + 316*Log[2]) - 
          4*yd^2*(541 + 744*Log[2]) + yd^8*(1309 + 1712*Log[2]) - 
          yd^6*(5055 + 7664*Log[2]) + 16*(5 + Log[256])) - 
        8*xd^14*yd^2*(32*yd^4*(195 + 316*Log[2]) - 
          4*yd^2*(541 + 744*Log[2]) + yd^8*(1309 + 1712*Log[2]) - 
          yd^6*(5055 + 7664*Log[2]) + 16*(5 + Log[256]))))/
      (9*(xd^2*(8 - 6*yd) + yd + xd^4*yd)*(yd + xd^4*yd - 2*xd^2*(4 + 3*yd))*
       (yd^3 + xd^4*yd^3 - 2*xd^2*yd*(-2 + yd^2))^3) - 
     (2*(G[{1, -1}, yd] - G[{1, 1}, yd])*
       (yd^6*(1 - 6*yd + 8*yd^2 - 2*yd^3 + 15*yd^4) + 
        xd^16*yd^6*(1 - 6*yd + 8*yd^2 - 2*yd^3 + 15*yd^4) - 
        2*xd^8*(512 + 1408*yd - 6224*yd^2 + yd^4*(7328 - 4288*Log[2]) + 
          8*yd^8*(429 + 152*Log[2]) + 32*yd^3*(31 + 216*Log[2]) - 
          16*yd^5*(199 + 816*Log[2]) - yd^6*(3059 + 3904*Log[2]) + 
          yd^10*(-269 + 6976*Log[2]) - 2*yd^9*(437 + 9344*Log[2]) + 
          yd^7*(-622 + 24832*Log[2])) + 8*xd^2*yd^4*(-7*yd - 4*Log[2] + 
          28*yd^6*Log[2] - 2*yd^2*(3 + 14*Log[2]) - yd^5*(17 + 64*Log[2]) + 
          yd^4*(-2 + Log[16]) + 16*yd^3*(3 + Log[16])) + 
        8*xd^14*yd^4*(-7*yd - 4*Log[2] + 28*yd^6*Log[2] - 
          2*yd^2*(3 + 14*Log[2]) - yd^5*(17 + 64*Log[2]) + 
          yd^4*(-2 + Log[16]) + 16*yd^3*(3 + Log[16])) - 
        8*xd^6*yd*(48 + 184*yd + yd^8*(207 - 2752*Log[2]) + 
          yd^4*(921 - 1408*Log[2]) + 48*yd^6*(-31 + 68*Log[2]) - 
          4*yd^3*(356 + 113*Log[2]) + 4*yd^9*(-8 + 215*Log[2]) + 
          2*yd^7*(55 + 482*Log[2]) - 2*yd^5*(-737 + 686*Log[2]) + 
          112*yd^2*(-1 + Log[256])) - 8*xd^10*yd*(48 + 184*yd + 
          yd^8*(207 - 2752*Log[2]) + yd^4*(921 - 1408*Log[2]) + 
          48*yd^6*(-31 + 68*Log[2]) - 4*yd^3*(356 + 113*Log[2]) + 
          4*yd^9*(-8 + 215*Log[2]) + 2*yd^7*(55 + 482*Log[2]) - 
          2*yd^5*(-737 + 686*Log[2]) + 112*yd^2*(-1 + Log[256])) + 
        4*xd^4*yd^2*(-4 + yd^3*(420 - 448*Log[2]) + 
          5*yd^8*(-27 + 16*Log[2]) - 8*yd^2*(23 + 22*Log[2]) - 
          6*yd^5*(111 + 32*Log[2]) - 8*yd^6*(65 + 202*Log[2]) + 
          yd^7*(614 + 704*Log[2]) + yd^4*(627 + 1712*Log[2]) - 
          8*yd*(5 + Log[256])) + 4*xd^12*yd^2*(-4 + yd^3*(420 - 448*Log[2]) + 
          5*yd^8*(-27 + 16*Log[2]) - 8*yd^2*(23 + 22*Log[2]) - 
          6*yd^5*(111 + 32*Log[2]) - 8*yd^6*(65 + 202*Log[2]) + 
          yd^7*(614 + 704*Log[2]) + yd^4*(627 + 1712*Log[2]) - 
          8*yd*(5 + Log[256]))))/(9*(xd^2*(8 - 6*yd) + yd + xd^4*yd)*
       (yd^3 + xd^4*yd^3 - 2*xd^2*yd*(-2 + yd^2))^3) + 
     (2*(G[{-1, -1}, yd] - G[{-1, 1}, yd])*
       (yd^6*(1 + 6*yd + 8*yd^2 + 2*yd^3 + 15*yd^4) + 
        xd^16*yd^6*(1 + 6*yd + 8*yd^2 + 2*yd^3 + 15*yd^4) - 
        2*xd^8*(512 - 1408*yd - 6224*yd^2 + yd^7*(622 - 24832*Log[2]) + 
          yd^4*(7328 - 4288*Log[2]) + 8*yd^8*(429 + 152*Log[2]) - 
          32*yd^3*(31 + 216*Log[2]) + 16*yd^5*(199 + 816*Log[2]) - 
          yd^6*(3059 + 3904*Log[2]) + yd^10*(-269 + 6976*Log[2]) + 
          2*yd^9*(437 + 9344*Log[2])) + 8*xd^2*yd^4*(7*yd - 4*Log[2] + 
          28*yd^6*Log[2] - 2*yd^2*(3 + 14*Log[2]) + yd^5*(17 + 64*Log[2]) + 
          yd^4*(-2 + Log[16]) - 16*yd^3*(3 + Log[16])) + 
        8*xd^14*yd^4*(7*yd - 4*Log[2] + 28*yd^6*Log[2] - 
          2*yd^2*(3 + 14*Log[2]) + yd^5*(17 + 64*Log[2]) + 
          yd^4*(-2 + Log[16]) - 16*yd^3*(3 + Log[16])) - 
        8*xd^6*yd*(-48 + 184*yd - 48*yd^6*(-31 + 68*Log[2]) - 
          4*yd^3*(356 + 113*Log[2]) + 4*yd^9*(-8 + 215*Log[2]) + 
          2*yd^7*(55 + 482*Log[2]) - 2*yd^5*(-737 + 686*Log[2]) + 
          yd^4*(-921 + 1408*Log[2]) + yd^8*(-207 + 2752*Log[2]) - 
          112*yd^2*(-1 + Log[256])) - 8*xd^10*yd*(-48 + 184*yd - 
          48*yd^6*(-31 + 68*Log[2]) - 4*yd^3*(356 + 113*Log[2]) + 
          4*yd^9*(-8 + 215*Log[2]) + 2*yd^7*(55 + 482*Log[2]) - 
          2*yd^5*(-737 + 686*Log[2]) + yd^4*(-921 + 1408*Log[2]) + 
          yd^8*(-207 + 2752*Log[2]) - 112*yd^2*(-1 + Log[256])) + 
        4*xd^4*yd^2*(-4 + 5*yd^8*(-27 + 16*Log[2]) + 
          28*yd^3*(-15 + 16*Log[2]) - 8*yd^2*(23 + 22*Log[2]) + 
          6*yd^5*(111 + 32*Log[2]) - 8*yd^6*(65 + 202*Log[2]) - 
          2*yd^7*(307 + 352*Log[2]) + yd^4*(627 + 1712*Log[2]) + 
          8*yd*(5 + Log[256])) + 4*xd^12*yd^2*
         (-4 + 5*yd^8*(-27 + 16*Log[2]) + 28*yd^3*(-15 + 16*Log[2]) - 
          8*yd^2*(23 + 22*Log[2]) + 6*yd^5*(111 + 32*Log[2]) - 
          8*yd^6*(65 + 202*Log[2]) - 2*yd^7*(307 + 352*Log[2]) + 
          yd^4*(627 + 1712*Log[2]) + 8*yd*(5 + Log[256]))))/
      (9*(yd + xd^4*yd - 2*xd^2*(4 + 3*yd))*
       (yd^3 + xd^4*yd^3 - 2*xd^2*yd*(-2 + yd^2))^3) - 
     (2*G[{I, I}, xd]*(yd^6*(-1 + yd^2) + xd^24*yd^6*(-1 + yd^2) - 
        (32*I)*xd^3*yd^4*(-1 + yd^2)^2 + (32*I)*xd^21*yd^4*(-1 + yd^2)^2 - 
        (1920*I)*xd^7*yd^2*(-2 + yd^2)*(-1 + yd^2)^2 + (1920*I)*xd^17*yd^2*
         (-2 + yd^2)*(-1 + yd^2)^2 + (32*I)*xd^5*yd^2*(-1 + yd^2)^2*
         (-8 + 17*yd^2) - (32*I)*xd^19*yd^2*(-1 + yd^2)^2*(-8 + 17*yd^2) - 
        (128*I)*xd^9*(-1 + yd^2)^2*(-128 + 26*yd^2 + 73*yd^4) + 
        (128*I)*xd^15*(-1 + yd^2)^2*(-128 + 26*yd^2 + 73*yd^4) + 
        (64*I)*xd^11*(-1 + yd^2)^2*(1280 - 2164*yd^2 + 917*yd^4) - 
        (64*I)*xd^13*(-1 + yd^2)^2*(1280 - 2164*yd^2 + 917*yd^4) + 
        8*xd^10*(yd^6*(1685 - 28776*Log[2]) + yd^2*(26640 - 28352*Log[2]) + 
          16*(-207 + 896*Log[2]) + yd^8*(1135 + 5516*Log[2]) + 
          4*yd^4*(-5165 + 9319*Log[2])) + 
        8*xd^14*(yd^6*(1685 - 28776*Log[2]) + yd^2*(26640 - 28352*Log[2]) + 
          16*(-207 + 896*Log[2]) + yd^8*(1135 + 5516*Log[2]) + 
          4*yd^4*(-5165 + 9319*Log[2])) + 4*xd^12*(3200*(-5 + 16*Log[2]) + 
          3*yd^8*(-3803 + 9552*Log[2]) - 8*yd^2*(-14865 + 14884*Log[2]) - 
          7*yd^6*(-9255 + 17728*Log[2]) + 8*yd^4*(-17801 + 20414*Log[2])) + 
        xd^8*(yd^8*(21551 - 17536*Log[2]) + 768*(7 + 16*Log[2]) + 
          192*yd^2*(-113 + 68*Log[2]) - 64*yd^4*(-1739 + 498*Log[2]) + 
          yd^6*(-95535 + 24064*Log[2])) + 
        xd^16*(yd^8*(21551 - 17536*Log[2]) + 768*(7 + 16*Log[2]) + 
          192*yd^2*(-113 + 68*Log[2]) - 64*yd^4*(-1739 + 498*Log[2]) + 
          yd^6*(-95535 + 24064*Log[2])) - 4*xd^2*yd^4*
         (4 + yd^4*(17 + 20*Log[2]) - yd^2*(5 + 24*Log[2]) + Log[16]) - 
        4*xd^22*yd^4*(4 + yd^4*(17 + 20*Log[2]) - yd^2*(5 + 24*Log[2]) + 
          Log[16]) + 2*xd^4*yd^2*(-3*yd^4*(211 + 192*Log[2]) + 
          yd^6*(633 + 592*Log[2]) + 8*yd^2*(29 + Log[1024]) - 
          8*(5 + Log[4096])) + 2*xd^20*yd^2*(-3*yd^4*(211 + 192*Log[2]) + 
          yd^6*(633 + 592*Log[2]) + 8*yd^2*(29 + Log[1024]) - 
          8*(5 + Log[4096])) - 4*xd^6*(32 + 20*yd^4*(97 + 41*Log[2]) + 
          yd^8*(2253 + 772*Log[2]) - yd^6*(4817 + 1208*Log[2]) - 
          32*yd^2*(23 + Log[4096])) - 4*xd^18*
         (32 + 20*yd^4*(97 + 41*Log[2]) + yd^8*(2253 + 772*Log[2]) - 
          yd^6*(4817 + 1208*Log[2]) - 32*yd^2*(23 + Log[4096]))))/
      (9*xd^2*(xd^2*(8 - 6*yd) + yd + xd^4*yd)*(yd + xd^4*yd - 
        2*xd^2*(4 + 3*yd))*(yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) - 
     (2*G[{-I, -I}, xd]*(yd^6*(-1 + yd^2) + xd^24*yd^6*(-1 + yd^2) + 
        (32*I)*xd^3*yd^4*(-1 + yd^2)^2 - (32*I)*xd^21*yd^4*(-1 + yd^2)^2 + 
        (1920*I)*xd^7*yd^2*(-2 + yd^2)*(-1 + yd^2)^2 - (1920*I)*xd^17*yd^2*
         (-2 + yd^2)*(-1 + yd^2)^2 - (32*I)*xd^5*yd^2*(-1 + yd^2)^2*
         (-8 + 17*yd^2) + (32*I)*xd^19*yd^2*(-1 + yd^2)^2*(-8 + 17*yd^2) + 
        (128*I)*xd^9*(-1 + yd^2)^2*(-128 + 26*yd^2 + 73*yd^4) - 
        (128*I)*xd^15*(-1 + yd^2)^2*(-128 + 26*yd^2 + 73*yd^4) - 
        (64*I)*xd^11*(-1 + yd^2)^2*(1280 - 2164*yd^2 + 917*yd^4) + 
        (64*I)*xd^13*(-1 + yd^2)^2*(1280 - 2164*yd^2 + 917*yd^4) + 
        8*xd^10*(yd^6*(1685 - 28776*Log[2]) + yd^2*(26640 - 28352*Log[2]) + 
          16*(-207 + 896*Log[2]) + yd^8*(1135 + 5516*Log[2]) + 
          4*yd^4*(-5165 + 9319*Log[2])) + 
        8*xd^14*(yd^6*(1685 - 28776*Log[2]) + yd^2*(26640 - 28352*Log[2]) + 
          16*(-207 + 896*Log[2]) + yd^8*(1135 + 5516*Log[2]) + 
          4*yd^4*(-5165 + 9319*Log[2])) + 4*xd^12*(3200*(-5 + 16*Log[2]) + 
          3*yd^8*(-3803 + 9552*Log[2]) - 8*yd^2*(-14865 + 14884*Log[2]) - 
          7*yd^6*(-9255 + 17728*Log[2]) + 8*yd^4*(-17801 + 20414*Log[2])) + 
        xd^8*(yd^8*(21551 - 17536*Log[2]) + 768*(7 + 16*Log[2]) + 
          192*yd^2*(-113 + 68*Log[2]) - 64*yd^4*(-1739 + 498*Log[2]) + 
          yd^6*(-95535 + 24064*Log[2])) + 
        xd^16*(yd^8*(21551 - 17536*Log[2]) + 768*(7 + 16*Log[2]) + 
          192*yd^2*(-113 + 68*Log[2]) - 64*yd^4*(-1739 + 498*Log[2]) + 
          yd^6*(-95535 + 24064*Log[2])) - 4*xd^2*yd^4*
         (4 + yd^4*(17 + 20*Log[2]) - yd^2*(5 + 24*Log[2]) + Log[16]) - 
        4*xd^22*yd^4*(4 + yd^4*(17 + 20*Log[2]) - yd^2*(5 + 24*Log[2]) + 
          Log[16]) + 2*xd^4*yd^2*(-3*yd^4*(211 + 192*Log[2]) + 
          yd^6*(633 + 592*Log[2]) + 8*yd^2*(29 + Log[1024]) - 
          8*(5 + Log[4096])) + 2*xd^20*yd^2*(-3*yd^4*(211 + 192*Log[2]) + 
          yd^6*(633 + 592*Log[2]) + 8*yd^2*(29 + Log[1024]) - 
          8*(5 + Log[4096])) - 4*xd^6*(32 + 20*yd^4*(97 + 41*Log[2]) + 
          yd^8*(2253 + 772*Log[2]) - yd^6*(4817 + 1208*Log[2]) - 
          32*yd^2*(23 + Log[4096])) - 4*xd^18*
         (32 + 20*yd^4*(97 + 41*Log[2]) + yd^8*(2253 + 772*Log[2]) - 
          yd^6*(4817 + 1208*Log[2]) - 32*yd^2*(23 + Log[4096]))))/
      (9*xd^2*(xd^2*(8 - 6*yd) + yd + xd^4*yd)*(yd + xd^4*yd - 
        2*xd^2*(4 + 3*yd))*(yd^2 + xd^4*yd^2 - 2*xd^2*(-2 + yd^2))^3) - 
     (16*(4*yd - 9*yd^3 - 2*G[{-1}, yd] + 6*yd^2*G[{-1}, yd] - 
        8*yd^3*G[{0}, xd] + 8*yd^3*G[{-I}, xd] + 8*yd^3*G[{I}, xd] + 
        2*G[{1}, yd] - 6*yd^2*G[{1}, yd] - 16*yd^3*Log[2])*Log[mub])/
      (9*yd^3) + (64*Log[mub]^2)/9);

F27e = 0;

F29e = ((32*(-7 + 6/ye^2)*G[{0}, xe])/9 + 
     (16*(7 - 6/ye^2)*(G[{-1}, xe] + G[{1}, xe]))/9 + 
     (16*(-1 + ye^2)^2*(G[{-1}, xe] - 2*G[{0}, xe] + G[{1}, xe])*
       (G[{-1}, ye] - G[{1}, ye]))/(3*ye^3) - 
     (4*(7 + 42*ye - 22*ye^2 - 108*ye^3 - 33*ye^4 + 18*ye^5)*
       (G[{-1, -1}, ye] - G[{-1, 1}, ye]))/(27*ye^4) - 
     (64*(-1 + 3*ye^2)*(G[{0, -1}, ye] - G[{0, 1}, ye]))/(27*ye^3) - 
     (4*(-7 + 42*ye + 22*ye^2 - 108*ye^3 + 33*ye^4 + 18*ye^5)*
       (G[{1, -1}, ye] - G[{1, 1}, ye]))/(27*ye^4) + 
     (32*(-1 + 2*ye^2 + 3*ye^4)*(G[{-1, 0, -1}, ye] - G[{-1, 0, 1}, ye] - 
        3*G[{-1, 1, -1}, ye] + 3*G[{-1, 1, 1}, ye] - 
        G[{0, -1, -1}, ye] + G[{0, -1, 1}, ye] + G[{0, 1, -1}, ye] - 
        G[{0, 1, 1}, ye] + 3*G[{1, -1, -1}, ye] - 3*G[{1, -1, 1}, ye] - 
        G[{1, 0, -1}, ye] + G[{1, 0, 1}, ye]))/(27*ye^4) + 
     (4*((-12*I)*Pi*(-6 + 7*ye^2) - 3*ye^2*(53 + 56*Log[2]) + 
        2*(55 + 72*Log[2])))/(27*ye^2) + 
     (8*G[{-1}, ye]*((-6*I)*Pi*(-1 + ye^2)^2 + ye^2*(13 + 24*Log[2]) - 
        2*(5 + Log[64]) - ye^4*(1 + Log[4096])))/(9*ye^3) + 
     (8*G[{1}, ye]*((6*I)*Pi*(-1 + ye^2)^2 - ye^2*(13 + 24*Log[2]) + 
        2*(5 + Log[64]) + ye^4*(1 + Log[4096])))/(9*ye^3) - 
     (32*(-6*ye + 7*ye^3 + 3*G[{-1}, ye] - 6*ye^2*G[{-1}, ye] + 
        3*ye^4*G[{-1}, ye] - 3*G[{1}, ye] + 6*ye^2*G[{1}, ye] - 
        3*ye^4*G[{1}, ye])*Log[mub])/(9*ye^3));

